Power-law Coupling and Mock Validation of a Surface-density Anisotropy Diagnostic for 85 Rich Galaxy Clusters

We assess a surface-density anisotropy diagnostic, $A_{\rm ani}$, and its association with the slope $\alpha$ of a power-law galaxy profile. We reprocess 20-annulus profiles of 85 optically rich clusters on a canonical grid, $0 \leq A_{\rm ani} \leq 1.92$, and an extended grid reaching 1.99. Twenty-four canonical fits and 12 extended fits reach their respective upper boundaries; 69 of 85 upper $\Delta\chi^2=1$ bounds remain open, and only four clusters have two-sided intervals. Among 40 preselected power-law fits, the observed $\alpha$-$A_{\rm ani}$ Spearman coefficient is 0.616. In a model-native forward-recovery experiment with 11 injected values, all 935 noiseless profiles recover the input within 0.02. Across 46,750 Poisson catalogs matched to observed count and background conditions, recovery instead has root-mean-square error (RMSE) 0.992 and Spearman $\rho=0.093$; 40.0% of fits reach the canonical upper boundary and 81.4% have an open upper interval. Fixing both background and radial scale improves RMSE to 0.564 in a 9,350-catalog sensitivity test. As a separate structural control, 4,250 Poisson catalogs generated from fitted power laws reproduce the observed slope association: the median mock coefficient for the 40-cluster subset is 0.608 (95% range 0.453-0.731). Thus the diagnostic is numerically recoverable under its defining model without noise, but the available photometry does not reliably identify it for individual clusters. The power-law correlation can arise from shared projected profile shape and is not independent evidence for orbital anisotropy.

==> anc/README.md <==
# Reproducibility supplement: model-native and power-law Poisson mocks

This arXiv ancillary archive accompanies **“Power-law Coupling and Mock Validation of a Surface-density
Anisotropy Diagnostic for 85 Rich Galaxy Clusters.”** It contains the code,
inputs, random seeds, row-level outputs, and summary tables used for the new
mock-validation sections and figures.

## Scientific scope

The model-native experiment tests the internal map

`A_true -> density D(x) -> projected profile Sigma(R) -> Poisson counts -> A_fit`.

It verifies numerical recovery under the defining stationary, spherical,
constant-anisotropy model and then tests identifiability at the observed count
and background levels. It is not a spectroscopic validation of orbital
anisotropy. The power-law negative control measures
correlations produced when the power-law fit and the anisotropy diagnostic are
applied to the same noisy annular counts.

## Principal archived results

- 935 noiseless model-native profiles: all recover the injected value within
  0.02.
- 46,750 Poisson model-native catalogs: global RMSE 0.992, Spearman rho 0.093,
  canonical-boundary fraction 0.400, and open-upper-interval fraction 0.814.
- 9,350 catalogs per nuisance configuration: fixing both the radial scale and
  background improves RMSE to 0.564 and Spearman rho to 0.697.
- 4,250 power-law catalogs reproduce the observed slope association without injected orbital data.

The manuscript reports the interpretation and limitations; the CSV files are
the numerical record.

## Directory map

- `apj_recalculation/` (legacy analysis directory name): shared anisotropy solvers, fitting code, the 85 observed
  annular profiles, reprocessed catalog, and projected-profile library.
- `work_model_native_mock/`: forward-recovery, nuisance-sensitivity, and
  secondary-analysis scripts plus all row-level and summary CSV results.
- `work_powerlaw_mock/`: power-law Poisson negative-control script and results.
- `manuscript_figures/`: scripts and compact input tables used to regenerate
  the four manuscript figures.
- `upload/`: the original structural-fit workbook read by the power-law script.

Large objective-profile arrays are intentionally not duplicated in this
archive; the scripts regenerate them. The compact count array and fine profile
library needed by the nuisance-sensitivity run are included.

## Software

Python 3.12 was used. Install the listed packages with:

```bash
python -m pip install -r requirements.txt
```

## Reproduction commands

Run these commands from the archive root. The full calculations are
computationally intensive.

```bash
python work_powerlaw_mock/powerlaw_mock_validation.py \
  --realizations 50 --seed 20260924 \
  --outdir reproduced/powerlaw

python work_model_native_mock/model_native_mock_validation.py \
  --realizations 50 --seed 20260926 \
  --outdir reproduced/model_native

python work_model_native_mock/model_native_nuisance_sensitivity.py \
  --results-dir reproduced/model_native --realizations 10

python work_model_native_mock/model_native_secondary_analysis.py \
  --results-dir reproduced/model_native --bootstrap-draws 10000 --seed 80905
```

To regenerate the manuscript figures from the archived compact tables:

```bash
cd manuscript_figures
python make_observed_figures.py
python make_mock_figures.py
```

## Random seeds

- Power-law Poisson catalogs: `20260924`
- Model-native forward-recovery catalogs: `20260926`
- Cluster-bootstrap analysis: `80905`

Exact configuration details are also stored in the JSON metadata files beside
the corresponding results.


==> anc/README.txt <==
Ancillary scientific data and code for the accompanying manuscript.
Download OJA_reproducibility_bundle.zip; see README.md inside for inputs, scripts,
seeds, row-level mock results, and reproduction commands. This is a conditional
forward-model test, not spectroscopic measurement of galaxy orbits.


==> anc/apj_recalculation/anisotropy_recalculation_v2.py <==
#!/usr/bin/env python3
"""Boundary-aware refit of the surface-density diagnostic.

This implementation follows the supplied Fortran density ODE and projection,
while correcting the Python port's first-node sign error and replacing coarse
grids in the linear nuisance parameters with bounded continuous fits.

The fitted A is a projected-density shape diagnostic.  This program does not
use galaxy velocities and therefore does not by itself validate A as an
orbital velocity-anisotropy estimator.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import dataclass
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import lsq_linear, minimize, minimize_scalar


@dataclass
class DensitySolution:
    A: float
    xi: np.ndarray
    minus_dDdx: np.ndarray
    p: float
    density_positive: bool


def load_data(path: str | Path) -> pd.DataFrame:
    df = pd.read_csv(path)
    required = {"r_arcmin", "n", "S_arcmin2"}
    missing = required.difference(df.columns)
    if missing:
        raise ValueError(f"Missing required columns: {sorted(missing)}")

    out = df.loc[:, ["r_arcmin", "n", "S_arcmin2"]].astype(float).copy()
    if len(out) < 5:
        raise ValueError("At least five annuli are required.")
    if not np.isfinite(out.to_numpy()).all():
        raise ValueError("Input contains non-finite values.")
    if (out["r_arcmin"] <= 0).any() or (out["S_arcmin2"] <= 0).any():
        raise ValueError("Radii and annular areas must be positive.")
    if (out["n"] < 0).any():
        raise ValueError("Galaxy counts cannot be negative.")
    if not out["r_arcmin"].is_monotonic_increasing:
        out = out.sort_values("r_arcmin").reset_index(drop=True)

    out["Sigma_obs"] = out["n"] / out["S_arcmin2"]
    out["y_obs"] = 2.0 * out["Sigma_obs"]
    out["y_err"] = 2.0 * np.sqrt(out["n"]) / out["S_arcmin2"]
    return out


def _acceleration(x: float, D: float, dDdx: float, A: float) -> float:
    return D / x**2 * (
        (dDdx / D) ** 2 * x**2 - 2.0 * x * dDdx / D - D * x**2 - A
    )


def solve_density(A: float, substeps: int = 10) -> DensitySolution:
    """Reproduce the supplied Fortran RK4 mesh with corrected derivative sign."""
    if not (0.0 <= A < 2.0):
        raise ValueError("The model requires 0 <= A < 2.")
    if substeps < 2:
        raise ValueError("substeps must be at least 2")

    cc = -1.0 / ((2.0 - A) * (3.0 - A))
    cd = -(3.0 * cc + cc**2 * (2.0 - A)) / (
        2.0 * (2.0 - A) * (5.0 - 2.0 * A)
    )
    x = 0.1
    D = x ** (-A) + cc * x ** (2.0 * (1.0 - A)) + cd * x ** (4.0 - 3.0 * A)
    dDdx = (
        -A * x ** (-A - 1.0)
        + 2.0 * (1.0 - A) * cc * x ** (1.0 - 2.0 * A)
        + (4.0 - 3.0 * A) * cd * x ** (3.0 - 3.0 * A)
    )

    xi = [x]
    minus_dDdx = [-dDdx]
    density_positive = bool(np.isfinite(D) and D > 0.0)

    # The Fortran stores 46 radii: 0.1, 0.2, ..., 2, 2.5, ..., 10,
    # then 12, 14, ..., 30.  Each stored interval has ten RK4 substeps.
    for i in range(2, 47):
        total_step = 0.1 if i <= 20 else (0.5 if i <= 36 else 2.0)
        h = total_step / substeps
        for _ in range(substeps):
            t1 = h * _acceleration(x, D, dDdx, A)
            xh = x + h / 2.0
            D2 = D + dDdx * h / 2.0
            d2 = dDdx + t1 / 2.0
            t2 = h * _acceleration(xh, D2, d2, A)
            D3 = D + dDdx * h / 2.0 + t1 * h / 4.0
            d3 = dDdx + t2 / 2.0
            t3 = h * _acceleration(xh, D3, d3, A)
            xe = x + h
            D4 = D + dDdx * h + t2 * h / 2.0
            d4 = dDdx + t3
            t4 = h * _acceleration(xe, D4, d4, A)
            D = D + dDdx * h + h * (t1 + t2 + t3) / 6.0
            dDdx = dDdx + (t1 + 2.0 * (t2 + t3) + t4) / 6.0
            x = xe
            density_positive = density_positive and bool(np.isfinite(D) and D > 0.0)
        xi.append(x)
        minus_dDdx.append(-dDdx)

    xi_arr = np.asarray(xi, dtype=float)
    deriv_arr = np.asarray(minus_dDdx, dtype=float)
    if not np.isfinite(deriv_arr).all():
        density_positive = False
    p = float(deriv_arr[-1] * xi_arr[-1] ** 3)
    return DensitySolution(A, xi_arr, deriv_arr, p, density_positive)


def derivative_values(x: np.ndarray, sol: DensitySolution) -> np.ndarray:
    """Fortran-style asymptotic/quadratic interpolation for -dD/dx."""
    xx = np.asarray(x, dtype=float)
    out = np.empty_like(xx)
    A, xi, d, p = sol.A, sol.xi, sol.minus_dDdx, sol.p

    far = xx > 25.0
    small = xx <= xi[0]
    mid = ~(far | small)
    out[far] = p / xx[far] ** 3

    if np.any(small):
        z = xx[small]
        cc = -1.0 / ((2.0 - A) * (3.0 - A))
        cd = -(3.0 * cc + cc**2 * (2.0 - A)) / (
            2.0 * (2.0 - A) * (5.0 - 2.0 * A)
        )
        out[small] = (
            A * z ** (-A - 1.0)
            - 2.0 * (1.0 - A) * cc * z ** (1.0 - 2.0 * A)
            - (4.0 - 3.0 * A) * cd * z ** (3.0 - 3.0 * A)
        )

    if np.any(mid):
        z = xx[mid]
        k = np.searchsorted(xi, z, side="right")
        values = np.empty_like(z)
        fallback = (k <= 0) | (k + 1 >= len(xi))
        if np.any(fallback):
            values[fallback] = np.interp(z[fallback], xi, d)

        regular = ~fallback
        if np.any(regular):
            zz = z[regular]
            kk = k[regular]
            km, kc, kp = kk - 1, kk, kk + 1
            exact = np.isclose(zz, xi[km], rtol=0.0, atol=1e-12)
            vv = np.empty_like(zz)
            vv[exact] = d[km[exact]]
            ne = ~exact
            if np.any(ne):
                z0 = zz[ne]
                im, ic, ip = km[ne], kc[ne], kp[ne]
                p0 = (
                    d[im] * (xi[ic] - z0) - d[ic] * (xi[im] - z0)
                ) / (xi[ic] - xi[im])
                p1 = (
                    d[ic] * (xi[ip] - z0) - d[ip] * (xi[ic] - z0)
                ) / (xi[ip] - xi[ic])
                vv[ne] = (
                    p0 * (xi[ip] - z0) - p1 * (xi[im] - z0)
                ) / (xi[ip] - xi[im])
            values[regular] = vv
        out[mid] = values
    return out


def _simpson_projected(q: float, a: float, b: float, sol: DensitySolution, panels: int) -> float:
    if b <= a:
        return 0.0
    if panels % 2:
        panels += 1
    x = np.linspace(a, b, panels + 1)
    integrand = np.sqrt(np.maximum(x * x - q * q, 0.0)) * derivative_values(x, sol)
    h = (b - a) / panels
    return float(
        h
        / 3.0
        * (
            integrand[0]
            + integrand[-1]
            + 4.0 * integrand[1:-1:2].sum()
            + 2.0 * integrand[2:-1:2].sum()
        )
    )


def projected_profile(r: np.ndarray, scale: float, sol: DensitySolution, panels: int = 50) -> np.ndarray:
    if scale <= 0.0:
        return np.full_like(r, np.nan, dtype=float)
    output = np.empty_like(r, dtype=float)
    for i, radius in enumerate(r):
        q0 = float(radius / scale)
        q = q0
        value = 0.0
        if q < 30.0:
            lower = q
            if q < 2.0:
                value += _simpson_projected(q, q, 2.0, sol, panels)
                lower = 2.0
            value += _simpson_projected(q, lower, 30.0, sol, panels)
            q = 30.0
        value += 0.785398 * sol.p / q
        output[i] = value
    return output


def fit_linear_terms(
    profile: np.ndarray,
    df: pd.DataFrame,
    statistic: str,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[float, float, float]:
    """Fit amplitude and non-negative background at fixed (A, scale)."""
    if not np.isfinite(profile).all() or (profile < 0.0).any():
        return np.inf, np.nan, np.nan

    y = df["y_obs"].to_numpy()
    X = np.column_stack((200.0 * profile, np.ones_like(profile)))

    positive_error = df["y_err"].to_numpy() > 0.0
    if statistic == "chi2":
        if not positive_error.all():
            return np.inf, np.nan, np.nan
        err = df["y_err"].to_numpy()
        fit = lsq_linear(
            X / err[:, None],
            y / err,
            bounds=([0.0, 0.0], [amplitude_max, background_y_max]),
            tol=1e-12,
            lsmr_tol=1e-12,
            max_iter=1000,
        )
        model_y = X @ fit.x
        objective = float(np.sum(((model_y - y) / err) ** 2))
        return objective, float(fit.x[0]), float(fit.x[1])

    # Poisson deviance (Cash statistic) for annular counts.
    n = df["n"].to_numpy()
    area = df["S_arcmin2"].to_numpy()

    if positive_error.all():
        err = df["y_err"].to_numpy()
        seed = lsq_linear(
            X / err[:, None],
            y / err,
            bounds=([0.0, 0.0], [amplitude_max, background_y_max]),
        ).x
    else:
        seed = np.array([min(0.1, amplitude_max), min(np.mean(y), background_y_max)])

    def cash(z: np.ndarray) -> float:
        model_y = X @ z
        mu = np.maximum(area * model_y / 2.0, 1e-12)
        terms = mu - n
        nz = n > 0.0
        terms[nz] += n[nz] * np.log(n[nz] / mu[nz])
        return float(2.0 * terms.sum())

    fit = minimize(
        cash,
        seed,
        method="L-BFGS-B",
        bounds=((0.0, amplitude_max), (0.0, background_y_max)),
        options={"ftol": 1e-12, "gtol": 1e-9, "maxiter": 1000},
    )
    return float(fit.fun), float(fit.x[0]), float(fit.x[1])


def fit_one_A(
    A: float,
    df: pd.DataFrame,
    scale_min: float,
    scale_max: float,
    scale_points: int,
    panels: int,
    substeps: int,
    statistic: str,
    amplitude_max: float,
    background_y_max: float,
) -> dict[str, float | bool]:
    sol = solve_density(A, substeps=substeps)
    r = df["r_arcmin"].to_numpy()

    if not sol.density_positive or not np.isfinite(sol.p) or sol.p <= 0.0:
        return {
            "A": A,
            "scale": np.nan,
            "amplitude": np.nan,
            "F0": np.nan,
            "background_y": np.nan,
            "objective": np.inf,
            "density_solution_valid": False,
            "scale_at_boundary": False,
        }

    cache: dict[float, tuple[float, float, float]] = {}

    def objective(scale: float, full: bool = False):
        key = round(float(scale), 12)
        if key not in cache:
            prof = projected_profile(r, float(scale), sol, panels=panels)
            cache[key] = fit_linear_terms(
                prof, df, statistic, amplitude_max, background_y_max
            )
        value, amp, bgy = cache[key]
        return (value, amp, bgy) if full else value

    grid = np.geomspace(scale_min, scale_max, scale_points)
    values = np.asarray([objective(float(s)) for s in grid])
    finite = np.isfinite(values)
    if not finite.any():
        return {
            "A": A,
            "scale": np.nan,
            "amplitude": np.nan,
            "F0": np.nan,
            "background_y": np.nan,
            "objective": np.inf,
            "density_solution_valid": True,
            "scale_at_boundary": False,
        }

    candidates: list[tuple[float, float]] = []
    for i in range(1, len(grid) - 1):
        if finite[i] and values[i] <= values[i - 1] and values[i] <= values[i + 1]:
            result = minimize_scalar(
                objective,
                bounds=(float(grid[i - 1]), float(grid[i + 1])),
                method="bounded",
                options={"xatol": 1e-7},
            )
            candidates.append((float(result.fun), float(result.x)))

    for i in (0, len(grid) - 1):
        if finite[i]:
            candidates.append((float(values[i]), float(grid[i])))
    best_value, best_scale = min(candidates, key=lambda item: item[0])
    best_value, amplitude, background_y = objective(best_scale, full=True)

    tolerance = 2.0 / max(scale_points - 1, 1)
    log_position = np.log(best_scale / scale_min) / np.log(scale_max / scale_min)
    scale_at_boundary = bool(log_position <= tolerance or log_position >= 1.0 - tolerance)

    return {
        "A": float(A),
        "scale": float(best_scale),
        "amplitude": float(amplitude),
        "F0": float(-background_y / 10.0),
        "background_y": float(background_y),
        "objective": float(best_value),
        "density_solution_valid": True,
        "scale_at_boundary": scale_at_boundary,
    }


def crossing(x: np.ndarray, delta: np.ndarray, start: int, direction: int, level: float = 1.0) -> float:
    i = start
    while 0 <= i + direction < len(x):
        j = i + direction
        if (delta[i] - level) * (delta[j] - level) <= 0.0:
            if delta[j] == delta[i]:
                return float((x[i] + x[j]) / 2.0)
            return float(x[i] + (level - delta[i]) * (x[j] - x[i]) / (delta[j] - delta[i]))
        i = j
    return float("nan")


def run(args: argparse.Namespace) -> None:
    df = load_data(args.input_csv)
    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)

    A_grid = np.arange(args.A_min, args.A_max + args.A_step / 2.0, args.A_step)
    A_grid = A_grid[A_grid < 2.0]
    rows = []
    for A in A_grid:
        row = fit_one_A(
            float(A),
            df,
            args.scale_min,
            args.scale_max,
            args.scale_points,
            args.simpson_panels,
            args.rk_substeps,
            args.statistic,
            args.amplitude_max,
            args.background_y_max,
        )
        rows.append(row)
        print(
            f"A={A:.4f} objective={row['objective']:.6g} "
            f"scale={row['scale']:.6g}",
            flush=True,
        )

    profile = pd.DataFrame(rows)
    profile.to_csv(outdir / "profile_likelihood.csv", index=False)
    valid = profile[np.isfinite(profile["objective"])].copy()
    if valid.empty:
        raise RuntimeError("No valid model was found.")

    ibest_label = valid["objective"].idxmin()
    best = profile.loc[ibest_label]
    ibest = int(profile.index.get_loc(ibest_label))
    minimum = float(best["objective"])
    delta = profile["objective"].to_numpy(dtype=float) - minimum
    A_values = profile["A"].to_numpy(dtype=float)
    left = crossing(A_values, delta, ibest, -1)
    right = crossing(A_values, delta, ibest, +1)
    at_lower = ibest == 0
    at_upper = ibest == len(profile) - 1

    best_sol = solve_density(float(best["A"]), substeps=args.rk_substeps)
    best_shape = projected_profile(
        df["r_arcmin"].to_numpy(),
        float(best["scale"]),
        best_sol,
        panels=args.simpson_panels,
    )
    model_y = 200.0 * float(best["amplitude"]) * best_shape + float(best["background_y"])
    fit_table = df.copy()
    fit_table["Sigma_model"] = model_y / 2.0
    fit_table["n_model"] = fit_table["S_arcmin2"] * fit_table["Sigma_model"]
    fit_table["pearson_residual"] = (
        fit_table["y_obs"] - model_y
    ) / fit_table["y_err"].replace(0.0, np.nan)
    fit_table.to_csv(outdir / "best_fit_annuli.csv", index=False)

    dof = int(len(df) - 4)
    summary = {
        "input_csv": str(Path(args.input_csv).resolve()),
        "statistic": args.statistic,
        "A_best": float(best["A"]),
        "A_lower_delta1": None if not np.isfinite(left) else left,
        "A_upper_delta1": None if not np.isfinite(right) else right,
        "A_at_lower_grid_boundary": at_lower,
        "A_at_upper_grid_boundary": at_upper,
        "A_interpretation": (
            "boundary-limited; report a one-sided limit, not a symmetric measurement"
            if at_lower or at_upper
            else "interior profile-likelihood optimum"
        ),
        "scale_best": float(best["scale"]),
        "scale_at_boundary": bool(best["scale_at_boundary"]),
        "amplitude_best": float(best["amplitude"]),
        "F0_best": float(best["F0"]),
        "background_surface_density": float(best["background_y"] / 2.0),
        "objective_min": minimum,
        "degrees_of_freedom_nominal": dof,
        "reduced_chi2": minimum / dof if args.statistic == "chi2" and dof > 0 else None,
        "A_grid": {
            "min": float(A_values.min()),
            "max": float(A_values.max()),
            "step": float(args.A_step),
        },
        "scale_search": {"min": args.scale_min, "max": args.scale_max},
        "method_note": (
            "A is inferred only from annular counts. No galaxy velocities enter this fit."
        ),
    }
    (outdir / "summary.json").write_text(
        json.dumps(summary, indent=2, ensure_ascii=False) + "\n", encoding="utf-8"
    )

    fig, ax = plt.subplots(figsize=(7.2, 5.0))
    ax.plot(A_values, delta, marker="o", ms=3.5, lw=1.2)
    ax.axhline(1.0, color="tab:red", ls=":", label=r"$\Delta=1$")
    ax.axvline(float(best["A"]), color="black", ls="--", label=f"best A={best['A']:.2f}")
    ax.set(xlabel="A", ylabel=f"Delta {args.statistic}", title="Profile objective for the density-shape diagnostic")
    ax.set_ylim(bottom=0.0)
    ax.legend()
    fig.tight_layout()
    fig.savefig(outdir / "profile_likelihood.png", dpi=300)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7.2, 5.0))
    ax.errorbar(
        df["r_arcmin"],
        df["Sigma_obs"],
        yerr=df["y_err"] / 2.0,
        fmt="o",
        ms=4,
        capsize=2,
        label="annular counts",
    )
    ax.plot(df["r_arcmin"], model_y / 2.0, lw=1.6, label="best projected model")
    ax.set(xlabel="Radius (arcmin)", ylabel=r"Surface density (arcmin$^{-2}$)")
    ax.legend()
    fig.tight_layout()
    fig.savefig(outdir / "best_fit_profile.png", dpi=300)
    plt.close(fig)

    print(json.dumps(summary, indent=2, ensure_ascii=False))


def build_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser()
    p.add_argument("input_csv")
    p.add_argument("--outdir", default="anisotropy_recalculation_v2")
    p.add_argument("--statistic", choices=("chi2", "cash"), default="chi2")
    p.add_argument("--A-min", dest="A_min", type=float, default=0.0)
    p.add_argument("--A-max", dest="A_max", type=float, default=1.92)
    p.add_argument("--A-step", dest="A_step", type=float, default=0.04)
    p.add_argument("--scale-min", type=float, default=0.02)
    p.add_argument("--scale-max", type=float, default=30.0)
    p.add_argument("--scale-points", type=int, default=120)
    p.add_argument("--simpson-panels", type=int, default=100)
    p.add_argument("--rk-substeps", type=int, default=20)
    p.add_argument("--amplitude-max", type=float, default=5.0)
    p.add_argument("--background-y-max", type=float, default=50.0)
    return p


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/apj_recalculation/batch_recalculate_all.py <==
#!/usr/bin/env python3
"""Batch profile-likelihood recalculation for all annular-count CSV files.

The expensive projected model library is shared across clusters because every
input file uses the same 20 annular radii.  Linear amplitude/background terms
are solved exactly (within box constraints) at each trial shape.  The output
keeps the manuscript-era grid (A <= 1.92) separate from an extended diagnostic
grid approaching the mathematical limit A -> 2.
"""

from __future__ import annotations

import argparse
import json
import math
import re
from collections import defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.interpolate import PchipInterpolator

from anisotropy_recalculation_v2 import load_data, projected_profile, solve_density


OBJECT_RE = re.compile(r"object(\d+)\.csv$", re.IGNORECASE)


def object_number(path: Path) -> int:
    match = OBJECT_RE.search(path.name)
    if not match:
        raise ValueError(f"Filename does not match objectNN.csv: {path.name}")
    return int(match.group(1))


def load_all(input_dir: Path) -> tuple[list[Path], list[pd.DataFrame], pd.DataFrame]:
    files = sorted(input_dir.glob("object*.csv"), key=object_number)
    if not files:
        raise FileNotFoundError(f"No object*.csv files found in {input_dir}")

    frames: list[pd.DataFrame] = []
    inventory_rows = []
    fingerprints: defaultdict[tuple[tuple[float, ...], ...], list[str]] = defaultdict(list)
    reference_radii: np.ndarray | None = None

    for path in files:
        frame = load_data(path)
        frames.append(frame)
        radii = frame["r_arcmin"].to_numpy(float)
        if reference_radii is None:
            reference_radii = radii
        elif not np.allclose(radii, reference_radii, rtol=0.0, atol=1e-12):
            raise ValueError(f"Annular radii differ in {path.name}; shared-library fit is unsafe")

        n = frame["n"].to_numpy(float)
        area = frame["S_arcmin2"].to_numpy(float)
        fingerprint = tuple(tuple(float(v) for v in row) for row in frame[["r_arcmin", "n", "S_arcmin2"]].to_numpy())
        fingerprints[fingerprint].append(path.name)
        inventory_rows.append(
            {
                "object_id": object_number(path),
                "filename": path.name,
                "annuli": len(frame),
                "total_counts": int(round(float(n.sum()))),
                "min_annular_count": int(round(float(n.min()))),
                "max_annular_count": int(round(float(n.max()))),
                "area_min_arcmin2": float(area.min()),
                "area_max_arcmin2": float(area.max()),
            }
        )

    duplicate_label: dict[str, str] = {}
    for group in fingerprints.values():
        if len(group) > 1:
            label = ";".join(sorted(group, key=lambda name: object_number(Path(name))))
            for filename in group:
                duplicate_label[filename] = label
    inventory = pd.DataFrame(inventory_rows)
    inventory["duplicate_data_group"] = inventory["filename"].map(duplicate_label).fillna("")
    return files, frames, inventory


def bounded_wls_from_sums(
    Sxx: np.ndarray,
    Sx: np.ndarray,
    Sw: np.ndarray,
    Sxy: np.ndarray,
    Sy: np.ndarray,
    Syy: np.ndarray,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Solve two-parameter weighted least squares over a rectangular box."""

    Sxx, Sx, Sw, Sxy, Sy, Syy = np.broadcast_arrays(Sxx, Sx, Sw, Sxy, Sy, Syy)
    shape = Sxx.shape

    def objective(amplitude: np.ndarray, background: np.ndarray) -> np.ndarray:
        value = (
            Syy
            - 2.0 * amplitude * Sxy
            - 2.0 * background * Sy
            + amplitude * amplitude * Sxx
            + 2.0 * amplitude * background * Sx
            + background * background * Sw
        )
        return np.maximum(value, 0.0)

    candidates_a: list[np.ndarray] = []
    candidates_b: list[np.ndarray] = []
    candidates_o: list[np.ndarray] = []

    determinant = Sxx * Sw - Sx * Sx
    with np.errstate(divide="ignore", invalid="ignore"):
        interior_a = (Sxy * Sw - Sy * Sx) / determinant
        interior_b = (Sxx * Sy - Sx * Sxy) / determinant
    interior_valid = (
        np.isfinite(interior_a)
        & np.isfinite(interior_b)
        & (determinant > 0.0)
        & (interior_a >= 0.0)
        & (interior_a <= amplitude_max)
        & (interior_b >= 0.0)
        & (interior_b <= background_y_max)
    )
    interior_o = np.where(interior_valid, objective(interior_a, interior_b), np.inf)
    candidates_a.append(np.where(interior_valid, interior_a, 0.0))
    candidates_b.append(np.where(interior_valid, interior_b, 0.0))
    candidates_o.append(interior_o)

    boundary_a0 = np.zeros(shape)
    boundary_b_a0 = np.clip(Sy / Sw, 0.0, background_y_max)
    candidates_a.append(boundary_a0)
    candidates_b.append(boundary_b_a0)
    candidates_o.append(objective(boundary_a0, boundary_b_a0))

    boundary_amax = np.full(shape, amplitude_max)
    boundary_b_amax = np.clip((Sy - amplitude_max * Sx) / Sw, 0.0, background_y_max)
    candidates_a.append(boundary_amax)
    candidates_b.append(boundary_b_amax)
    candidates_o.append(objective(boundary_amax, boundary_b_amax))

    boundary_b0 = np.zeros(shape)
    boundary_a_b0 = np.clip(Sxy / Sxx, 0.0, amplitude_max)
    candidates_a.append(boundary_a_b0)
    candidates_b.append(boundary_b0)
    candidates_o.append(objective(boundary_a_b0, boundary_b0))

    boundary_bmax = np.full(shape, background_y_max)
    boundary_a_bmax = np.clip((Sxy - background_y_max * Sx) / Sxx, 0.0, amplitude_max)
    candidates_a.append(boundary_a_bmax)
    candidates_b.append(boundary_bmax)
    candidates_o.append(objective(boundary_a_bmax, boundary_bmax))

    all_a = np.stack(candidates_a)
    all_b = np.stack(candidates_b)
    all_o = np.stack(candidates_o)
    choice = np.argmin(all_o, axis=0)
    selector = np.expand_dims(choice, axis=0)
    best_a = np.take_along_axis(all_a, selector, axis=0)[0]
    best_b = np.take_along_axis(all_b, selector, axis=0)[0]
    best_o = np.take_along_axis(all_o, selector, axis=0)[0]
    return best_o, best_a, best_b


def fit_profile_grid(
    profiles: np.ndarray,
    y: np.ndarray,
    err: np.ndarray,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Fit all clusters to all scale profiles for one A value."""
    weights = 1.0 / np.square(err)
    weighted_y = weights * y
    X = 200.0 * profiles
    Sxx = weights @ np.square(X).T
    Sx = weights @ X.T
    Sw = weights.sum(axis=1)[:, None]
    Sxy = weighted_y @ X.T
    Sy = weighted_y.sum(axis=1)[:, None]
    Syy = (weights * np.square(y)).sum(axis=1)[:, None]
    return bounded_wls_from_sums(
        Sxx, Sx, Sw, Sxy, Sy, Syy, amplitude_max, background_y_max
    )


def fit_one_profile_per_cluster(
    profiles: np.ndarray,
    y: np.ndarray,
    err: np.ndarray,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Fit one model profile per cluster (profiles and data both K x N)."""
    weights = 1.0 / np.square(err)
    weighted_y = weights * y
    X = 200.0 * profiles
    Sxx = (weights * np.square(X)).sum(axis=1)
    Sx = (weights * X).sum(axis=1)
    Sw = weights.sum(axis=1)
    Sxy = (weighted_y * X).sum(axis=1)
    Sy = weighted_y.sum(axis=1)
    Syy = (weights * np.square(y)).sum(axis=1)
    return bounded_wls_from_sums(
        Sxx, Sx, Sw, Sxy, Sy, Syy, amplitude_max, background_y_max
    )


def build_or_load_library(
    cache_path: Path,
    A_values: np.ndarray,
    scale_values: np.ndarray,
    radii: np.ndarray,
    panels: int,
    substeps_by_A: np.ndarray,
) -> tuple[np.ndarray, np.ndarray]:
    if cache_path.exists():
        cached = np.load(cache_path)
        cache_ok = (
            np.array_equal(cached["A_values"], A_values)
            and np.array_equal(cached["scale_values"], scale_values)
            and np.array_equal(cached["radii"], radii)
            and int(cached["panels"]) == panels
            and np.array_equal(cached["substeps_by_A"], substeps_by_A)
        )
        if cache_ok:
            print(f"Loaded compatible projected-profile cache: {cache_path}", flush=True)
            return cached["profiles"], cached["valid_A"].astype(bool)

    profiles = np.full((len(A_values), len(scale_values), len(radii)), np.nan)
    valid_A = np.zeros(len(A_values), dtype=bool)
    for j, A in enumerate(A_values):
        solution = solve_density(float(A), substeps=int(substeps_by_A[j]))
        valid = bool(
            solution.density_positive
            and np.isfinite(solution.p)
            and solution.p > 0.0
        )
        valid_A[j] = valid
        if valid:
            for i, scale in enumerate(scale_values):
                profiles[j, i] = projected_profile(
                    radii, float(scale), solution, panels=panels
                )
        print(
            f"library A={A:.2f} ({j + 1}/{len(A_values)}) valid={valid}",
            flush=True,
        )

    np.savez_compressed(
        cache_path,
        profiles=profiles,
        valid_A=valid_A,
        A_values=A_values,
        scale_values=scale_values,
        radii=radii,
        panels=np.asarray(panels),
        substeps_by_A=substeps_by_A,
    )
    return profiles, valid_A


def crossing(
    A: np.ndarray, objective: np.ndarray, best_index: int, direction: int, level: float = 1.0
) -> float:
    delta = objective - objective[best_index]
    i = best_index
    while 0 <= i + direction < len(A):
        j = i + direction
        if np.isfinite(delta[i]) and np.isfinite(delta[j]):
            if (delta[i] - level) * (delta[j] - level) <= 0.0:
                if delta[j] == delta[i]:
                    return float((A[i] + A[j]) / 2.0)
                return float(
                    A[i]
                    + (level - delta[i]) * (A[j] - A[i]) / (delta[j] - delta[i])
                )
        i = j
    return math.nan


def closest_index(values: np.ndarray, target: float) -> int:
    return int(np.argmin(np.abs(values - target)))


def make_plots(summary: pd.DataFrame, profile: pd.DataFrame, outdir: Path) -> None:
    fig, ax = plt.subplots(figsize=(7.4, 5.0))
    bins = np.arange(-0.02, 2.02, 0.08)
    ax.hist(summary["A_best_canonical"], bins=bins, color="#4477AA", edgecolor="white")
    ax.axvline(1.92, color="#BB3333", ls="--", lw=1.5, label="canonical upper grid")
    ax.set(
        xlabel=r"Best-fit density diagnostic $A$ (canonical grid)",
        ylabel="Number of objects",
        title=f"Corrected fits for {len(summary)} annular profiles",
    )
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(outdir / "A_best_distribution_all_objects.png", dpi=300)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(8.0, 5.4))
    grouped = profile.groupby("object_id", sort=False)
    for object_id, group in grouped:
        delta = group["objective"].to_numpy(float) - group["objective"].min()
        is_open = bool(
            summary.loc[summary["object_id"] == object_id, "A_upper_delta1_open"].iloc[0]
        )
        color = "#CC6677" if is_open else "#4477AA"
        ax.plot(group["A"], np.minimum(delta, 8.0), color=color, alpha=0.20, lw=0.8)
    pivot = profile.pivot(index="object_id", columns="A", values="objective")
    deltas = pivot.sub(pivot.min(axis=1), axis=0)
    ax.plot(deltas.columns, deltas.median(axis=0), color="black", lw=2.2, label="median profile")
    ax.axhline(1.0, color="0.25", ls=":", lw=1.2, label=r"$\Delta\chi^2=1$")
    ax.axvline(1.92, color="#AA4499", ls="--", lw=1.2, label="canonical limit")
    ax.set(
        xlabel=r"Density diagnostic $A$",
        ylabel=r"$\Delta\chi^2$ (clipped at 8)",
        title="Profile objectives across all supplied objects",
        ylim=(0.0, 8.0),
    )
    ax.legend(frameon=False, ncol=3, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "profile_objectives_all_objects.png", dpi=300)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7.4, 5.0))
    colors = np.where(summary["A_upper_delta1_open"], "#CC6677", "#4477AA")
    ax.scatter(
        summary["total_counts"],
        summary["A_best_extended"],
        c=colors,
        s=30,
        alpha=0.8,
        edgecolor="none",
    )
    ax.axhline(1.92, color="#AA4499", ls="--", lw=1.2)
    ax.set(
        xlabel="Total annular galaxy counts",
        ylabel=r"Best-fit $A$ on extended grid",
        title="Count level does not remove the upper-limit behavior",
        ylim=(-0.04, 2.02),
    )
    fig.tight_layout()
    fig.savefig(outdir / "counts_vs_A_extended.png", dpi=300)
    plt.close(fig)


def run(args: argparse.Namespace) -> None:
    input_dir = Path(args.input_dir).resolve()
    outdir = Path(args.outdir).resolve()
    outdir.mkdir(parents=True, exist_ok=True)

    files, frames, inventory = load_all(input_dir)
    inventory.to_csv(outdir / "input_inventory.csv", index=False)
    K = len(frames)
    radii = frames[0]["r_arcmin"].to_numpy(float)
    y = np.stack([frame["y_obs"].to_numpy(float) for frame in frames])
    err = np.stack([frame["y_err"].to_numpy(float) for frame in frames])

    canonical_A = np.round(np.arange(0.0, 1.92 + 0.02, 0.04), 2)
    extension = np.asarray([1.94, 1.96, 1.98, 1.99])
    A_values = np.unique(np.concatenate([canonical_A, extension]))
    # The ODE becomes increasingly stiff as A approaches its mathematical
    # limit of 2.  Extra RK4 substeps stabilize the extension without changing
    # the canonical-grid settings.
    substeps_by_A = np.full(len(A_values), args.rk_substeps, dtype=int)
    substeps_by_A[A_values >= 1.98] = np.maximum(
        substeps_by_A[A_values >= 1.98], 80
    )
    substeps_by_A[A_values >= 1.99] = np.maximum(
        substeps_by_A[A_values >= 1.99], 160
    )
    scale_values = np.geomspace(args.scale_min, args.scale_max, args.scale_points)

    library_path = outdir / "projected_profile_library.npz"
    model_library, valid_A = build_or_load_library(
        library_path,
        A_values,
        scale_values,
        radii,
        args.simpson_panels,
        substeps_by_A,
    )

    M = len(A_values)
    objective_approx = np.full((K, M), np.inf)
    scale_best = np.full((K, M), np.nan)
    amplitude_approx = np.full((K, M), np.nan)
    background_approx = np.full((K, M), np.nan)
    log_scale = np.log(scale_values)
    log_step = float(log_scale[1] - log_scale[0])

    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        grid_obj, grid_amp, grid_bg = fit_profile_grid(
            model_library[j], y, err, args.amplitude_max, args.background_y_max
        )
        grid_index = np.argmin(grid_obj, axis=1)
        row_index = np.arange(K)
        best_grid_obj = grid_obj[row_index, grid_index]
        best_grid_amp = grid_amp[row_index, grid_index]
        best_grid_bg = grid_bg[row_index, grid_index]
        refined_log_scale = log_scale[grid_index].copy()

        interior = (grid_index > 0) & (grid_index < len(scale_values) - 1)
        if np.any(interior):
            kidx = row_index[interior]
            iidx = grid_index[interior]
            left = grid_obj[kidx, iidx - 1]
            middle = grid_obj[kidx, iidx]
            right = grid_obj[kidx, iidx + 1]
            denominator = left - 2.0 * middle + right
            offset = np.zeros_like(denominator)
            good = np.isfinite(denominator) & (denominator > 1e-12)
            offset[good] = 0.5 * (left[good] - right[good]) / denominator[good]
            offset = np.clip(offset, -0.95, 0.95)
            refined_log_scale[interior] += offset * log_step

        interpolator = PchipInterpolator(log_scale, model_library[j], axis=0)
        refined_profiles = interpolator(refined_log_scale)
        refined_obj, refined_amp, refined_bg = fit_one_profile_per_cluster(
            refined_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        use_refined = refined_obj <= best_grid_obj + 1e-9
        objective_approx[:, j] = np.where(use_refined, refined_obj, best_grid_obj)
        scale_best[:, j] = np.where(
            use_refined, np.exp(refined_log_scale), scale_values[grid_index]
        )
        amplitude_approx[:, j] = np.where(use_refined, refined_amp, best_grid_amp)
        background_approx[:, j] = np.where(use_refined, refined_bg, best_grid_bg)
        print(f"fit-grid A={A:.2f} ({j + 1}/{M})", flush=True)

    # Re-evaluate and locally refine every scale with the exact projection
    # routine.  Three bracketing points plus a parabolic vertex remove profile
    # interpolation error from the reported objective while retaining the
    # shared-library speedup and its global-basin search.
    objective = np.full_like(objective_approx, np.inf)
    amplitude = np.full_like(amplitude_approx, np.nan)
    background = np.full_like(background_approx, np.nan)
    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        solution = solve_density(float(A), substeps=int(substeps_by_A[j]))
        center_log_scale = np.log(scale_best[:, j])
        lower_log_bound = float(log_scale[0])
        upper_log_bound = float(log_scale[-1])
        left_log_scale = np.clip(
            center_log_scale - log_step, lower_log_bound, upper_log_bound
        )
        right_log_scale = np.clip(
            center_log_scale + log_step, lower_log_bound, upper_log_bound
        )

        def exact_profiles_at(log_scales: np.ndarray) -> np.ndarray:
            return np.stack(
                [
                    projected_profile(
                        radii,
                        float(np.exp(log_scales[k])),
                        solution,
                        panels=args.simpson_panels,
                    )
                    for k in range(K)
                ]
            )

        center_profiles = exact_profiles_at(center_log_scale)
        center_obj, center_amp, center_bg = fit_one_profile_per_cluster(
            center_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        left_profiles = exact_profiles_at(left_log_scale)
        left_obj, left_amp, left_bg = fit_one_profile_per_cluster(
            left_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        right_profiles = exact_profiles_at(right_log_scale)
        right_obj, right_amp, right_bg = fit_one_profile_per_cluster(
            right_profiles, y, err, args.amplitude_max, args.background_y_max
        )

        denominator = left_obj - 2.0 * center_obj + right_obj
        offset = np.zeros(K)
        good = np.isfinite(denominator) & (denominator > 1e-12)
        offset[good] = 0.5 * (left_obj[good] - right_obj[good]) / denominator[good]
        offset = np.clip(offset, -0.95, 0.95)
        vertex_log_scale = np.clip(
            center_log_scale + offset * log_step,
            lower_log_bound,
            upper_log_bound,
        )
        vertex_profiles = exact_profiles_at(vertex_log_scale)
        vertex_obj, vertex_amp, vertex_bg = fit_one_profile_per_cluster(
            vertex_profiles, y, err, args.amplitude_max, args.background_y_max
        )

        candidate_obj = np.stack([left_obj, center_obj, right_obj, vertex_obj])
        candidate_amp = np.stack([left_amp, center_amp, right_amp, vertex_amp])
        candidate_bg = np.stack([left_bg, center_bg, right_bg, vertex_bg])
        candidate_log_scale = np.stack(
            [left_log_scale, center_log_scale, right_log_scale, vertex_log_scale]
        )
        choice = np.argmin(candidate_obj, axis=0)
        selector = choice[None, :]
        local_obj = np.take_along_axis(candidate_obj, selector, axis=0)[0]
        local_amp = np.take_along_axis(candidate_amp, selector, axis=0)[0]
        local_bg = np.take_along_axis(candidate_bg, selector, axis=0)[0]
        local_log_scale = np.take_along_axis(
            candidate_log_scale, selector, axis=0
        )[0]

        # A narrower second pass resolves sharp small-scale minima that are not
        # perfectly parabolic over one full coarse-grid spacing.
        fine_step = log_step / 4.0
        fine_left_log = np.clip(
            local_log_scale - fine_step, lower_log_bound, upper_log_bound
        )
        fine_right_log = np.clip(
            local_log_scale + fine_step, lower_log_bound, upper_log_bound
        )
        fine_left_profiles = exact_profiles_at(fine_left_log)
        fine_left_obj, fine_left_amp, fine_left_bg = fit_one_profile_per_cluster(
            fine_left_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        fine_right_profiles = exact_profiles_at(fine_right_log)
        fine_right_obj, fine_right_amp, fine_right_bg = fit_one_profile_per_cluster(
            fine_right_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        fine_denominator = fine_left_obj - 2.0 * local_obj + fine_right_obj
        fine_offset = np.zeros(K)
        fine_good = np.isfinite(fine_denominator) & (fine_denominator > 1e-12)
        fine_offset[fine_good] = (
            0.5
            * (fine_left_obj[fine_good] - fine_right_obj[fine_good])
            / fine_denominator[fine_good]
        )
        fine_offset = np.clip(fine_offset, -0.95, 0.95)
        fine_vertex_log = np.clip(
            local_log_scale + fine_offset * fine_step,
            lower_log_bound,
            upper_log_bound,
        )
        fine_vertex_profiles = exact_profiles_at(fine_vertex_log)
        fine_vertex_obj, fine_vertex_amp, fine_vertex_bg = fit_one_profile_per_cluster(
            fine_vertex_profiles, y, err, args.amplitude_max, args.background_y_max
        )
        fine_candidate_obj = np.stack(
            [local_obj, fine_left_obj, fine_right_obj, fine_vertex_obj]
        )
        fine_candidate_amp = np.stack(
            [local_amp, fine_left_amp, fine_right_amp, fine_vertex_amp]
        )
        fine_candidate_bg = np.stack(
            [local_bg, fine_left_bg, fine_right_bg, fine_vertex_bg]
        )
        fine_candidate_log_scale = np.stack(
            [local_log_scale, fine_left_log, fine_right_log, fine_vertex_log]
        )
        fine_choice = np.argmin(fine_candidate_obj, axis=0)
        fine_selector = fine_choice[None, :]
        objective[:, j] = np.take_along_axis(
            fine_candidate_obj, fine_selector, axis=0
        )[0]
        amplitude[:, j] = np.take_along_axis(
            fine_candidate_amp, fine_selector, axis=0
        )[0]
        background[:, j] = np.take_along_axis(
            fine_candidate_bg, fine_selector, axis=0
        )[0]
        scale_best[:, j] = np.exp(
            np.take_along_axis(
                fine_candidate_log_scale, fine_selector, axis=0
            )[0]
        )
        print(f"exact-check A={A:.2f} ({j + 1}/{M})", flush=True)

    long_rows = []
    for k, path in enumerate(files):
        for j, A in enumerate(A_values):
            long_rows.append(
                {
                    "object_id": object_number(path),
                    "filename": path.name,
                    "A": float(A),
                    "objective": float(objective[k, j]),
                    "scale": float(scale_best[k, j]),
                    "amplitude": float(amplitude[k, j]),
                    "background_y": float(background[k, j]),
                    "F0": float(-background[k, j] / 10.0),
                    "density_solution_valid": bool(valid_A[j]),
                    "objective_interpolation_difference": float(
                        objective[k, j] - objective_approx[k, j]
                    ),
                }
            )
    profile_df = pd.DataFrame(long_rows)
    profile_df.to_csv(outdir / "profile_objective_all_objects.csv", index=False)

    canonical_mask = A_values <= 1.9200001
    canonical_indices = np.flatnonzero(canonical_mask)
    index_192 = closest_index(A_values, 1.92)
    index_199 = closest_index(A_values, 1.99)
    summary_rows = []
    annular_rows = []
    for k, (path, frame) in enumerate(zip(files, frames)):
        canonical_local = int(np.argmin(objective[k, canonical_mask]))
        canonical_index = int(canonical_indices[canonical_local])
        extended_index = int(np.argmin(objective[k]))
        left = crossing(A_values, objective[k], extended_index, -1)
        right = crossing(A_values, objective[k], extended_index, +1)
        upper_open = not np.isfinite(right)
        lower_open = not np.isfinite(left)
        scale = float(scale_best[k, extended_index])
        amp = float(amplitude[k, extended_index])
        bg = float(background[k, extended_index])
        obj = float(objective[k, extended_index])
        log_position = math.log(scale / args.scale_min) / math.log(
            args.scale_max / args.scale_min
        )
        scale_at_boundary = bool(
            log_position <= 2.0 / (args.scale_points - 1)
            or log_position >= 1.0 - 2.0 / (args.scale_points - 1)
        )
        amp_at_boundary = bool(
            amp <= 1e-10 or amp >= args.amplitude_max * (1.0 - 1e-8)
        )
        bg_at_boundary = bool(
            bg <= 1e-10 or bg >= args.background_y_max * (1.0 - 1e-8)
        )
        total_counts = int(round(float(frame["n"].sum())))
        summary_rows.append(
            {
                "object_id": object_number(path),
                "filename": path.name,
                "annuli": len(frame),
                "total_counts": total_counts,
                "A_best_canonical": float(A_values[canonical_index]),
                "canonical_objective_min": float(objective[k, canonical_index]),
                "A_at_canonical_upper_boundary": bool(canonical_index == canonical_indices[-1]),
                "A_best_extended": float(A_values[extended_index]),
                "A_lower_delta1": None if lower_open else float(left),
                "A_upper_delta1": None if upper_open else float(right),
                "A_lower_delta1_open": lower_open,
                "A_upper_delta1_open": upper_open,
                "A_extended_at_upper_boundary": bool(extended_index == len(A_values) - 1),
                "scale_best": scale,
                "scale_at_boundary": scale_at_boundary,
                "amplitude_best": amp,
                "amplitude_at_boundary": amp_at_boundary,
                "F0_best": float(-bg / 10.0),
                "background_surface_density": float(bg / 2.0),
                "background_at_boundary": bg_at_boundary,
                "objective_min": obj,
                "reduced_chi2_nominal": obj / (len(frame) - 4),
                "objective_at_A_1p92": float(objective[k, index_192]),
                "objective_at_A_1p99": float(objective[k, index_199]),
                "delta_objective_1p99_minus_1p92": float(
                    objective[k, index_199] - objective[k, index_192]
                ),
                "identifiability_class": (
                    "two-sided"
                    if not lower_open and not upper_open
                    else "upper-open"
                    if not lower_open and upper_open
                    else "lower-open"
                    if lower_open and not upper_open
                    else "both-open"
                ),
            }
        )

        solution = solve_density(
            float(A_values[extended_index]),
            substeps=int(substeps_by_A[extended_index]),
        )
        shape = projected_profile(radii, scale, solution, panels=args.simpson_panels)
        model_y = 200.0 * amp * shape + bg
        for i, row in frame.reset_index(drop=True).iterrows():
            sigma_model = float(model_y[i] / 2.0)
            annular_rows.append(
                {
                    "object_id": object_number(path),
                    "annulus": i + 1,
                    "r_arcmin": float(row["r_arcmin"]),
                    "n_observed": float(row["n"]),
                    "S_arcmin2": float(row["S_arcmin2"]),
                    "Sigma_observed": float(row["Sigma_obs"]),
                    "Sigma_model": sigma_model,
                    "n_model": float(row["S_arcmin2"] * sigma_model),
                    "pearson_residual": float((row["y_obs"] - model_y[i]) / row["y_err"]),
                }
            )

    summary_df = pd.DataFrame(summary_rows).sort_values("object_id")
    summary_df.to_csv(outdir / "cluster_summary_all_objects.csv", index=False)
    pd.DataFrame(annular_rows).to_csv(outdir / "best_fit_annuli_all_objects.csv", index=False)

    make_plots(summary_df, profile_df, outdir)

    differences = np.abs(objective - objective_approx)
    metadata = {
        "input_directory": str(input_dir),
        "n_objects_supplied": int(K),
        "object_ids": [int(object_number(path)) for path in files],
        "missing_ids_between_1_and_99": sorted(
            set(range(1, 100)).difference(object_number(path) for path in files)
        ),
        "n_annuli_each": sorted({int(len(frame)) for frame in frames}),
        "statistic": "Pearson chi-square using Poisson count errors",
        "canonical_A_grid": [float(v) for v in A_values[canonical_mask]],
        "extended_A_grid": [float(v) for v in A_values],
        "scale_grid": {
            "min": args.scale_min,
            "max": args.scale_max,
            "points": args.scale_points,
            "spacing": "geometric",
        },
        "numerics": {
            "simpson_panels": args.simpson_panels,
            "rk_substeps_canonical": args.rk_substeps,
            "rk_substeps_by_A": {
                f"{A:.2f}": int(substeps_by_A[j]) for j, A in enumerate(A_values)
            },
            "quadratic_scale_refinement": True,
            "exact_projection_local_scale_refinement": True,
        },
        "fit_bounds": {
            "amplitude": [0.0, args.amplitude_max],
            "background_y": [0.0, args.background_y_max],
        },
        "results": {
            "canonical_upper_boundary_count": int(
                summary_df["A_at_canonical_upper_boundary"].sum()
            ),
            "extended_upper_grid_boundary_count": int(
                summary_df["A_extended_at_upper_boundary"].sum()
            ),
            "delta1_upper_open_count": int(summary_df["A_upper_delta1_open"].sum()),
            "delta1_two_sided_count": int(
                (summary_df["identifiability_class"] == "two-sided").sum()
            ),
            "scale_boundary_count": int(summary_df["scale_at_boundary"].sum()),
            "amplitude_boundary_count": int(summary_df["amplitude_at_boundary"].sum()),
            "background_boundary_count": int(summary_df["background_at_boundary"].sum()),
            "median_A_canonical": float(summary_df["A_best_canonical"].median()),
            "median_A_extended": float(summary_df["A_best_extended"].median()),
            "median_reduced_chi2": float(summary_df["reduced_chi2_nominal"].median()),
        },
        "projection_interpolation_check": {
            "median_absolute_objective_difference": float(np.nanmedian(differences)),
            "maximum_absolute_objective_difference": float(np.nanmax(differences)),
        },
        "method_note": (
            "Only projected annular counts enter this fit; galaxy velocities are absent. "
            "A is therefore a density-shape diagnostic unless independently calibrated."
        ),
    }
    (outdir / "batch_metadata.json").write_text(
        json.dumps(metadata, indent=2, ensure_ascii=False) + "\n", encoding="utf-8"
    )
    print(json.dumps(metadata["results"], indent=2), flush=True)


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser()
    parser.add_argument("input_dir")
    parser.add_argument("--outdir", default="batch_results_all_objects")
    parser.add_argument("--scale-min", type=float, default=0.02)
    parser.add_argument("--scale-max", type=float, default=30.0)
    parser.add_argument("--scale-points", type=int, default=200)
    parser.add_argument("--simpson-panels", type=int, default=100)
    parser.add_argument("--rk-substeps", type=int, default=20)
    parser.add_argument("--amplitude-max", type=float, default=5.0)
    parser.add_argument("--background-y-max", type=float, default=50.0)
    return parser


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/apj_recalculation/batch_results_official85_high_accuracy/cluster_summary_all_objects.csv <==
object_id,filename,annuli,total_counts,A_best_canonical,canonical_objective_min,A_at_canonical_upper_boundary,A_best_extended,A_lower_delta1,A_upper_delta1,A_lower_delta1_open,A_upper_delta1_open,A_extended_at_upper_boundary,scale_best,scale_at_boundary,amplitude_best,amplitude_at_boundary,F0_best,background_surface_density,background_at_boundary,objective_min,reduced_chi2_nominal,objective_at_A_1p92,objective_at_A_1p99,delta_objective_1p99_minus_1p92,identifiability_class
4,object4.csv,20,481,1.64,12.166199734381387,False,1.64,,,True,True,False,27.906596785843323,True,0.007821118197559648,False,-0.6238887756005835,3.119443878002918,False,12.166199734381387,0.7603874833988367,12.405442157508219,12.479246426539703,0.07380426903148418,both-open
6,object6.csv,20,480,1.88,11.465231067007267,False,1.88,1.767345225478055,1.9388418325151673,False,False,False,2.4994122009352266,False,0.1875994045971439,False,-1.4693108428697923,7.346554214348962,False,11.465231067007267,0.7165769416879542,11.772084714300775,12.504443563999416,0.7323588496986417,two-sided
7,object7.csv,20,655,1.88,10.510668852887534,False,1.88,1.787302167930839,1.886692229061865,False,False,False,2.006478300485617,False,0.8549295310780435,False,-1.4716901844838168,7.358450922419084,False,10.510668852887534,0.6569168033054709,16.48775057412371,17.66257304771233,1.1748224735886197,two-sided
8,object8.csv,20,656,0.0,18.104178438088525,False,0.0,,0.7923987774945878,True,False,False,1.4968280498054292,False,0.05773672629208766,False,-0.0,0.0,True,18.104178438088525,1.1315111523805328,21.121627316664274,21.541836347234778,0.4202090305705042,lower-open
10,object10.csv,20,613,1.92,12.4344647906683,True,1.92,1.8076667752905033,,False,True,False,12.832992627688864,False,0.0001895797564272686,False,-2.061024341468517,10.305121707342586,False,12.4344647906683,0.7771540494167688,12.4344647906683,12.492076164095408,0.05761137342710754,upper-open
11,object11.csv,20,725,1.52,9.627177885668694,False,1.52,,,True,True,False,12.160895249311803,False,0.04720578000930173,False,-0.0695213293285524,0.34760664664276203,False,9.627177885668694,0.6016986178542933,9.67540512588053,9.8540819033675,0.1786767774869702,both-open
12,object12.csv,20,522,1.92,22.509726413109092,True,1.99,1.8952275525414561,,False,True,True,11.668668535314925,False,1.349612772864745e-06,False,-1.7281270204200898,8.640635102100449,False,22.370179389446946,1.3981362118404341,22.509726413109092,22.370179389446946,-0.13954702366214633,upper-open
13,object13.csv,20,663,1.88,9.135205677865656,False,1.88,1.7842478875768586,1.890700984462793,False,False,False,2.188772147135982,False,0.6011215791918799,False,-1.6815408298865364,8.407704149432682,False,9.135205677865656,0.5709503548666035,12.873179519345229,12.942798514622666,0.06961899527743753,two-sided
14,object14.csv,20,675,1.92,14.574366420728438,True,1.92,1.80980332547685,,False,True,False,10.653630038886925,False,0.00018499976392386187,False,-2.425107608323855,12.125538041619276,False,14.574366420728438,0.9108979012955274,14.574366420728438,14.59298323794087,0.01861681721243258,upper-open
15,object15.csv,20,650,1.92,10.622162725711007,True,1.99,1.5807353770399724,,False,True,True,17.612231384862472,False,9.06951231141625e-07,False,-2.0212679396728688,10.106339698364344,False,10.49316581407328,0.65582286337958,10.622162725711007,10.49316581407328,-0.12899691163772786,upper-open
16,object16.csv,20,740,1.88,19.72457988800477,False,1.88,1.7820562396252766,,False,True,False,12.012240301402187,False,0.0007113359485965537,False,-2.462487795563596,12.312438977817981,False,19.72457988800477,1.232786243000298,19.962117771992098,20.066944124629913,0.10482635263781503,upper-open
17,object17.csv,20,624,1.92,17.110526951170698,True,1.99,1.803837455062642,,False,True,True,14.942920937808896,False,1.0153649562101832e-06,False,-2.0261567448821425,10.130783724410712,False,17.05935184360453,1.0662094902252832,17.110526951170698,17.05935184360453,-0.05117510756616639,upper-open
18,object18.csv,20,582,0.0,18.828876008698202,False,0.0,,1.7742365104332327,True,False,False,0.07926975438578557,False,0.6930035283977825,False,-0.9672457284380366,4.836228642190183,False,18.828876008698202,1.1768047505436376,21.198846262274913,21.86613370691481,0.6672874446398964,lower-open
19,object19.csv,20,568,1.88,13.89885563582294,False,1.88,1.7872172159216295,,False,True,False,2.8896602492279504,False,0.11334827522273455,False,-1.8507566240838063,9.253783120419032,False,13.89885563582294,0.8686784772389338,13.95665463845171,14.08206947273618,0.1254148342844701,upper-open
20,object20.csv,20,480,1.44,21.936120648826773,False,1.44,,,True,True,False,0.11671384044277183,False,0.6003872936030243,False,-1.291071005642505,6.455355028212525,False,21.936120648826773,1.3710075405516733,22.130528955011584,22.099966168744857,-0.030562786266727926,both-open
23,object23.csv,20,690,1.88,11.394259866588527,False,1.88,,,True,True,False,29.132786771970885,True,0.0004219472597194443,False,-1.1759144901079621,5.87957245053981,False,11.394259866588527,0.7121412416617829,11.413034104942199,11.57323036377278,0.16019625883058097,both-open
24,object24.csv,20,664,0.28,9.802289846626419,False,0.28,,,True,True,False,0.07356749974138835,False,1.3181591677565923,False,-0.4654096162108695,2.3270480810543477,False,9.802289846626419,0.6126431154141512,10.515010613782067,10.260900555138846,-0.2541100586432208,both-open
25,object25.csv,20,652,0.0,14.934951959088934,False,0.0,,1.7773739827706936,True,False,False,0.09030181419555597,False,0.8069282924584361,False,-0.8477979761314632,4.238989880657316,False,14.934951959088934,0.9334344974430584,17.8988092579429,17.26262901763039,-0.6361802403125125,lower-open
26,object26.csv,20,575,1.92,14.445723162610136,True,1.96,1.8440592417017239,,False,True,False,11.554986356603132,False,2.4714920857580558e-05,False,-2.0194620079604015,10.097310039802007,False,14.413103503941784,0.9008189689963615,14.445723162610136,14.417356223348861,-0.028366939261275093,upper-open
27,object27.csv,20,530,1.72,16.06711498932047,False,1.72,,1.9726559005714654,True,False,False,27.631400199591646,False,0.005972925935201172,False,-0.24993919189642141,1.249695959482107,False,16.06711498932047,1.0041946868325293,16.893488662052334,17.12626330805375,0.23277464600141684,lower-open
28,object28.csv,20,519,1.84,15.73875243648206,False,1.84,,,True,True,False,17.831269341675632,False,0.0006799543271292406,False,-1.447638670857458,7.23819335428729,False,15.73875243648206,0.9836720272801287,16.04949506253888,16.23720525357885,0.18771019103996878,both-open
29,object29.csv,20,405,1.88,14.132836578407819,False,1.88,1.8123657761826797,,False,True,False,6.9837759899432905,False,0.0011739845080347092,False,-1.4191384157959182,7.0956920789795905,False,14.132836578407819,0.8833022861504887,14.259294290165599,14.43579323848519,0.17649894831959045,upper-open
30,object30.csv,20,532,1.36,18.73615871365206,False,1.36,,,True,True,False,0.10409754877269765,False,0.6660055860974663,False,-1.4231772314347308,7.115886157173654,False,18.73615871365206,1.1710099196032537,19.1127258099105,19.04458127029875,-0.06814453961175104,both-open
31,object31.csv,20,624,0.0,16.46050229611717,False,0.0,,1.861569631510945,True,False,False,1.386448074145011,False,0.057320755862978676,False,-0.0,0.0,True,16.46050229611717,1.0287813935073231,18.061270728830948,18.294530242386088,0.23325951355514007,lower-open
32,object32.csv,20,553,0.0,14.041863539032079,False,0.0,,,True,True,False,0.7639856500809716,False,0.022369711571639844,False,-1.523885824400981,7.619429122004905,False,14.041863539032079,0.8776164711895049,14.86231295754169,15.040955020527292,0.17864206298560248,both-open
33,object33.csv,20,619,1.88,12.827004254261226,False,1.88,1.8027472991318594,,False,True,False,9.051410856787559,False,0.0011544378571204529,False,-2.1115511785205596,10.557755892602797,False,12.827004254261226,0.8016877658913266,12.878512613911028,12.915437314976373,0.03692470106534529,upper-open
34,object34.csv,20,642,1.92,13.080622620528516,True,1.92,,,True,True,False,18.85808833326326,False,7.676652374291818e-05,False,-2.137522635649585,10.687613178247926,False,13.080622620528516,0.8175389137830322,13.080622620528516,13.114025572676951,0.03340295214843536,both-open
35,object35.csv,20,332,1.92,28.025794763364956,True,1.99,,,True,True,True,8.452540375844034,False,2.6340196399726167e-07,False,-1.1766056428110747,5.883028214055374,False,28.013799845814845,1.7508624903634278,28.025794763364956,28.013799845814845,-0.01199491755011195,both-open
36,object36.csv,20,541,1.88,14.735954918429172,False,1.88,,,True,True,False,14.45367206983701,False,0.0002851959476543987,False,-1.8314729178275158,9.157364589137579,False,14.735954918429172,0.9209971824018233,14.811848382420692,14.904171506719933,0.0923231242992415,both-open
37,object37.csv,20,388,0.32,18.099770111528848,False,0.32,,,True,True,False,1.845869375917398,False,0.03687403432143666,False,-0.023812318053231325,0.11906159026615662,False,18.099770111528848,1.131235631970553,18.864740529934835,19.035972772300198,0.17123224236536316,both-open
38,object38.csv,20,509,1.88,16.620929115110584,False,1.88,1.7872623322648418,1.9263049974938247,False,False,False,2.6907569722023266,False,0.16555190471892015,False,-1.5409017166655452,7.704508583327726,False,16.620929115110584,1.0388080696944115,16.91581967904284,19.160237348733062,2.244417669690222,two-sided
39,object39.csv,20,438,1.88,11.1121768142537,False,1.88,,,True,True,False,2.0875259161209936,False,0.1843220197858433,False,-1.4276963048437181,7.138481524218591,False,11.1121768142537,0.6945110508908563,11.215704689515633,11.759438554660335,0.5437338651447021,both-open
40,object40.csv,20,779,1.8,22.751227811801073,False,1.8,,,True,True,False,16.49758567669825,False,0.0014151744313260918,False,-2.3474490714078695,11.737245357039347,False,22.751227811801073,1.421951738237567,23.16868565261916,23.339371151221258,0.17068549860209714,both-open
41,object41.csv,20,501,1.92,10.743718864220853,True,1.92,,,True,True,False,16.922898785593397,False,1.175399485393783e-05,False,-1.8836123796496647,9.418061898248324,False,10.743718864220853,0.6714824290138033,10.743718864220853,10.753415497276137,0.009696633055284565,both-open
42,object42.csv,20,520,0.0,17.72648896224598,False,0.0,,1.9023862163182212,True,False,False,0.0717780355367294,False,0.5955467512331628,False,-1.004467140740021,5.022335703700105,False,17.72648896224598,1.1079055601403738,18.895706006838736,18.7582485025452,-0.1374575042935362,lower-open
43,object43.csv,20,434,0.24,16.104319042895668,False,0.24,,,True,True,False,2.396922778678546,False,0.03626438174491765,False,-0.0,0.0,True,16.104319042895668,1.0065199401809792,16.56199345402348,16.651492733158705,0.08949927913522515,both-open
44,object44.csv,20,358,1.92,15.013126721700644,True,1.99,1.8103830503288247,,False,True,True,8.645667718647235,False,8.61619276684035e-07,False,-1.2908342926615959,6.454171463307979,False,14.989267411134847,0.9368292131959279,15.013126721700644,14.989267411134847,-0.023859310565796932,upper-open
45,object45.csv,20,420,1.72,12.693853061524061,False,1.72,,,True,True,False,30.000000000000004,True,0.00442820580226339,False,-0.20934727255239105,1.0467363627619553,False,12.693853061524061,0.7933658163452538,13.309513330720563,13.51501760028546,0.20550426956489787,both-open
46,object46.csv,20,636,0.0,19.268095145973916,False,0.0,,,True,True,False,0.5920184492661834,False,0.007706099590619498,False,-2.2616833415406807,11.308416707703403,False,19.268095145973916,1.2042559466233698,19.30847739065564,19.329194298666152,0.02071690801051318,both-open
47,object47.csv,20,767,0.0,32.015658908554826,False,0.0,,1.9029106231297075,True,False,False,1.4172734839098222,False,0.01986423875286364,False,-2.0456801107714293,10.228400553857147,False,32.015658908554826,2.0009786817846766,33.05791943468796,33.157113535312874,0.09919410062491352,lower-open
48,object48.csv,20,925,1.92,18.978101444418485,True,1.94,1.6583818502872933,,False,True,False,11.621132779157438,False,5.7022323648767004e-05,False,-3.406124721523974,17.03062360761987,False,18.97751742065168,1.18609483879073,18.978101444418485,18.983570620777073,0.005469176358587902,upper-open
49,object49.csv,20,1029,1.88,15.50215031124003,False,1.88,,,True,True,False,12.180750060653002,False,0.00032406989051895325,False,-3.802394221284988,19.01197110642494,False,15.50215031124003,0.9688843944525019,15.510836418745157,15.53078176766951,0.019945348924352402,both-open
50,object50.csv,20,883,1.92,16.98918468405418,True,1.99,1.832287294371638,,False,True,True,5.047179633601738,False,3.96985220559075e-05,False,-3.3550823626942146,16.775411813471074,False,16.931184547009707,1.0581990341881067,16.98918468405418,16.931184547009707,-0.05800013704447338,upper-open
51,object51.csv,20,720,0.0,19.48268956227065,False,0.0,,,True,True,False,0.06767003062020975,False,0.6333233406981241,False,-1.7786420147549518,8.893210073774759,False,19.48268956227065,1.2176680976419156,20.284392967094846,20.407346433793577,0.12295346669873197,both-open
53,object53.csv,20,736,1.88,10.720713024175438,False,1.88,,,True,True,False,18.066958070878403,False,4.483341109826627e-05,False,-2.7818780135247283,13.909390067623642,False,10.720713024175438,0.6700445640109649,10.721370191539904,10.736054037399413,0.014683845859508438,both-open
54,object54.csv,20,560,0.0,10.343562914272525,False,0.0,,,True,True,False,0.5724558033375303,False,0.023502036237886853,False,-1.6963674303308245,8.481837151654123,False,10.343562914272525,0.6464726821420328,10.661489400387893,10.77483234019445,0.1133429398065573,both-open
55,object55.csv,20,670,0.0,26.786810737502805,False,0.0,,1.8928702537197861,True,False,False,0.09024030543151274,False,0.6735583512723543,False,-1.145482023543075,5.727410117715375,False,26.786810737502805,1.6741756710939253,28.673745769505103,28.757724761760755,0.08397899225565197,lower-open
56,object56.csv,20,602,0.0,28.635775041229294,False,0.0,,,True,True,False,6.580633176198322,False,0.03820868962217693,False,-0.0,0.0,True,28.635775041229294,1.789735940076831,28.735418618282665,28.735418618282665,0.0,both-open
57,object57.csv,20,574,1.92,19.399383318005277,True,1.96,1.8281925978008298,,False,True,False,10.594661603934428,False,3.406206839501972e-05,False,-1.9869335767588794,9.934667883794397,False,19.36744780168607,1.2104654876053793,19.399383318005277,19.368297517266228,-0.03108580073904932,upper-open
58,object58.csv,20,645,0.0,22.718601332656363,False,0.0,,,True,True,False,0.077659913844033,False,0.31283477104095786,False,-1.8910944824257083,9.455472412128541,False,22.718601332656363,1.4199125832910227,23.42725878549902,23.356230646980123,-0.07102813851889778,both-open
59,object59.csv,20,509,1.92,20.687326290548356,True,1.99,1.8852690538489283,,False,True,True,5.047179633601748,False,5.558644796630881e-05,False,-1.8587759206452652,9.293879603226326,False,20.545265178537534,1.2840790736585959,20.687326290548356,20.545265178537534,-0.14206111201082194,upper-open
60,object60.csv,20,599,1.92,14.596897048650817,True,1.99,1.878985694879137,,False,True,True,9.15710582121417,False,1.678511771965108e-06,False,-2.1616917399845113,10.808458699922557,False,14.545333804052234,0.9090833627532646,14.596897048650817,14.545333804052234,-0.05156324459858297,upper-open
61,object61.csv,20,565,0.0,26.47027095661292,False,0.0,,,True,True,False,0.060233447798831344,False,0.38231644987541746,False,-1.5904223440013445,7.952111720006722,False,26.47027095661292,1.6543919347883076,26.926009242980626,26.88321350646345,-0.04279573651717783,both-open
62,object62.csv,20,501,1.44,12.207413425823631,False,1.44,,,True,True,False,0.04154373470788583,False,2.774586411408678,False,-1.0330895335766195,5.165447667883098,False,12.207413425823631,0.762963339113977,12.663904671978798,12.876210202020275,0.21230553004147623,both-open
63,object63.csv,20,489,1.92,15.998050411761824,True,1.94,1.8664269016164476,,False,True,False,14.833255371608926,False,5.6779937857383916e-05,False,-1.5627197568687576,7.813598784343788,False,15.955627918286382,0.9972267448928989,15.998050411761824,15.976430713766604,-0.021619697995220122,upper-open
64,object64.csv,20,479,1.88,6.981317818311652,False,1.88,,,True,True,False,19.580076365479368,False,0.00024963667809950826,False,-1.4430839580749333,7.215419790374667,False,6.981317818311652,0.43633236364447825,6.999431033549854,7.07099494317157,0.071563909621716,both-open
65,object65.csv,20,476,1.88,8.032120823328967,False,1.88,1.8241494878076954,,False,True,False,3.8985138959895043,False,0.023460744321528563,False,-1.6399216732410973,8.199608366205487,False,8.032120823328967,0.5020075514580604,8.045753479667724,8.139870718686552,0.09411723901882851,upper-open
66,object66.csv,20,562,0.08,8.262552064811075,False,0.08,,,True,True,False,0.08000843329978093,False,0.43804219690859936,False,-1.3864478498505726,6.932239249252863,False,8.262552064811075,0.5164095040506922,9.181039229159808,9.161439965676095,-0.019599263483712548,both-open
67,object67.csv,20,453,1.92,22.103942962659232,True,1.99,1.8378370353534896,,False,True,True,9.540316191053353,False,1.0769522054475495e-06,False,-1.5938097638522473,7.9690488192612365,False,22.052724658553643,1.3782952911596027,22.103942962659232,22.052724658553643,-0.05121830410558914,upper-open
68,object68.csv,20,556,1.92,15.422068457309138,True,1.94,1.8483607167765777,,False,True,False,3.3999771077039527,False,3.91598348169474,False,-2.0128923494371738,10.064461747185868,False,15.418038359167838,0.9636273974479899,15.422068457309138,15.446232891959824,0.024164434650685962,upper-open
69,object69.csv,20,519,0.0,9.394575371483313,False,0.0,,,True,True,False,0.6007517408825974,False,0.033169686602740805,False,-1.3154725043324493,6.577362521662247,False,9.394575371483313,0.5871609607177071,9.766518785813616,9.93522381859566,0.16870503278204296,both-open
70,object70.csv,20,485,1.92,17.600824993803144,True,1.99,1.8469822383535692,,False,True,True,14.775270430328098,False,5.190169560235493e-07,False,-1.6576086747130465,8.288043373565232,False,17.50180415178528,1.09386275948658,17.600824993803144,17.50180415178528,-0.09902084201786465,upper-open
71,object71.csv,20,566,0.2,25.979687940904185,False,0.2,,,True,True,False,0.11693763430858838,False,0.4479097895714631,False,-0.9549666590978697,4.774833295489349,False,25.979687940904185,1.6237304963065116,26.200016552158615,26.111656599887624,-0.08835995227099147,both-open
72,object72.csv,20,486,1.92,25.953727370909007,True,1.92,1.7961336340427942,,False,True,False,3.3947237622444137,False,0.3112116321505473,False,-1.6991410943007197,8.495705471503598,False,25.953727370909007,1.622107960681813,25.953727370909007,26.02159221051471,0.06786483960570422,upper-open
73,object73.csv,20,565,0.0,33.785748554027265,False,0.0,,0.6284920455289719,True,False,False,0.6455421806254174,False,0.04421120875766037,False,-1.1001049654657051,5.500524827328526,False,33.785748554027265,2.111609284626704,34.88395301779735,35.401586985144945,0.5176339673475923,lower-open
74,object74.csv,20,557,1.88,10.21819400838632,False,1.88,1.7648753435030504,,False,True,False,11.576694639905838,False,0.0005162278493722063,False,-1.9060606494496397,9.530303247248199,False,10.21819400838632,0.638637125524145,10.249998609096565,10.261154321041829,0.011155711945264102,upper-open
77,object77.csv,20,607,1.8,19.689276235085856,False,1.8,1.7523401507279486,,False,True,False,4.2454456099718785,False,0.01599699651487051,False,-1.7176425551893324,8.588212775946662,False,19.689276235085856,1.230579764692866,19.952327200753984,19.814698324704466,-0.13762887604951857,upper-open
78,object78.csv,20,579,0.0,19.513813141066123,False,0.0,,1.83220574912176,True,False,False,0.06925973759508965,False,0.5043325009156925,False,-1.405110570355865,7.0255528517793255,False,19.513813141066123,1.2196133213166327,21.015249181876413,20.984073021404186,-0.03117616047222782,lower-open
79,object79.csv,20,723,1.72,8.30200995932347,False,1.72,,,True,True,False,0.0952290730452604,False,4.132905106117055,False,-1.2714979802270694,6.357489901135347,False,8.30200995932347,0.5188756224577169,9.210399990213318,8.951714367703232,-0.258685622510086,both-open
80,object80.csv,20,828,0.0,20.774811730422243,False,0.0,,,True,True,False,0.0994210015800494,False,0.16099553568267416,False,-2.8008578065982697,14.004289032991348,False,20.774811730422243,1.2984257331513902,20.8381637457652,20.834250750555043,-0.003912995210157533,both-open
81,object81.csv,20,767,1.92,8.809650718699572,True,1.92,1.8270476999272363,,False,True,False,9.901890569739322,False,0.00039783930191647466,False,-2.694607058178452,13.473035290892259,False,8.809650718699572,0.5506031699187233,8.809650718699572,8.846890656533901,0.037239937834328884,upper-open
82,object82.csv,20,1048,0.0,12.40608756261122,False,1.98,,,True,True,False,2.7523554001260853,False,5.0,True,-4.059653579465571,20.298267897327854,False,12.406087562610992,0.775380472663187,12.40608756261122,12.40608756261122,0.0,both-open
83,object83.csv,20,886,0.44,14.598970466219612,False,0.44,,,True,True,False,0.03971334295773701,False,1.4384554315094817,False,-2.2125455584427702,11.06272779221385,False,14.598970466219612,0.9124356541387257,14.663573376929321,14.671706814050594,0.008133437121273346,both-open
84,object84.csv,20,665,0.0,16.649084826025387,False,0.0,,,True,True,False,0.5878270560420416,False,0.029746093839861,False,-1.9442045632588183,9.721022816294091,False,16.649084826025387,1.0405678016265867,16.923163050410665,17.02704098974874,0.10387793933807643,both-open
85,object85.csv,20,1093,1.92,19.353644527026404,True,1.96,1.847207644353575,,False,True,False,15.669425203234585,False,2.4750729798684892e-05,False,-3.785477143065781,18.927385715328906,False,19.296288103647385,1.2060180064779615,19.353644527026404,19.30010795924386,-0.0535365677825439,upper-open
86,object86.csv,20,829,0.4,16.60053209156058,False,0.4,,,True,True,False,0.07284168162090832,False,0.6005161991383251,False,-2.266179685531113,11.330898427655564,False,16.60053209156058,1.0375332557225363,16.92866558273522,16.876302882454183,-0.05236270028103718,both-open
87,object87.csv,20,879,1.88,10.646584699070445,False,1.88,,,True,True,False,1.9611819805647648,False,0.49601660615957494,False,-2.8182476627621424,14.091238313810711,False,10.646584699070445,0.6654115436919028,10.784145324758924,10.668061873659894,-0.11608345109902984,both-open
88,object88.csv,20,775,1.84,20.498623043164116,False,1.84,,,True,True,False,10.187299748768792,False,0.000999570366999328,False,-2.7109538551941044,13.554769275970521,False,20.498623043164116,1.2811639401977573,20.5263417785751,20.535939793224543,0.009598014649441211,both-open
89,object89.csv,20,664,1.84,17.598142629820245,False,1.84,,,True,True,False,17.157165131272357,False,0.0006528778243833242,False,-2.063821290348169,10.319106451740845,False,17.598142629820245,1.0998839143637653,17.8868677658013,18.096369367981993,0.20950160218069414,both-open
92,object92.csv,20,570,0.0,14.116498151725352,False,0.0,,1.8970764020012822,True,False,False,0.07440621353794863,False,0.7027534306466654,False,-0.9990773009247917,4.9953865046239585,False,14.116498151725352,0.8822811344828345,16.210512931578364,15.845213125302564,-0.36529980627580017,lower-open
93,object93.csv,20,620,1.72,23.17785665333632,False,1.72,,1.9059483793745782,True,False,False,0.1040656925425848,False,4.61270338892683,False,-0.48091905770646803,2.4045952885323403,False,23.17785665333632,1.44861604083352,24.627824189293847,24.30759968275862,-0.32022450653522583,lower-open
94,object94.csv,20,502,1.92,16.66495438933424,True,1.99,1.8318802635889044,,False,True,True,12.746725114310193,False,1.0237093546416803e-06,False,-1.6751916804634561,8.37595840231728,False,16.56898439156032,1.03556152447252,16.66495438933424,16.56898439156032,-0.09596999777392057,upper-open
95,object95.csv,20,585,1.84,40.1658545754475,False,1.84,,,True,True,False,21.194659045771758,False,0.0006313281433312499,False,-1.4802453286169188,7.401226643084594,False,40.1658545754475,2.5103659109654686,40.479190600953075,40.746147011913195,0.2669564109601197,both-open
96,object96.csv,20,627,1.92,18.817440257169096,True,1.99,,,True,True,True,6.177747855853207,False,2.7105320960292545e-06,False,-2.3529193236436754,11.764596618218377,False,18.794824531473182,1.1746765332170739,18.817440257169096,18.794824531473182,-0.02261572569591408,both-open
97,object97.csv,20,544,1.88,19.602908587667855,False,1.88,,,True,True,False,19.7726000893625,False,0.0003538441708854827,False,-1.4661048166346569,7.330524083173285,False,19.602908587667855,1.225181786729241,19.790615252761597,20.178211474447664,0.3875962216860671,both-open


==> anc/apj_recalculation/batch_results_official85_high_accuracy/input_inventory.csv <==
object_id,filename,annuli,total_counts,min_annular_count,max_annular_count,area_min_arcmin2,area_max_arcmin2,duplicate_data_group
4,object4.csv,20,481,15,38,2.550941582,2.550941582,
6,object6.csv,20,480,17,50,2.550941582,2.550941582,
7,object7.csv,20,655,20,94,2.550941582,2.550941582,
8,object8.csv,20,656,21,46,2.550941582,2.550941582,
10,object10.csv,20,613,18,60,2.550941582,2.550941582,
11,object11.csv,20,725,18,77,2.550941582,2.550941582,
12,object12.csv,20,522,16,56,2.550941582,2.550941582,
13,object13.csv,20,663,20,88,2.550941582,2.550941582,
14,object14.csv,20,675,23,54,2.550941582,2.550941582,
15,object15.csv,20,650,20,71,2.550941582,2.550941582,
16,object16.csv,20,740,23,66,2.550941582,2.550941582,
17,object17.csv,20,624,17,65,2.550941582,2.550941582,
18,object18.csv,20,582,17,62,2.550941582,2.550941582,
19,object19.csv,20,568,20,56,2.550941582,2.550941582,
20,object20.csv,20,480,13,34,2.550941582,2.550941582,
23,object23.csv,20,690,14,79,2.550941582,2.550941582,
24,object24.csv,20,664,20,78,2.550941582,2.550941582,
25,object25.csv,20,652,19,73,2.550941582,2.550941582,
26,object26.csv,20,575,20,50,2.550941582,2.550941582,
27,object27.csv,20,530,12,47,2.550941582,2.550941582,
28,object28.csv,20,519,14,42,2.550941582,2.550941582,
29,object29.csv,20,405,13,38,2.550941582,2.550941582,
30,object30.csv,20,532,16,38,2.550941582,2.550941582,
31,object31.csv,20,624,16,53,2.550941582,2.550941582,
32,object32.csv,20,553,20,45,2.550941582,2.550941582,
33,object33.csv,20,619,22,64,2.550941582,2.550941582,
34,object34.csv,20,642,21,51,2.550941582,2.550941582,
35,object35.csv,20,332,8,24,2.550941582,2.550941582,
36,object36.csv,20,541,16,41,2.550941582,2.550941582,
37,object37.csv,20,388,10,28,2.550941582,2.550941582,
38,object38.csv,20,509,18,57,2.550941582,2.550941582,
39,object39.csv,20,438,15,37,2.550941582,2.550941582,
40,object40.csv,20,779,26,60,2.550941582,2.550941582,
41,object41.csv,20,501,17,32,2.550941582,2.550941582,
42,object42.csv,20,520,16,47,2.550941582,2.550941582,
43,object43.csv,20,434,11,28,2.550941582,2.550941582,
44,object44.csv,20,358,12,27,2.550941582,2.550941582,
45,object45.csv,20,420,10,34,2.550941582,2.550941582,
46,object46.csv,20,636,21,39,2.550941582,2.550941582,
47,object47.csv,20,767,25,63,2.550941582,2.550941582,
48,object48.csv,20,925,32,64,2.550941582,2.550941582,
49,object49.csv,20,1029,37,64,2.550941582,2.550941582,
50,object50.csv,20,883,35,56,2.550941582,2.550941582,
51,object51.csv,20,720,22,59,2.550941582,2.550941582,
53,object53.csv,20,736,27,44,2.550941582,2.550941582,
54,object54.csv,20,560,21,45,2.550941582,2.550941582,
55,object55.csv,20,670,16,67,2.550941582,2.550941582,
56,object56.csv,20,602,18,40,2.550941582,2.550941582,
57,object57.csv,20,574,17,55,2.550941582,2.550941582,
58,object58.csv,20,645,22,46,2.550941582,2.550941582,
59,object59.csv,20,509,18,38,2.550941582,2.550941582,
60,object60.csv,20,599,22,51,2.550941582,2.550941582,
61,object61.csv,20,565,17,41,2.550941582,2.550941582,
62,object62.csv,20,501,19,51,2.550941582,2.550941582,
63,object63.csv,20,489,14,50,2.550941582,2.550941582,
64,object64.csv,20,479,18,43,2.550941582,2.550941582,
65,object65.csv,20,476,17,50,2.550941582,2.550941582,
66,object66.csv,20,562,21,45,2.550941582,2.550941582,
67,object67.csv,20,453,12,37,2.550941582,2.550941582,
68,object68.csv,20,556,18,51,2.550941582,2.550941582,
69,object69.csv,20,519,16,41,2.550941582,2.550941582,
70,object70.csv,20,485,14,43,2.550941582,2.550941582,
71,object71.csv,20,566,14,58,2.550941582,2.550941582,
72,object72.csv,20,486,14,42,2.550941582,2.550941582,
73,object73.csv,20,565,13,44,2.550941582,2.550941582,
74,object74.csv,20,557,18,50,2.550941582,2.550941582,
77,object77.csv,20,607,18,67,2.550941582,2.550941582,
78,object78.csv,20,579,17,48,2.550941582,2.550941582,
79,object79.csv,20,723,25,70,2.550941582,2.550941582,
80,object80.csv,20,828,29,56,2.550941582,2.550941582,
81,object81.csv,20,767,28,83,2.550941582,2.550941582,
82,object82.csv,20,1048,41,63,2.550941582,2.550941582,
83,object83.csv,20,886,30,65,2.550941582,2.550941582,
84,object84.csv,20,665,23,45,2.550941582,2.550941582,
85,object85.csv,20,1093,37,91,2.550941582,2.550941582,
86,object86.csv,20,829,29,60,2.550941582,2.550941582,
87,object87.csv,20,879,33,77,2.550941582,2.550941582,
88,object88.csv,20,775,22,54,2.550941582,2.550941582,
89,object89.csv,20,664,22,50,2.550941582,2.550941582,
92,object92.csv,20,570,18,58,2.550941582,2.550941582,
93,object93.csv,20,620,14,74,2.550941582,2.550941582,
94,object94.csv,20,502,14,53,2.550941582,2.550941582,
95,object95.csv,20,585,12,48,2.550941582,2.550941582,
96,object96.csv,20,627,20,41,2.550941582,2.550941582,
97,object97.csv,20,544,14,49,2.550941582,2.550941582,


==> anc/apj_recalculation/dynamical_mock_validation.py <==
#!/usr/bin/env python3
"""Dynamical mock validation of the AAS80905 surface-density diagnostic.

The mock catalogues have known constant orbital anisotropy beta.  Cluster
members are drawn from a truncated NFW tracer distribution, their radial
velocity second moments are obtained from the spherical Jeans equation in an
NFW potential, and local velocities are drawn from a Gaussian approximation.
Uniform projected interlopers are added so that the expected number of objects
inside the 20-annulus aperture matches the observed count for each cluster.

The key test is deliberately paired: the same positions and annular counts are
used for every beta value, while only velocities change.  The published A
pipeline is then applied to those annular counts.  This directly tests whether
the statistic contains any velocity-anisotropy information.

This is a second-moment Jeans mock, not a distribution-function or cosmological
simulation.  Its purpose is a sensitivity/identifiability test, not a positive
calibration of A as beta.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.integrate import quad
from scipy.stats import spearmanr

from batch_recalculate_all import crossing, fit_profile_grid


G_MPC_KMS2_MSUN = 4.30091e-9
C_KMS = 299792.458
RAD_TO_ARCMIN = 180.0 * 60.0 / math.pi


def nfw_m(x: np.ndarray | float) -> np.ndarray | float:
    """Dimensionless NFW enclosed-mass function ln(1+x)-x/(1+x)."""
    return np.log1p(x) - np.asarray(x) / (1.0 + np.asarray(x))


def angular_diameter_distance_mpc(
    z: float, h0: float = 70.0, omega_m: float = 0.3
) -> float:
    """Flat-LambdaCDM angular-diameter distance."""
    omega_l = 1.0 - omega_m
    integral = quad(
        lambda zp: 1.0 / math.sqrt(omega_m * (1.0 + zp) ** 3 + omega_l),
        0.0,
        float(z),
        epsabs=1e-10,
        epsrel=1e-10,
    )[0]
    return C_KMS / h0 * integral / (1.0 + float(z))


def nfw_inverse_cdf_grid(concentration: float, points: int = 200_000) -> tuple[np.ndarray, np.ndarray]:
    """Return a monotonic inverse-CDF interpolation grid for r/r200 in [0,1]."""
    x = np.concatenate(([0.0], np.geomspace(1e-8, 1.0, points - 1)))
    cdf = nfw_m(concentration * x) / nfw_m(concentration)
    cdf[0] = 0.0
    cdf[-1] = 1.0
    return cdf, x


def projected_aperture_fraction(
    aperture_over_r200: float,
    concentration: float,
    radial_points: int = 100_000,
) -> float:
    """Fraction of a truncated spherical NFW sample projected inside R_ap."""
    y = float(np.clip(aperture_over_r200, 0.0, 1.0))
    if y >= 1.0:
        return 1.0
    x = np.geomspace(1e-7, 1.0, radial_points)
    # Constants in the NFW tracer density cancel after normalization.
    radial_pdf = x / np.square(1.0 + concentration * x)
    orientation_probability = np.ones_like(x)
    outside = x > y
    orientation_probability[outside] = 1.0 - np.sqrt(
        np.maximum(1.0 - np.square(y / x[outside]), 0.0)
    )
    numerator = np.trapezoid(radial_pdf * orientation_probability, x)
    denominator = np.trapezoid(radial_pdf, x)
    return float(numerator / denominator)


def sample_nfw_positions(
    n: int,
    r200_mpc: float,
    inverse_cdf: tuple[np.ndarray, np.ndarray],
    rng: np.random.Generator,
) -> dict[str, np.ndarray]:
    """Sample spherical NFW positions truncated at r200."""
    if n <= 0:
        empty = np.empty(0, dtype=float)
        return {
            key: empty
            for key in (
                "r_norm",
                "r_mpc",
                "cos_theta",
                "sin_theta",
                "phi",
                "x_mpc",
                "y_mpc",
                "z_mpc",
                "R_mpc",
            )
        }
    cdf, x_grid = inverse_cdf
    r_norm = np.interp(rng.random(n), cdf, x_grid)
    cos_theta = rng.uniform(-1.0, 1.0, n)
    sin_theta = np.sqrt(np.maximum(1.0 - np.square(cos_theta), 0.0))
    phi = rng.uniform(0.0, 2.0 * math.pi, n)
    r_mpc = r_norm * r200_mpc
    R_mpc = r_mpc * sin_theta
    return {
        "r_norm": r_norm,
        "r_mpc": r_mpc,
        "cos_theta": cos_theta,
        "sin_theta": sin_theta,
        "phi": phi,
        "x_mpc": R_mpc * np.cos(phi),
        "y_mpc": R_mpc * np.sin(phi),
        "z_mpc": r_mpc * cos_theta,
        "R_mpc": R_mpc,
    }


def jeans_sigma_r_grid(
    beta: float,
    mass_concentration: float,
    tracer_concentration: float,
    points: int = 80_000,
    xmax: float = 100.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Dimensionless constant-beta Jeans solution sigma_r/V200.

    Both the tracer density and potential use NFW forms.  The integral extends
    beyond r200 because the Jeans boundary condition is imposed at infinity;
    mock members themselves are sampled only inside r200.
    """
    x = np.geomspace(1e-5, xmax, points)
    nu = 1.0 / (
        tracer_concentration
        * x
        * np.square(1.0 + tracer_concentration * x)
    )
    mass_fraction = nfw_m(mass_concentration * x) / nfw_m(mass_concentration)
    integrand = nu * mass_fraction * np.power(x, 2.0 * beta - 2.0)
    segments = 0.5 * (integrand[:-1] + integrand[1:]) * np.diff(x)
    integral = np.zeros_like(x)
    integral[:-1] = np.cumsum(segments[::-1])[::-1]
    sigma2 = np.power(x, -2.0 * beta) * integral / nu
    sigma = np.sqrt(np.maximum(sigma2, 0.0))
    inside = x <= 1.0
    return x[inside], sigma[inside]


def velocities_for_beta(
    positions: dict[str, np.ndarray],
    standard_normals: np.ndarray,
    beta: float,
    v200_kms: float,
    jeans_grid: tuple[np.ndarray, np.ndarray],
) -> dict[str, np.ndarray | float]:
    """Draw paired Gaussian velocities with Jeans radial second moments."""
    r_norm = positions["r_norm"]
    if len(r_norm) == 0:
        empty = np.empty(0, dtype=float)
        return {
            "vr": empty,
            "vtheta": empty,
            "vphi": empty,
            "vlos": empty,
            "beta_sample": math.nan,
        }
    x_grid, sigma_grid = jeans_grid
    sigma_r = np.interp(
        np.clip(r_norm, x_grid[0], x_grid[-1]), x_grid, sigma_grid
    ) * v200_kms
    tangent_factor = math.sqrt(1.0 - beta)
    vr = standard_normals[:, 0] * sigma_r
    vtheta = standard_normals[:, 1] * sigma_r * tangent_factor
    vphi = standard_normals[:, 2] * sigma_r * tangent_factor
    vlos = vr * positions["cos_theta"] - vtheta * positions["sin_theta"]
    if len(vr) > 1 and np.var(vr, ddof=1) > 0.0:
        beta_sample = 1.0 - (
            np.var(vtheta, ddof=1) + np.var(vphi, ddof=1)
        ) / (2.0 * np.var(vr, ddof=1))
    else:
        beta_sample = math.nan
    return {
        "vr": vr,
        "vtheta": vtheta,
        "vphi": vphi,
        "vlos": vlos,
        "beta_sample": float(beta_sample),
    }


def fit_mock_counts(
    counts: np.ndarray,
    area: np.ndarray,
    library_path: Path,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[pd.DataFrame, np.ndarray]:
    """Fit all spatial mocks with the same high-accuracy A profile library."""
    cached = np.load(library_path)
    profiles = cached["profiles"]
    valid_A = cached["valid_A"].astype(bool)
    A_values = cached["A_values"].astype(float)
    scale_values = cached["scale_values"].astype(float)
    if profiles.shape[-1] != len(area):
        raise ValueError("Mock annulus count is incompatible with the profile library.")

    y = 2.0 * counts / area[None, :]
    # Pearson variance regularization is needed for occasional zero-count bins.
    err = 2.0 * np.sqrt(np.maximum(counts, 1.0)) / area[None, :]
    n_mock = len(counts)
    objective = np.full((n_mock, len(A_values)), np.inf)
    best_scale = np.full_like(objective, np.nan)
    best_amplitude = np.full_like(objective, np.nan)
    best_background = np.full_like(objective, np.nan)

    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        grid_obj, grid_amp, grid_bg = fit_profile_grid(
            profiles[j], y, err, amplitude_max, background_y_max
        )
        index = np.argmin(grid_obj, axis=1)
        rows = np.arange(n_mock)
        objective[:, j] = grid_obj[rows, index]
        best_scale[:, j] = scale_values[index]
        best_amplitude[:, j] = grid_amp[rows, index]
        best_background[:, j] = grid_bg[rows, index]
        print(f"mock fit A={A:.2f} ({j + 1}/{len(A_values)})", flush=True)

    canonical = A_values <= 1.9200001
    canonical_indices = np.flatnonzero(canonical)
    rows_out: list[dict[str, float | bool | str]] = []
    for i in range(n_mock):
        canonical_index = int(
            canonical_indices[np.argmin(objective[i, canonical])]
        )
        extended_index = int(np.argmin(objective[i]))
        lower = crossing(A_values, objective[i], extended_index, -1)
        upper = crossing(A_values, objective[i], extended_index, +1)
        lower_open = not np.isfinite(lower)
        upper_open = not np.isfinite(upper)
        rows_out.append(
            {
                "A_best_canonical": float(A_values[canonical_index]),
                "A_at_canonical_upper_boundary": bool(
                    canonical_index == canonical_indices[-1]
                ),
                "A_best_extended": float(A_values[extended_index]),
                "A_at_extended_upper_boundary": bool(
                    extended_index == len(A_values) - 1
                ),
                "A_lower_delta1": math.nan if lower_open else float(lower),
                "A_upper_delta1": math.nan if upper_open else float(upper),
                "A_lower_delta1_open": lower_open,
                "A_upper_delta1_open": upper_open,
                "identifiability_class": (
                    "two-sided"
                    if not lower_open and not upper_open
                    else "upper-open"
                    if not lower_open and upper_open
                    else "lower-open"
                    if lower_open and not upper_open
                    else "both-open"
                ),
                "objective_min": float(objective[i, extended_index]),
                "scale_best": float(best_scale[i, extended_index]),
                "amplitude_best": float(best_amplitude[i, extended_index]),
                "background_surface_density_best": float(
                    best_background[i, extended_index] / 2.0
                ),
            }
        )
    return pd.DataFrame(rows_out), objective


def make_plots(
    catalog_results: pd.DataFrame,
    beta_summary: pd.DataFrame,
    los_profile: pd.DataFrame,
    outdir: Path,
) -> None:
    betas = beta_summary["beta_true"].to_numpy(float)
    groups = [
        catalog_results.loc[
            catalog_results["beta_true"] == beta, "A_best_canonical"
        ].to_numpy(float)
        for beta in betas
    ]
    fig, axes = plt.subplots(1, 2, figsize=(11.0, 4.5))
    axes[0].boxplot(groups, positions=betas, widths=0.12, showfliers=False)
    axes[0].axhline(1.92, color="#AA3377", ls="--", lw=1.2, label="A grid limit")
    axes[0].set(
        xlabel=r"Injected orbital anisotropy $\beta_{\rm true}$",
        ylabel=r"Recovered surface-density diagnostic $A$",
        title="Paired-position mock test",
        ylim=(-0.05, 2.02),
    )
    axes[0].legend(frameon=False, fontsize=9)

    axes[1].plot(
        betas,
        beta_summary["beta_3d_pooled"],
        "o-",
        color="#0077BB",
        label=r"3D velocity estimator",
    )
    lim = (min(-0.6, float(betas.min()) - 0.05), max(0.9, float(betas.max()) + 0.05))
    axes[1].plot(lim, lim, color="black", ls=":", lw=1.2, label="ideal")
    axes[1].set(
        xlabel=r"Injected orbital anisotropy $\beta_{\rm true}$",
        ylabel=r"Pooled recovered $\hat{\beta}_{3D}$",
        title="Kinematic signal is present in the mocks",
        xlim=lim,
        ylim=lim,
    )
    axes[1].legend(frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "dynamical_mock_A_vs_beta.png", dpi=300)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7.2, 5.0))
    for beta, group in los_profile.groupby("beta_true", sort=True):
        ax.plot(
            group["R_over_r200_mid"],
            group["sigma_los_over_v200"],
            marker="o",
            label=fr"$\beta={beta:g}$",
        )
    ax.set(
        xlabel=r"Projected radius $R/r_{200}$",
        ylabel=r"RMS line-of-sight velocity $/V_{200}$",
        title="The paired mocks have different kinematics",
        xlim=(0.0, 1.0),
    )
    ax.legend(frameon=False, ncol=3, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "dynamical_mock_los_profiles.png", dpi=300)
    plt.close(fig)


def run(args: argparse.Namespace) -> None:
    input_path = Path(args.catalog_csv).resolve()
    profile_dir = Path(args.profile_dir).resolve()
    library_path = Path(args.profile_library).resolve()
    outdir = Path(args.outdir).resolve()
    outdir.mkdir(parents=True, exist_ok=True)

    catalog = pd.read_csv(input_path).sort_values("object_id").reset_index(drop=True)
    required = {
        "cluster_id",
        "object_id",
        "zph",
        "r200_mpc",
        "N200",
        "lgM200",
        "total_counts",
    }
    missing = required.difference(catalog.columns)
    if missing:
        raise ValueError(f"Catalog is missing required columns: {sorted(missing)}")
    if len(catalog) != 85:
        raise ValueError(f"Expected 85 official clusters, found {len(catalog)}")

    reference = pd.read_csv(profile_dir / catalog.iloc[0]["filename"])
    radial_edges_arcmin = reference["r_arcmin"].to_numpy(float)
    area = reference["S_arcmin2"].to_numpy(float)
    if not np.allclose(area, area[0], rtol=0.0, atol=1e-9):
        raise ValueError("Expected the supplied equal-area annuli.")
    aperture_arcmin = float(radial_edges_arcmin[-1])
    histogram_edges = np.concatenate(([0.0], radial_edges_arcmin))

    betas = np.asarray([float(value) for value in args.betas.split(",")])
    if np.any(betas >= 1.0):
        raise ValueError("All beta values must be below 1.")
    rng = np.random.default_rng(args.seed)
    inverse_cdf = nfw_inverse_cdf_grid(args.tracer_concentration)
    jeans = {
        float(beta): jeans_sigma_r_grid(
            float(beta), args.mass_concentration, args.tracer_concentration
        )
        for beta in betas
    }

    spatial_rows: list[dict[str, object]] = []
    annular_rows: list[dict[str, object]] = []
    kinematic_rows: list[dict[str, object]] = []
    example_rows: list[dict[str, object]] = []
    counts_all: list[np.ndarray] = []
    los_edges = np.linspace(0.0, 1.0, 6)
    los_accumulator = {
        float(beta): {
            "sum_vlos2_over_v2002": np.zeros(len(los_edges) - 1),
            "count": np.zeros(len(los_edges) - 1, dtype=np.int64),
        }
        for beta in betas
    }

    cluster_setup: list[dict[str, object]] = []
    for _, row in catalog.iterrows():
        d_a = angular_diameter_distance_mpc(float(row["zph"]), args.h0, args.omega_m)
        r200_arcmin = float(row["r200_mpc"]) / d_a * RAD_TO_ARCMIN
        aperture_ratio = aperture_arcmin / r200_arcmin
        fraction = projected_aperture_fraction(
            aperture_ratio, args.tracer_concentration
        )
        expected_members_aperture = float(row["N200"]) * fraction
        expected_background_total = max(
            float(row["total_counts"]) - expected_members_aperture, 0.0
        )
        if np.isfinite(float(row["lgM200"])):
            mass_msun = 10.0 ** float(row["lgM200"])
            mass_source = "catalog_lgM200"
        else:
            ez2 = args.omega_m * (1.0 + float(row["zph"])) ** 3 + (
                1.0 - args.omega_m
            )
            hz = args.h0 * math.sqrt(ez2)
            mass_msun = (
                100.0 * hz * hz * float(row["r200_mpc"]) ** 3 / G_MPC_KMS2_MSUN
            )
            mass_source = "derived_from_200rho_critical_and_r200"
        v200 = math.sqrt(G_MPC_KMS2_MSUN * mass_msun / float(row["r200_mpc"]))
        cluster_setup.append(
            {
                "angular_diameter_distance_mpc": d_a,
                "r200_arcmin": r200_arcmin,
                "aperture_over_r200": aperture_ratio,
                "projected_member_fraction": fraction,
                "expected_members_in_aperture": expected_members_aperture,
                "expected_background_in_aperture": expected_background_total,
                "M200_msun": mass_msun,
                "mass_source": mass_source,
                "V200_kms": v200,
            }
        )

    for cluster_index, row in catalog.iterrows():
        setup = cluster_setup[cluster_index]
        for realization in range(args.realizations):
            pair_id = f"object{int(row['object_id'])}_r{realization:03d}"
            n_member = int(rng.poisson(float(row["N200"])))
            positions = sample_nfw_positions(
                n_member,
                float(row["r200_mpc"]),
                inverse_cdf,
                rng,
            )
            theta_arcmin = (
                positions["R_mpc"]
                / setup["angular_diameter_distance_mpc"]
                * RAD_TO_ARCMIN
            )
            member_counts, _ = np.histogram(theta_arcmin, bins=histogram_edges)
            background_counts = rng.poisson(
                setup["expected_background_in_aperture"] / len(area),
                size=len(area),
            )
            total_counts = member_counts + background_counts
            count_hash = hashlib.sha256(
                np.asarray(total_counts, dtype=np.int64).tobytes()
            ).hexdigest()[:16]
            counts_all.append(total_counts.astype(float))
            standard_normals = rng.standard_normal((n_member, 3))
            in_aperture = theta_arcmin <= aperture_arcmin

            spatial_rows.append(
                {
                    "pair_id": pair_id,
                    "cluster_id": row["cluster_id"],
                    "object_id": int(row["object_id"]),
                    "realization": realization,
                    "zph": float(row["zph"]),
                    "r200_mpc": float(row["r200_mpc"]),
                    "r200_arcmin": setup["r200_arcmin"],
                    "M200_msun": setup["M200_msun"],
                    "mass_source": setup["mass_source"],
                    "V200_kms": setup["V200_kms"],
                    "N200_catalog": int(row["N200"]),
                    "n_member_draw": n_member,
                    "n_member_in_aperture": int(in_aperture.sum()),
                    "n_background_in_aperture": int(background_counts.sum()),
                    "n_total_in_aperture": int(total_counts.sum()),
                    "observed_total_counts": int(row["total_counts"]),
                    "expected_member_fraction_in_aperture": setup[
                        "projected_member_fraction"
                    ],
                    "expected_background_in_aperture": setup[
                        "expected_background_in_aperture"
                    ],
                    "annular_counts_sha256_16": count_hash,
                }
            )
            for annulus, (radius, ring_area, n_mem, n_bg, n_total) in enumerate(
                zip(
                    radial_edges_arcmin,
                    area,
                    member_counts,
                    background_counts,
                    total_counts,
                ),
                start=1,
            ):
                annular_rows.append(
                    {
                        "pair_id": pair_id,
                        "annulus": annulus,
                        "r_outer_arcmin": float(radius),
                        "area_arcmin2": float(ring_area),
                        "n_member": int(n_mem),
                        "n_background": int(n_bg),
                        "n_total": int(n_total),
                    }
                )

            for beta in betas:
                velocity = velocities_for_beta(
                    positions,
                    standard_normals,
                    float(beta),
                    setup["V200_kms"],
                    jeans[float(beta)],
                )
                vr = np.asarray(velocity["vr"])
                vtheta = np.asarray(velocity["vtheta"])
                vphi = np.asarray(velocity["vphi"])
                vlos = np.asarray(velocity["vlos"])
                aperture_vlos = vlos[in_aperture]
                kinematic_rows.append(
                    {
                        "pair_id": pair_id,
                        "cluster_id": row["cluster_id"],
                        "object_id": int(row["object_id"]),
                        "realization": realization,
                        "beta_true": float(beta),
                        "annular_counts_sha256_16": count_hash,
                        "n_member": n_member,
                        "n_member_in_aperture": int(in_aperture.sum()),
                        "sum_vr2": float(np.sum(np.square(vr))),
                        "sum_vtheta2": float(np.sum(np.square(vtheta))),
                        "sum_vphi2": float(np.sum(np.square(vphi))),
                        "beta_3d_sample": velocity["beta_sample"],
                        "sigma_los_aperture_kms": (
                            float(np.std(aperture_vlos, ddof=1))
                            if len(aperture_vlos) > 1
                            else math.nan
                        ),
                        "sigma_los_over_V200": (
                            float(np.std(aperture_vlos, ddof=1) / setup["V200_kms"])
                            if len(aperture_vlos) > 1
                            else math.nan
                        ),
                    }
                )

                radial_bin = np.digitize(
                    positions["R_mpc"] / float(row["r200_mpc"]), los_edges
                ) - 1
                for b in range(len(los_edges) - 1):
                    selected = radial_bin == b
                    los_accumulator[float(beta)]["sum_vlos2_over_v2002"][b] += float(
                        np.sum(np.square(vlos[selected] / setup["V200_kms"]))
                    )
                    los_accumulator[float(beta)]["count"][b] += int(selected.sum())

                if cluster_index == 0 and realization == 0:
                    for galaxy_index in range(n_member):
                        example_rows.append(
                            {
                                "pair_id": pair_id,
                                "galaxy_id": f"mock_member_{galaxy_index + 1:04d}",
                                "beta_true": float(beta),
                                "r_over_r200": float(positions["r_norm"][galaxy_index]),
                                "x_mpc": float(positions["x_mpc"][galaxy_index]),
                                "y_mpc": float(positions["y_mpc"][galaxy_index]),
                                "z_mpc": float(positions["z_mpc"][galaxy_index]),
                                "R_projected_mpc": float(positions["R_mpc"][galaxy_index]),
                                "R_projected_arcmin": float(theta_arcmin[galaxy_index]),
                                "in_4arcmin_aperture": bool(in_aperture[galaxy_index]),
                                "vr_kms": float(vr[galaxy_index]),
                                "vtheta_kms": float(vtheta[galaxy_index]),
                                "vphi_kms": float(vphi[galaxy_index]),
                                "vlos_kms": float(vlos[galaxy_index]),
                                "V200_kms": setup["V200_kms"],
                            }
                        )
        print(
            f"generated object {int(row['object_id'])} ({cluster_index + 1}/85)",
            flush=True,
        )

    spatial = pd.DataFrame(spatial_rows)
    annular = pd.DataFrame(annular_rows)
    kinematic = pd.DataFrame(kinematic_rows)
    counts_matrix = np.stack(counts_all)
    fit_results, objective = fit_mock_counts(
        counts_matrix,
        area,
        library_path,
        args.amplitude_max,
        args.background_y_max,
    )
    spatial = pd.concat([spatial.reset_index(drop=True), fit_results], axis=1)
    catalog_results = kinematic.merge(
        spatial[
            [
                "pair_id",
                "A_best_canonical",
                "A_at_canonical_upper_boundary",
                "A_best_extended",
                "A_at_extended_upper_boundary",
                "A_lower_delta1",
                "A_upper_delta1",
                "A_lower_delta1_open",
                "A_upper_delta1_open",
                "identifiability_class",
                "objective_min",
            ]
        ],
        on="pair_id",
        how="left",
        validate="many_to_one",
    )

    beta_rows: list[dict[str, object]] = []
    for beta, group in catalog_results.groupby("beta_true", sort=True):
        sum_vr2 = float(group["sum_vr2"].sum())
        sum_vt2 = float(group["sum_vtheta2"].sum() + group["sum_vphi2"].sum())
        beta_pooled = 1.0 - sum_vt2 / (2.0 * sum_vr2)
        beta_rows.append(
            {
                "beta_true": float(beta),
                "n_phase_space_catalogs": int(len(group)),
                "beta_3d_pooled": beta_pooled,
                "beta_3d_pooled_error": beta_pooled - float(beta),
                "beta_3d_sample_median": float(group["beta_3d_sample"].median()),
                "A_canonical_median": float(group["A_best_canonical"].median()),
                "A_canonical_q16": float(group["A_best_canonical"].quantile(0.16)),
                "A_canonical_q84": float(group["A_best_canonical"].quantile(0.84)),
                "A_canonical_boundary_fraction": float(
                    group["A_at_canonical_upper_boundary"].mean()
                ),
                "A_extended_boundary_fraction": float(
                    group["A_at_extended_upper_boundary"].mean()
                ),
                "A_upper_delta1_open_fraction": float(
                    group["A_upper_delta1_open"].mean()
                ),
                "A_two_sided_fraction": float(
                    (group["identifiability_class"] == "two-sided").mean()
                ),
                "median_sigma_los_over_V200": float(
                    group["sigma_los_over_V200"].median()
                ),
            }
        )
    beta_summary = pd.DataFrame(beta_rows)

    spread = catalog_results.groupby("pair_id").agg(
        A_canonical_min=("A_best_canonical", "min"),
        A_canonical_max=("A_best_canonical", "max"),
        A_extended_min=("A_best_extended", "min"),
        A_extended_max=("A_best_extended", "max"),
        count_hashes=("annular_counts_sha256_16", "nunique"),
    )
    spread["A_canonical_spread_across_beta"] = (
        spread["A_canonical_max"] - spread["A_canonical_min"]
    )
    spread["A_extended_spread_across_beta"] = (
        spread["A_extended_max"] - spread["A_extended_min"]
    )
    if not (spread["count_hashes"] == 1).all():
        raise RuntimeError("Paired beta catalogs do not share identical annular counts.")

    rho, rho_p = spearmanr(
        catalog_results["beta_true"], catalog_results["A_best_canonical"]
    )
    beta_values = catalog_results["beta_true"].to_numpy(float)
    a_values = catalog_results["A_best_canonical"].to_numpy(float)
    design = np.column_stack((np.ones(len(a_values)), a_values))
    coefficient = np.linalg.lstsq(design, beta_values, rcond=None)[0]
    prediction = design @ coefficient
    baseline = np.full_like(beta_values, beta_values.mean())
    linear_rmse = float(np.sqrt(np.mean(np.square(prediction - beta_values))))
    baseline_rmse = float(np.sqrt(np.mean(np.square(baseline - beta_values))))

    los_rows = []
    for beta in betas:
        acc = los_accumulator[float(beta)]
        for b in range(len(los_edges) - 1):
            los_rows.append(
                {
                    "beta_true": float(beta),
                    "R_over_r200_low": float(los_edges[b]),
                    "R_over_r200_high": float(los_edges[b + 1]),
                    "R_over_r200_mid": float(
                        0.5 * (los_edges[b] + los_edges[b + 1])
                    ),
                    "n_members": int(acc["count"][b]),
                    "sigma_los_over_v200": float(
                        math.sqrt(
                            acc["sum_vlos2_over_v2002"][b] / acc["count"][b]
                        )
                    ),
                }
            )
    los_profile = pd.DataFrame(los_rows)

    spatial.to_csv(outdir / "paired_spatial_mock_fit_results.csv", index=False)
    annular.to_csv(outdir / "paired_mock_annular_counts.csv", index=False)
    catalog_results.to_csv(outdir / "dynamical_mock_catalog_results.csv", index=False)
    beta_summary.to_csv(outdir / "dynamical_mock_beta_summary.csv", index=False)
    spread.reset_index().to_csv(outdir / "paired_beta_invariance_check.csv", index=False)
    los_profile.to_csv(outdir / "dynamical_mock_los_profiles.csv", index=False)
    pd.DataFrame(example_rows).to_csv(
        outdir / "example_member_phase_space_catalog.csv", index=False
    )
    np.savez_compressed(
        outdir / "mock_A_objective_profiles.npz",
        objective=objective,
        A_values=np.load(library_path)["A_values"],
        pair_id=spatial["pair_id"].to_numpy(str),
    )

    make_plots(catalog_results, beta_summary, los_profile, outdir)

    metadata = {
        "date": "2026-09-24",
        "seed": args.seed,
        "official_cluster_count": int(len(catalog)),
        "position_realizations_per_cluster": args.realizations,
        "independent_spatial_mocks": int(len(spatial)),
        "beta_true_values": [float(value) for value in betas],
        "phase_space_catalogs": int(len(catalog_results)),
        "member_model": {
            "r200_input_unit": "Mpc",
            "gravitational_constant": (
                "4.30091e-9 Mpc (km/s)^2 Msun^-1"
            ),
            "tracer_density": "spherical NFW truncated at r200",
            "tracer_concentration": args.tracer_concentration,
            "mass_potential": "NFW",
            "mass_concentration": args.mass_concentration,
            "radial_second_moment": "constant-beta spherical Jeans solution",
            "local_velocity_distribution": "Gaussian approximation",
            "velocity_scale": "V200=sqrt(G*M200/r200)",
            "mass_handling": (
                "84 catalog lgM200 values; object92 lacks lgM200 and uses "
                "M200=(4pi/3)*200*rho_critical(z)*r200^3"
            ),
            "beta_0p8_note": (
                "beta=0.8 is an extreme Jeans-second-moment stress test and is not "
                "claimed to define a globally non-negative constant-beta NFW "
                "distribution function. The conservative grid through beta=0.5 "
                "already gives the same null result."
            ),
        },
        "projection": {
            "redshift": "zph for all 85 clusters",
            "cosmology": {
                "H0_km_s_Mpc": args.h0,
                "Omega_m": args.omega_m,
                "Omega_Lambda": 1.0 - args.omega_m,
            },
            "aperture_arcmin": aperture_arcmin,
            "annuli": int(len(area)),
            "interlopers": (
                "uniform in projected area; expected total chosen so that member+"
                "interloper counts reproduce each observed aperture total on average"
            ),
        },
        "A_fit": {
            "inputs": "annular projected counts and areas only",
            "statistic": "Pearson chi-square with one-count variance regularization for zero bins",
            "profile_library": str(library_path),
            "scale_optimization": "minimum over the 200-point cached scale grid",
            "amplitude_bounds": [0.0, args.amplitude_max],
            "background_y_bounds": [0.0, args.background_y_max],
        },
        "paired_invariance_results": {
            "max_A_canonical_spread_across_beta": float(
                spread["A_canonical_spread_across_beta"].max()
            ),
            "max_A_extended_spread_across_beta": float(
                spread["A_extended_spread_across_beta"].max()
            ),
            "all_annular_count_hashes_identical_within_pair": True,
            "spearman_beta_vs_A_canonical": float(rho),
            "spearman_p_value": float(rho_p),
            "linear_beta_from_A_intercept": float(coefficient[0]),
            "linear_beta_from_A_slope": float(coefficient[1]),
            "linear_beta_from_A_rmse": linear_rmse,
            "mean_only_beta_rmse": baseline_rmse,
        },
        "mock_count_check": {
            "mean_mock_aperture_count": float(spatial["n_total_in_aperture"].mean()),
            "mean_observed_aperture_count": float(spatial["observed_total_counts"].mean()),
            "mean_mock_minus_observed": float(
                (spatial["n_total_in_aperture"] - spatial["observed_total_counts"]).mean()
            ),
            "count_rmse": float(
                np.sqrt(
                    np.mean(
                        np.square(
                            spatial["n_total_in_aperture"]
                            - spatial["observed_total_counts"]
                        )
                    )
                )
            ),
        },
        "mock_A_results_per_independent_spatial_realization": {
            "canonical_A_boundary_count": int(
                spatial["A_at_canonical_upper_boundary"].sum()
            ),
            "canonical_A_boundary_fraction": float(
                spatial["A_at_canonical_upper_boundary"].mean()
            ),
            "extended_A_boundary_count": int(
                spatial["A_at_extended_upper_boundary"].sum()
            ),
            "extended_A_boundary_fraction": float(
                spatial["A_at_extended_upper_boundary"].mean()
            ),
            "delta1_upper_open_count": int(spatial["A_upper_delta1_open"].sum()),
            "delta1_upper_open_fraction": float(
                spatial["A_upper_delta1_open"].mean()
            ),
            "two_sided_count": int(
                (spatial["identifiability_class"] == "two-sided").sum()
            ),
            "two_sided_fraction": float(
                (spatial["identifiability_class"] == "two-sided").mean()
            ),
            "median_A_canonical": float(spatial["A_best_canonical"].median()),
            "median_A_extended": float(spatial["A_best_extended"].median()),
        },
        "interpretation": (
            "Changing orbital velocities and beta at fixed positions produces exactly "
            "the same A because the fitting pipeline does not read velocities.  The "
            "mocks therefore reject a direct velocity-anisotropy interpretation of A; "
            "they do not provide a positive beta calibration."
        ),
        "limitation": (
            "These are Jeans second-moment mocks rather than equilibrium distribution-"
            "function or cosmological mocks.  That approximation cannot create the null "
            "result: A is exactly invariant because its input is purely spatial."
        ),
    }
    (outdir / "dynamical_mock_metadata.json").write_text(
        json.dumps(metadata, indent=2, ensure_ascii=False) + "\n", encoding="utf-8"
    )
    print(json.dumps(metadata["paired_invariance_results"], indent=2), flush=True)


def build_parser() -> argparse.ArgumentParser:
    root = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--catalog-csv",
        default=str(
            root
            / "official85_robustness_high_accuracy"
            / "official85_catalog_and_corrected_results.csv"
        ),
    )
    parser.add_argument("--profile-dir", default=str(root / "incoming_official85"))
    parser.add_argument(
        "--profile-library",
        default=str(
            root
            / "batch_results_official85_high_accuracy"
            / "projected_profile_library.npz"
        ),
    )
    parser.add_argument("--outdir", default=str(root / "dynamical_mock_validation"))
    parser.add_argument("--realizations", type=int, default=50)
    parser.add_argument("--betas", default="-0.5,0.0,0.3,0.5,0.8")
    parser.add_argument("--seed", type=int, default=80905)
    parser.add_argument("--tracer-concentration", type=float, default=4.0)
    parser.add_argument("--mass-concentration", type=float, default=4.0)
    parser.add_argument("--h0", type=float, default=70.0)
    parser.add_argument("--omega-m", type=float, default=0.3)
    parser.add_argument("--amplitude-max", type=float, default=5.0)
    parser.add_argument("--background-y-max", type=float, default=50.0)
    return parser


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/apj_recalculation/incoming_official85/object10.csv <==
r_arcmin,n,S_arcmin2
0.901333333,60,2.550941582
1.274677824,51,2.550941582
1.561155128,37,2.550941582
1.802666667,30,2.550941582
2.015442604,30,2.550941582
2.207806755,23,2.550941582
2.384703848,28,2.550941582
2.549355648,26,2.550941582
2.704,25,2.550941582
2.850266264,26,2.550941582
2.989384478,36,2.550941582
3.122310256,31,2.550941582
3.24980355,30,2.550941582
3.372480525,23,2.550941582
3.490848989,26,2.550941582
3.605333333,32,2.550941582
3.716292537,18,2.550941582
3.824033473,32,2.550941582
3.928820914,23,2.550941582
4.030885207,26,2.550941582


==> anc/apj_recalculation/incoming_official85/object11.csv <==
r_arcmin,n,S_arcmin2
0.901333333,77,2.550941582
1.274677824,59,2.550941582
1.561155128,52,2.550941582
1.802666667,54,2.550941582
2.015442604,35,2.550941582
2.207806755,33,2.550941582
2.384703848,42,2.550941582
2.549355648,34,2.550941582
2.704,31,2.550941582
2.850266264,31,2.550941582
2.989384478,37,2.550941582
3.122310256,32,2.550941582
3.24980355,27,2.550941582
3.372480525,32,2.550941582
3.490848989,29,2.550941582
3.605333333,24,2.550941582
3.716292537,29,2.550941582
3.824033473,24,2.550941582
3.928820914,18,2.550941582
4.030885207,25,2.550941582


==> anc/apj_recalculation/incoming_official85/object12.csv <==
r_arcmin,n,S_arcmin2
0.901333333,56,2.550941582
1.274677824,35,2.550941582
1.561155128,32,2.550941582
1.802666667,28,2.550941582
2.015442604,19,2.550941582
2.207806755,16,2.550941582
2.384703848,22,2.550941582
2.549355648,16,2.550941582
2.704,25,2.550941582
2.850266264,19,2.550941582
2.989384478,29,2.550941582
3.122310256,20,2.550941582
3.24980355,22,2.550941582
3.372480525,35,2.550941582
3.490848989,24,2.550941582
3.605333333,32,2.550941582
3.716292537,16,2.550941582
3.824033473,32,2.550941582
3.928820914,22,2.550941582
4.030885207,22,2.550941582


==> anc/apj_recalculation/incoming_official85/object13.csv <==
r_arcmin,n,S_arcmin2
0.901333333,88,2.550941582
1.274677824,50,2.550941582
1.561155128,34,2.550941582
1.802666667,38,2.550941582
2.015442604,35,2.550941582
2.207806755,33,2.550941582
2.384703848,32,2.550941582
2.549355648,25,2.550941582
2.704,34,2.550941582
2.850266264,28,2.550941582
2.989384478,34,2.550941582
3.122310256,20,2.550941582
3.24980355,24,2.550941582
3.372480525,26,2.550941582
3.490848989,26,2.550941582
3.605333333,28,2.550941582
3.716292537,31,2.550941582
3.824033473,30,2.550941582
3.928820914,24,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object14.csv <==
r_arcmin,n,S_arcmin2
0.901333333,54,2.550941582
1.274677824,48,2.550941582
1.561155128,39,2.550941582
1.802666667,23,2.550941582
2.015442604,32,2.550941582
2.207806755,39,2.550941582
2.384703848,36,2.550941582
2.549355648,35,2.550941582
2.704,27,2.550941582
2.850266264,27,2.550941582
2.989384478,39,2.550941582
3.122310256,28,2.550941582
3.24980355,26,2.550941582
3.372480525,38,2.550941582
3.490848989,28,2.550941582
3.605333333,27,2.550941582
3.716292537,33,2.550941582
3.824033473,30,2.550941582
3.928820914,34,2.550941582
4.030885207,32,2.550941582


==> anc/apj_recalculation/incoming_official85/object15.csv <==
r_arcmin,n,S_arcmin2
0.901333333,71,2.550941582
1.274677824,53,2.550941582
1.561155128,37,2.550941582
1.802666667,37,2.550941582
2.015442604,38,2.550941582
2.207806755,35,2.550941582
2.384703848,26,2.550941582
2.549355648,36,2.550941582
2.704,24,2.550941582
2.850266264,26,2.550941582
2.989384478,33,2.550941582
3.122310256,25,2.550941582
3.24980355,20,2.550941582
3.372480525,22,2.550941582
3.490848989,27,2.550941582
3.605333333,29,2.550941582
3.716292537,26,2.550941582
3.824033473,28,2.550941582
3.928820914,24,2.550941582
4.030885207,33,2.550941582


==> anc/apj_recalculation/incoming_official85/object16.csv <==
r_arcmin,n,S_arcmin2
0.901333333,66,2.550941582
1.274677824,64,2.550941582
1.561155128,39,2.550941582
1.802666667,38,2.550941582
2.015442604,35,2.550941582
2.207806755,28,2.550941582
2.384703848,39,2.550941582
2.549355648,34,2.550941582
2.704,32,2.550941582
2.850266264,33,2.550941582
2.989384478,36,2.550941582
3.122310256,41,2.550941582
3.24980355,28,2.550941582
3.372480525,28,2.550941582
3.490848989,34,2.550941582
3.605333333,27,2.550941582
3.716292537,42,2.550941582
3.824033473,28,2.550941582
3.928820914,23,2.550941582
4.030885207,45,2.550941582


==> anc/apj_recalculation/incoming_official85/object17.csv <==
r_arcmin,n,S_arcmin2
0.901333333,65,2.550941582
1.274677824,45,2.550941582
1.561155128,39,2.550941582
1.802666667,33,2.550941582
2.015442604,30,2.550941582
2.207806755,37,2.550941582
2.384703848,31,2.550941582
2.549355648,20,2.550941582
2.704,23,2.550941582
2.850266264,26,2.550941582
2.989384478,26,2.550941582
3.122310256,31,2.550941582
3.24980355,22,2.550941582
3.372480525,27,2.550941582
3.490848989,31,2.550941582
3.605333333,17,2.550941582
3.716292537,34,2.550941582
3.824033473,23,2.550941582
3.928820914,35,2.550941582
4.030885207,29,2.550941582


==> anc/apj_recalculation/incoming_official85/object18.csv <==
r_arcmin,n,S_arcmin2
0.901333333,62,2.550941582
1.274677824,42,2.550941582
1.561155128,23,2.550941582
1.802666667,27,2.550941582
2.015442604,30,2.550941582
2.207806755,29,2.550941582
2.384703848,37,2.550941582
2.549355648,34,2.550941582
2.704,29,2.550941582
2.850266264,34,2.550941582
2.989384478,26,2.550941582
3.122310256,21,2.550941582
3.24980355,30,2.550941582
3.372480525,26,2.550941582
3.490848989,26,2.550941582
3.605333333,22,2.550941582
3.716292537,21,2.550941582
3.824033473,18,2.550941582
3.928820914,17,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object19.csv <==
r_arcmin,n,S_arcmin2
0.901333333,56,2.550941582
1.274677824,37,2.550941582
1.561155128,21,2.550941582
1.802666667,28,2.550941582
2.015442604,40,2.550941582
2.207806755,29,2.550941582
2.384703848,30,2.550941582
2.549355648,28,2.550941582
2.704,24,2.550941582
2.850266264,23,2.550941582
2.989384478,32,2.550941582
3.122310256,27,2.550941582
3.24980355,24,2.550941582
3.372480525,25,2.550941582
3.490848989,30,2.550941582
3.605333333,20,2.550941582
3.716292537,23,2.550941582
3.824033473,22,2.550941582
3.928820914,27,2.550941582
4.030885207,22,2.550941582


==> anc/apj_recalculation/incoming_official85/object20.csv <==
r_arcmin,n,S_arcmin2
0.901333333,34,2.550941582
1.274677824,25,2.550941582
1.561155128,28,2.550941582
1.802666667,25,2.550941582
2.015442604,29,2.550941582
2.207806755,21,2.550941582
2.384703848,18,2.550941582
2.549355648,23,2.550941582
2.704,28,2.550941582
2.850266264,20,2.550941582
2.989384478,21,2.550941582
3.122310256,30,2.550941582
3.24980355,15,2.550941582
3.372480525,19,2.550941582
3.490848989,29,2.550941582
3.605333333,32,2.550941582
3.716292537,28,2.550941582
3.824033473,22,2.550941582
3.928820914,20,2.550941582
4.030885207,13,2.550941582


==> anc/apj_recalculation/incoming_official85/object23.csv <==
r_arcmin,n,S_arcmin2
0.901333333,79,2.550941582
1.274677824,61,2.550941582
1.561155128,48,2.550941582
1.802666667,43,2.550941582
2.015442604,39,2.550941582
2.207806755,40,2.550941582
2.384703848,36,2.550941582
2.549355648,28,2.550941582
2.704,30,2.550941582
2.850266264,33,2.550941582
2.989384478,35,2.550941582
3.122310256,32,2.550941582
3.24980355,20,2.550941582
3.372480525,25,2.550941582
3.490848989,25,2.550941582
3.605333333,29,2.550941582
3.716292537,25,2.550941582
3.824033473,24,2.550941582
3.928820914,14,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object24.csv <==
r_arcmin,n,S_arcmin2
0.901333333,78,2.550941582
1.274677824,52,2.550941582
1.561155128,43,2.550941582
1.802666667,44,2.550941582
2.015442604,32,2.550941582
2.207806755,38,2.550941582
2.384703848,34,2.550941582
2.549355648,38,2.550941582
2.704,24,2.550941582
2.850266264,24,2.550941582
2.989384478,33,2.550941582
3.122310256,29,2.550941582
3.24980355,27,2.550941582
3.372480525,29,2.550941582
3.490848989,21,2.550941582
3.605333333,21,2.550941582
3.716292537,22,2.550941582
3.824033473,28,2.550941582
3.928820914,20,2.550941582
4.030885207,27,2.550941582


==> anc/apj_recalculation/incoming_official85/object25.csv <==
r_arcmin,n,S_arcmin2
0.901333333,73,2.550941582
1.274677824,51,2.550941582
1.561155128,36,2.550941582
1.802666667,32,2.550941582
2.015442604,33,2.550941582
2.207806755,41,2.550941582
2.384703848,30,2.550941582
2.549355648,25,2.550941582
2.704,32,2.550941582
2.850266264,30,2.550941582
2.989384478,37,2.550941582
3.122310256,27,2.550941582
3.24980355,24,2.550941582
3.372480525,37,2.550941582
3.490848989,35,2.550941582
3.605333333,24,2.550941582
3.716292537,23,2.550941582
3.824033473,23,2.550941582
3.928820914,20,2.550941582
4.030885207,19,2.550941582


==> anc/apj_recalculation/incoming_official85/object26.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,44,2.550941582
1.561155128,27,2.550941582
1.802666667,28,2.550941582
2.015442604,30,2.550941582
2.207806755,20,2.550941582
2.384703848,25,2.550941582
2.549355648,24,2.550941582
2.704,25,2.550941582
2.850266264,24,2.550941582
2.989384478,36,2.550941582
3.122310256,26,2.550941582
3.24980355,30,2.550941582
3.372480525,23,2.550941582
3.490848989,34,2.550941582
3.605333333,32,2.550941582
3.716292537,20,2.550941582
3.824033473,30,2.550941582
3.928820914,21,2.550941582
4.030885207,26,2.550941582


==> anc/apj_recalculation/incoming_official85/object27.csv <==
r_arcmin,n,S_arcmin2
0.901333333,47,2.550941582
1.274677824,37,2.550941582
1.561155128,26,2.550941582
1.802666667,36,2.550941582
2.015442604,29,2.550941582
2.207806755,25,2.550941582
2.384703848,35,2.550941582
2.549355648,26,2.550941582
2.704,24,2.550941582
2.850266264,25,2.550941582
2.989384478,29,2.550941582
3.122310256,22,2.550941582
3.24980355,27,2.550941582
3.372480525,25,2.550941582
3.490848989,16,2.550941582
3.605333333,21,2.550941582
3.716292537,19,2.550941582
3.824033473,26,2.550941582
3.928820914,12,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object28.csv <==
r_arcmin,n,S_arcmin2
0.901333333,42,2.550941582
1.274677824,37,2.550941582
1.561155128,30,2.550941582
1.802666667,30,2.550941582
2.015442604,33,2.550941582
2.207806755,33,2.550941582
2.384703848,31,2.550941582
2.549355648,22,2.550941582
2.704,21,2.550941582
2.850266264,18,2.550941582
2.989384478,24,2.550941582
3.122310256,20,2.550941582
3.24980355,18,2.550941582
3.372480525,17,2.550941582
3.490848989,27,2.550941582
3.605333333,29,2.550941582
3.716292537,24,2.550941582
3.824033473,26,2.550941582
3.928820914,14,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object29.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,21,2.550941582
1.561155128,26,2.550941582
1.802666667,18,2.550941582
2.015442604,13,2.550941582
2.207806755,20,2.550941582
2.384703848,22,2.550941582
2.549355648,20,2.550941582
2.704,18,2.550941582
2.850266264,16,2.550941582
2.989384478,20,2.550941582
3.122310256,15,2.550941582
3.24980355,20,2.550941582
3.372480525,29,2.550941582
3.490848989,22,2.550941582
3.605333333,13,2.550941582
3.716292537,20,2.550941582
3.824033473,18,2.550941582
3.928820914,15,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object30.csv <==
r_arcmin,n,S_arcmin2
0.901333333,36,2.550941582
1.274677824,38,2.550941582
1.561155128,28,2.550941582
1.802666667,23,2.550941582
2.015442604,25,2.550941582
2.207806755,32,2.550941582
2.384703848,22,2.550941582
2.549355648,25,2.550941582
2.704,35,2.550941582
2.850266264,16,2.550941582
2.989384478,27,2.550941582
3.122310256,31,2.550941582
3.24980355,25,2.550941582
3.372480525,27,2.550941582
3.490848989,31,2.550941582
3.605333333,22,2.550941582
3.716292537,25,2.550941582
3.824033473,20,2.550941582
3.928820914,17,2.550941582
4.030885207,27,2.550941582


==> anc/apj_recalculation/incoming_official85/object31.csv <==
r_arcmin,n,S_arcmin2
0.901333333,53,2.550941582
1.274677824,35,2.550941582
1.561155128,35,2.550941582
1.802666667,33,2.550941582
2.015442604,28,2.550941582
2.207806755,38,2.550941582
2.384703848,42,2.550941582
2.549355648,32,2.550941582
2.704,29,2.550941582
2.850266264,33,2.550941582
2.989384478,37,2.550941582
3.122310256,33,2.550941582
3.24980355,25,2.550941582
3.372480525,30,2.550941582
3.490848989,26,2.550941582
3.605333333,27,2.550941582
3.716292537,22,2.550941582
3.824033473,29,2.550941582
3.928820914,16,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object32.csv <==
r_arcmin,n,S_arcmin2
0.901333333,31,2.550941582
1.274677824,33,2.550941582
1.561155128,32,2.550941582
1.802666667,45,2.550941582
2.015442604,32,2.550941582
2.207806755,27,2.550941582
2.384703848,22,2.550941582
2.549355648,23,2.550941582
2.704,33,2.550941582
2.850266264,20,2.550941582
2.989384478,26,2.550941582
3.122310256,28,2.550941582
3.24980355,26,2.550941582
3.372480525,28,2.550941582
3.490848989,20,2.550941582
3.605333333,28,2.550941582
3.716292537,25,2.550941582
3.824033473,22,2.550941582
3.928820914,24,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object33.csv <==
r_arcmin,n,S_arcmin2
0.901333333,64,2.550941582
1.274677824,49,2.550941582
1.561155128,25,2.550941582
1.802666667,32,2.550941582
2.015442604,27,2.550941582
2.207806755,31,2.550941582
2.384703848,34,2.550941582
2.549355648,34,2.550941582
2.704,27,2.550941582
2.850266264,29,2.550941582
2.989384478,26,2.550941582
3.122310256,27,2.550941582
3.24980355,22,2.550941582
3.372480525,26,2.550941582
3.490848989,28,2.550941582
3.605333333,23,2.550941582
3.716292537,34,2.550941582
3.824033473,25,2.550941582
3.928820914,22,2.550941582
4.030885207,34,2.550941582


==> anc/apj_recalculation/incoming_official85/object34.csv <==
r_arcmin,n,S_arcmin2
0.901333333,51,2.550941582
1.274677824,51,2.550941582
1.561155128,32,2.550941582
1.802666667,39,2.550941582
2.015442604,31,2.550941582
2.207806755,38,2.550941582
2.384703848,29,2.550941582
2.549355648,31,2.550941582
2.704,35,2.550941582
2.850266264,24,2.550941582
2.989384478,28,2.550941582
3.122310256,34,2.550941582
3.24980355,23,2.550941582
3.372480525,29,2.550941582
3.490848989,21,2.550941582
3.605333333,23,2.550941582
3.716292537,29,2.550941582
3.824033473,28,2.550941582
3.928820914,32,2.550941582
4.030885207,34,2.550941582


==> anc/apj_recalculation/incoming_official85/object35.csv <==
r_arcmin,n,S_arcmin2
0.901333333,18,2.550941582
1.274677824,17,2.550941582
1.561155128,11,2.550941582
1.802666667,21,2.550941582
2.015442604,10,2.550941582
2.207806755,14,2.550941582
2.384703848,22,2.550941582
2.549355648,8,2.550941582
2.704,13,2.550941582
2.850266264,10,2.550941582
2.989384478,18,2.550941582
3.122310256,14,2.550941582
3.24980355,19,2.550941582
3.372480525,19,2.550941582
3.490848989,23,2.550941582
3.605333333,16,2.550941582
3.716292537,20,2.550941582
3.824033473,15,2.550941582
3.928820914,20,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object36.csv <==
r_arcmin,n,S_arcmin2
0.901333333,40,2.550941582
1.274677824,36,2.550941582
1.561155128,41,2.550941582
1.802666667,31,2.550941582
2.015442604,27,2.550941582
2.207806755,20,2.550941582
2.384703848,23,2.550941582
2.549355648,26,2.550941582
2.704,22,2.550941582
2.850266264,22,2.550941582
2.989384478,23,2.550941582
3.122310256,30,2.550941582
3.24980355,32,2.550941582
3.372480525,24,2.550941582
3.490848989,23,2.550941582
3.605333333,26,2.550941582
3.716292537,32,2.550941582
3.824033473,16,2.550941582
3.928820914,22,2.550941582
4.030885207,25,2.550941582


==> anc/apj_recalculation/incoming_official85/object37.csv <==
r_arcmin,n,S_arcmin2
0.901333333,26,2.550941582
1.274677824,23,2.550941582
1.561155128,20,2.550941582
1.802666667,23,2.550941582
2.015442604,25,2.550941582
2.207806755,17,2.550941582
2.384703848,20,2.550941582
2.549355648,15,2.550941582
2.704,28,2.550941582
2.850266264,23,2.550941582
2.989384478,20,2.550941582
3.122310256,17,2.550941582
3.24980355,10,2.550941582
3.372480525,17,2.550941582
3.490848989,23,2.550941582
3.605333333,23,2.550941582
3.716292537,12,2.550941582
3.824033473,18,2.550941582
3.928820914,13,2.550941582
4.030885207,15,2.550941582


==> anc/apj_recalculation/incoming_official85/object38.csv <==
r_arcmin,n,S_arcmin2
0.901333333,57,2.550941582
1.274677824,28,2.550941582
1.561155128,24,2.550941582
1.802666667,29,2.550941582
2.015442604,26,2.550941582
2.207806755,29,2.550941582
2.384703848,37,2.550941582
2.549355648,18,2.550941582
2.704,25,2.550941582
2.850266264,23,2.550941582
2.989384478,19,2.550941582
3.122310256,29,2.550941582
3.24980355,18,2.550941582
3.372480525,29,2.550941582
3.490848989,18,2.550941582
3.605333333,19,2.550941582
3.716292537,20,2.550941582
3.824033473,24,2.550941582
3.928820914,19,2.550941582
4.030885207,18,2.550941582


==> anc/apj_recalculation/incoming_official85/object39.csv <==
r_arcmin,n,S_arcmin2
0.901333333,37,2.550941582
1.274677824,21,2.550941582
1.561155128,27,2.550941582
1.802666667,24,2.550941582
2.015442604,27,2.550941582
2.207806755,18,2.550941582
2.384703848,20,2.550941582
2.549355648,22,2.550941582
2.704,20,2.550941582
2.850266264,19,2.550941582
2.989384478,22,2.550941582
3.122310256,27,2.550941582
3.24980355,15,2.550941582
3.372480525,22,2.550941582
3.490848989,23,2.550941582
3.605333333,16,2.550941582
3.716292537,20,2.550941582
3.824033473,16,2.550941582
3.928820914,25,2.550941582
4.030885207,17,2.550941582


==> anc/apj_recalculation/incoming_official85/object4.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,32,2.550941582
1.561155128,24,2.550941582
1.802666667,32,2.550941582
2.015442604,24,2.550941582
2.207806755,23,2.550941582
2.384703848,24,2.550941582
2.549355648,23,2.550941582
2.704,26,2.550941582
2.850266264,26,2.550941582
2.989384478,26,2.550941582
3.122310256,16,2.550941582
3.24980355,26,2.550941582
3.372480525,29,2.550941582
3.490848989,15,2.550941582
3.605333333,20,2.550941582
3.716292537,22,2.550941582
3.824033473,17,2.550941582
3.928820914,22,2.550941582
4.030885207,16,2.550941582


==> anc/apj_recalculation/incoming_official85/object40.csv <==
r_arcmin,n,S_arcmin2
0.901333333,52,2.550941582
1.274677824,47,2.550941582
1.561155128,40,2.550941582
1.802666667,60,2.550941582
2.015442604,44,2.550941582
2.207806755,40,2.550941582
2.384703848,41,2.550941582
2.549355648,28,2.550941582
2.704,32,2.550941582
2.850266264,34,2.550941582
2.989384478,46,2.550941582
3.122310256,29,2.550941582
3.24980355,43,2.550941582
3.372480525,36,2.550941582
3.490848989,43,2.550941582
3.605333333,26,2.550941582
3.716292537,31,2.550941582
3.824033473,41,2.550941582
3.928820914,38,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object41.csv <==
r_arcmin,n,S_arcmin2
0.901333333,26,2.550941582
1.274677824,26,2.550941582
1.561155128,25,2.550941582
1.802666667,30,2.550941582
2.015442604,32,2.550941582
2.207806755,23,2.550941582
2.384703848,22,2.550941582
2.549355648,23,2.550941582
2.704,22,2.550941582
2.850266264,20,2.550941582
2.989384478,26,2.550941582
3.122310256,22,2.550941582
3.24980355,17,2.550941582
3.372480525,30,2.550941582
3.490848989,30,2.550941582
3.605333333,29,2.550941582
3.716292537,26,2.550941582
3.824033473,25,2.550941582
3.928820914,23,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object42.csv <==
r_arcmin,n,S_arcmin2
0.901333333,47,2.550941582
1.274677824,35,2.550941582
1.561155128,25,2.550941582
1.802666667,24,2.550941582
2.015442604,32,2.550941582
2.207806755,32,2.550941582
2.384703848,34,2.550941582
2.549355648,28,2.550941582
2.704,20,2.550941582
2.850266264,19,2.550941582
2.989384478,27,2.550941582
3.122310256,16,2.550941582
3.24980355,17,2.550941582
3.372480525,26,2.550941582
3.490848989,27,2.550941582
3.605333333,29,2.550941582
3.716292537,20,2.550941582
3.824033473,25,2.550941582
3.928820914,19,2.550941582
4.030885207,18,2.550941582


==> anc/apj_recalculation/incoming_official85/object43.csv <==
r_arcmin,n,S_arcmin2
0.901333333,26,2.550941582
1.274677824,26,2.550941582
1.561155128,27,2.550941582
1.802666667,20,2.550941582
2.015442604,16,2.550941582
2.207806755,25,2.550941582
2.384703848,22,2.550941582
2.549355648,28,2.550941582
2.704,23,2.550941582
2.850266264,26,2.550941582
2.989384478,25,2.550941582
3.122310256,20,2.550941582
3.24980355,18,2.550941582
3.372480525,20,2.550941582
3.490848989,16,2.550941582
3.605333333,19,2.550941582
3.716292537,11,2.550941582
3.824033473,23,2.550941582
3.928820914,20,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object44.csv <==
r_arcmin,n,S_arcmin2
0.901333333,27,2.550941582
1.274677824,22,2.550941582
1.561155128,12,2.550941582
1.802666667,18,2.550941582
2.015442604,19,2.550941582
2.207806755,18,2.550941582
2.384703848,20,2.550941582
2.549355648,16,2.550941582
2.704,14,2.550941582
2.850266264,22,2.550941582
2.989384478,12,2.550941582
3.122310256,12,2.550941582
3.24980355,21,2.550941582
3.372480525,17,2.550941582
3.490848989,16,2.550941582
3.605333333,14,2.550941582
3.716292537,24,2.550941582
3.824033473,20,2.550941582
3.928820914,13,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object45.csv <==
r_arcmin,n,S_arcmin2
0.901333333,34,2.550941582
1.274677824,31,2.550941582
1.561155128,24,2.550941582
1.802666667,33,2.550941582
2.015442604,18,2.550941582
2.207806755,19,2.550941582
2.384703848,20,2.550941582
2.549355648,23,2.550941582
2.704,19,2.550941582
2.850266264,20,2.550941582
2.989384478,25,2.550941582
3.122310256,19,2.550941582
3.24980355,18,2.550941582
3.372480525,15,2.550941582
3.490848989,20,2.550941582
3.605333333,17,2.550941582
3.716292537,18,2.550941582
3.824033473,23,2.550941582
3.928820914,14,2.550941582
4.030885207,10,2.550941582


==> anc/apj_recalculation/incoming_official85/object46.csv <==
r_arcmin,n,S_arcmin2
0.901333333,31,2.550941582
1.274677824,38,2.550941582
1.561155128,37,2.550941582
1.802666667,26,2.550941582
2.015442604,30,2.550941582
2.207806755,30,2.550941582
2.384703848,39,2.550941582
2.549355648,33,2.550941582
2.704,36,2.550941582
2.850266264,21,2.550941582
2.989384478,36,2.550941582
3.122310256,37,2.550941582
3.24980355,21,2.550941582
3.372480525,32,2.550941582
3.490848989,34,2.550941582
3.605333333,33,2.550941582
3.716292537,25,2.550941582
3.824033473,29,2.550941582
3.928820914,31,2.550941582
4.030885207,37,2.550941582


==> anc/apj_recalculation/incoming_official85/object47.csv <==
r_arcmin,n,S_arcmin2
0.901333333,37,2.550941582
1.274677824,34,2.550941582
1.561155128,41,2.550941582
1.802666667,49,2.550941582
2.015442604,45,2.550941582
2.207806755,63,2.550941582
2.384703848,33,2.550941582
2.549355648,38,2.550941582
2.704,35,2.550941582
2.850266264,25,2.550941582
2.989384478,37,2.550941582
3.122310256,40,2.550941582
3.24980355,30,2.550941582
3.372480525,50,2.550941582
3.490848989,34,2.550941582
3.605333333,32,2.550941582
3.716292537,27,2.550941582
3.824033473,34,2.550941582
3.928820914,37,2.550941582
4.030885207,46,2.550941582


==> anc/apj_recalculation/incoming_official85/object48.csv <==
r_arcmin,n,S_arcmin2
0.901333333,62,2.550941582
1.274677824,64,2.550941582
1.561155128,39,2.550941582
1.802666667,56,2.550941582
2.015442604,37,2.550941582
2.207806755,47,2.550941582
2.384703848,48,2.550941582
2.549355648,43,2.550941582
2.704,32,2.550941582
2.850266264,46,2.550941582
2.989384478,44,2.550941582
3.122310256,57,2.550941582
3.24980355,42,2.550941582
3.372480525,52,2.550941582
3.490848989,42,2.550941582
3.605333333,49,2.550941582
3.716292537,38,2.550941582
3.824033473,40,2.550941582
3.928820914,41,2.550941582
4.030885207,46,2.550941582


==> anc/apj_recalculation/incoming_official85/object49.csv <==
r_arcmin,n,S_arcmin2
0.901333333,64,2.550941582
1.274677824,63,2.550941582
1.561155128,58,2.550941582
1.802666667,46,2.550941582
2.015442604,51,2.550941582
2.207806755,47,2.550941582
2.384703848,52,2.550941582
2.549355648,45,2.550941582
2.704,53,2.550941582
2.850266264,52,2.550941582
2.989384478,57,2.550941582
3.122310256,42,2.550941582
3.24980355,37,2.550941582
3.372480525,59,2.550941582
3.490848989,52,2.550941582
3.605333333,60,2.550941582
3.716292537,53,2.550941582
3.824033473,50,2.550941582
3.928820914,39,2.550941582
4.030885207,49,2.550941582


==> anc/apj_recalculation/incoming_official85/object50.csv <==
r_arcmin,n,S_arcmin2
0.901333333,53,2.550941582
1.274677824,36,2.550941582
1.561155128,53,2.550941582
1.802666667,41,2.550941582
2.015442604,35,2.550941582
2.207806755,52,2.550941582
2.384703848,36,2.550941582
2.549355648,39,2.550941582
2.704,44,2.550941582
2.850266264,42,2.550941582
2.989384478,49,2.550941582
3.122310256,56,2.550941582
3.24980355,45,2.550941582
3.372480525,40,2.550941582
3.490848989,36,2.550941582
3.605333333,49,2.550941582
3.716292537,44,2.550941582
3.824033473,38,2.550941582
3.928820914,43,2.550941582
4.030885207,52,2.550941582


==> anc/apj_recalculation/incoming_official85/object51.csv <==
r_arcmin,n,S_arcmin2
0.901333333,59,2.550941582
1.274677824,49,2.550941582
1.561155128,26,2.550941582
1.802666667,38,2.550941582
2.015442604,46,2.550941582
2.207806755,43,2.550941582
2.384703848,37,2.550941582
2.549355648,35,2.550941582
2.704,37,2.550941582
2.850266264,30,2.550941582
2.989384478,35,2.550941582
3.122310256,28,2.550941582
3.24980355,31,2.550941582
3.372480525,36,2.550941582
3.490848989,32,2.550941582
3.605333333,22,2.550941582
3.716292537,34,2.550941582
3.824033473,31,2.550941582
3.928820914,31,2.550941582
4.030885207,40,2.550941582


==> anc/apj_recalculation/incoming_official85/object53.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,37,2.550941582
1.561155128,39,2.550941582
1.802666667,40,2.550941582
2.015442604,41,2.550941582
2.207806755,38,2.550941582
2.384703848,37,2.550941582
2.549355648,35,2.550941582
2.704,35,2.550941582
2.850266264,27,2.550941582
2.989384478,42,2.550941582
3.122310256,32,2.550941582
3.24980355,31,2.550941582
3.372480525,41,2.550941582
3.490848989,40,2.550941582
3.605333333,32,2.550941582
3.716292537,40,2.550941582
3.824033473,30,2.550941582
3.928820914,37,2.550941582
4.030885207,44,2.550941582


==> anc/apj_recalculation/incoming_official85/object54.csv <==
r_arcmin,n,S_arcmin2
0.901333333,32,2.550941582
1.274677824,45,2.550941582
1.561155128,28,2.550941582
1.802666667,35,2.550941582
2.015442604,28,2.550941582
2.207806755,22,2.550941582
2.384703848,33,2.550941582
2.549355648,29,2.550941582
2.704,29,2.550941582
2.850266264,24,2.550941582
2.989384478,27,2.550941582
3.122310256,21,2.550941582
3.24980355,30,2.550941582
3.372480525,24,2.550941582
3.490848989,25,2.550941582
3.605333333,23,2.550941582
3.716292537,26,2.550941582
3.824033473,26,2.550941582
3.928820914,26,2.550941582
4.030885207,27,2.550941582


==> anc/apj_recalculation/incoming_official85/object55.csv <==
r_arcmin,n,S_arcmin2
0.901333333,67,2.550941582
1.274677824,52,2.550941582
1.561155128,33,2.550941582
1.802666667,36,2.550941582
2.015442604,34,2.550941582
2.207806755,29,2.550941582
2.384703848,27,2.550941582
2.549355648,31,2.550941582
2.704,39,2.550941582
2.850266264,24,2.550941582
2.989384478,43,2.550941582
3.122310256,29,2.550941582
3.24980355,27,2.550941582
3.372480525,35,2.550941582
3.490848989,20,2.550941582
3.605333333,30,2.550941582
3.716292537,28,2.550941582
3.824033473,40,2.550941582
3.928820914,16,2.550941582
4.030885207,30,2.550941582


==> anc/apj_recalculation/incoming_official85/object56.csv <==
r_arcmin,n,S_arcmin2
0.901333333,19,2.550941582
1.274677824,26,2.550941582
1.561155128,30,2.550941582
1.802666667,39,2.550941582
2.015442604,33,2.550941582
2.207806755,32,2.550941582
2.384703848,36,2.550941582
2.549355648,37,2.550941582
2.704,26,2.550941582
2.850266264,29,2.550941582
2.989384478,36,2.550941582
3.122310256,24,2.550941582
3.24980355,27,2.550941582
3.372480525,36,2.550941582
3.490848989,33,2.550941582
3.605333333,30,2.550941582
3.716292537,22,2.550941582
3.824033473,29,2.550941582
3.928820914,18,2.550941582
4.030885207,40,2.550941582


==> anc/apj_recalculation/incoming_official85/object57.csv <==
r_arcmin,n,S_arcmin2
0.901333333,55,2.550941582
1.274677824,39,2.550941582
1.561155128,31,2.550941582
1.802666667,24,2.550941582
2.015442604,21,2.550941582
2.207806755,29,2.550941582
2.384703848,25,2.550941582
2.549355648,23,2.550941582
2.704,28,2.550941582
2.850266264,28,2.550941582
2.989384478,39,2.550941582
3.122310256,32,2.550941582
3.24980355,28,2.550941582
3.372480525,33,2.550941582
3.490848989,17,2.550941582
3.605333333,26,2.550941582
3.716292537,25,2.550941582
3.824033473,29,2.550941582
3.928820914,17,2.550941582
4.030885207,25,2.550941582


==> anc/apj_recalculation/incoming_official85/object58.csv <==
r_arcmin,n,S_arcmin2
0.901333333,44,2.550941582
1.274677824,42,2.550941582
1.561155128,22,2.550941582
1.802666667,46,2.550941582
2.015442604,27,2.550941582
2.207806755,34,2.550941582
2.384703848,40,2.550941582
2.549355648,35,2.550941582
2.704,28,2.550941582
2.850266264,29,2.550941582
2.989384478,36,2.550941582
3.122310256,25,2.550941582
3.24980355,29,2.550941582
3.372480525,35,2.550941582
3.490848989,35,2.550941582
3.605333333,25,2.550941582
3.716292537,31,2.550941582
3.824033473,35,2.550941582
3.928820914,24,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object59.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,18,2.550941582
1.561155128,32,2.550941582
1.802666667,23,2.550941582
2.015442604,27,2.550941582
2.207806755,18,2.550941582
2.384703848,21,2.550941582
2.549355648,28,2.550941582
2.704,27,2.550941582
2.850266264,36,2.550941582
2.989384478,29,2.550941582
3.122310256,24,2.550941582
3.24980355,26,2.550941582
3.372480525,18,2.550941582
3.490848989,31,2.550941582
3.605333333,19,2.550941582
3.716292537,31,2.550941582
3.824033473,22,2.550941582
3.928820914,20,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object6.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,32,2.550941582
1.561155128,21,2.550941582
1.802666667,33,2.550941582
2.015442604,25,2.550941582
2.207806755,17,2.550941582
2.384703848,31,2.550941582
2.549355648,19,2.550941582
2.704,23,2.550941582
2.850266264,20,2.550941582
2.989384478,25,2.550941582
3.122310256,20,2.550941582
3.24980355,17,2.550941582
3.372480525,21,2.550941582
3.490848989,21,2.550941582
3.605333333,23,2.550941582
3.716292537,24,2.550941582
3.824033473,18,2.550941582
3.928820914,19,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object60.csv <==
r_arcmin,n,S_arcmin2
0.901333333,51,2.550941582
1.274677824,42,2.550941582
1.561155128,22,2.550941582
1.802666667,26,2.550941582
2.015442604,32,2.550941582
2.207806755,22,2.550941582
2.384703848,30,2.550941582
2.549355648,32,2.550941582
2.704,31,2.550941582
2.850266264,27,2.550941582
2.989384478,24,2.550941582
3.122310256,22,2.550941582
3.24980355,34,2.550941582
3.372480525,30,2.550941582
3.490848989,24,2.550941582
3.605333333,25,2.550941582
3.716292537,32,2.550941582
3.824033473,29,2.550941582
3.928820914,26,2.550941582
4.030885207,38,2.550941582


==> anc/apj_recalculation/incoming_official85/object61.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,35,2.550941582
1.561155128,20,2.550941582
1.802666667,41,2.550941582
2.015442604,29,2.550941582
2.207806755,32,2.550941582
2.384703848,25,2.550941582
2.549355648,20,2.550941582
2.704,30,2.550941582
2.850266264,20,2.550941582
2.989384478,39,2.550941582
3.122310256,29,2.550941582
3.24980355,29,2.550941582
3.372480525,35,2.550941582
3.490848989,28,2.550941582
3.605333333,26,2.550941582
3.716292537,27,2.550941582
3.824033473,21,2.550941582
3.928820914,17,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object62.csv <==
r_arcmin,n,S_arcmin2
0.901333333,35,2.550941582
1.274677824,51,2.550941582
1.561155128,26,2.550941582
1.802666667,27,2.550941582
2.015442604,32,2.550941582
2.207806755,25,2.550941582
2.384703848,22,2.550941582
2.549355648,24,2.550941582
2.704,27,2.550941582
2.850266264,22,2.550941582
2.989384478,23,2.550941582
3.122310256,19,2.550941582
3.24980355,19,2.550941582
3.372480525,19,2.550941582
3.490848989,20,2.550941582
3.605333333,21,2.550941582
3.716292537,27,2.550941582
3.824033473,19,2.550941582
3.928820914,19,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object63.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,38,2.550941582
1.561155128,33,2.550941582
1.802666667,24,2.550941582
2.015442604,25,2.550941582
2.207806755,30,2.550941582
2.384703848,24,2.550941582
2.549355648,14,2.550941582
2.704,15,2.550941582
2.850266264,17,2.550941582
2.989384478,23,2.550941582
3.122310256,25,2.550941582
3.24980355,18,2.550941582
3.372480525,18,2.550941582
3.490848989,20,2.550941582
3.605333333,23,2.550941582
3.716292537,28,2.550941582
3.824033473,20,2.550941582
3.928820914,16,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object64.csv <==
r_arcmin,n,S_arcmin2
0.901333333,43,2.550941582
1.274677824,34,2.550941582
1.561155128,30,2.550941582
1.802666667,35,2.550941582
2.015442604,21,2.550941582
2.207806755,31,2.550941582
2.384703848,26,2.550941582
2.549355648,19,2.550941582
2.704,25,2.550941582
2.850266264,19,2.550941582
2.989384478,21,2.550941582
3.122310256,18,2.550941582
3.24980355,22,2.550941582
3.372480525,18,2.550941582
3.490848989,18,2.550941582
3.605333333,20,2.550941582
3.716292537,22,2.550941582
3.824033473,18,2.550941582
3.928820914,18,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object65.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,27,2.550941582
1.561155128,20,2.550941582
1.802666667,23,2.550941582
2.015442604,25,2.550941582
2.207806755,28,2.550941582
2.384703848,22,2.550941582
2.549355648,21,2.550941582
2.704,24,2.550941582
2.850266264,21,2.550941582
2.989384478,29,2.550941582
3.122310256,19,2.550941582
3.24980355,21,2.550941582
3.372480525,18,2.550941582
3.490848989,26,2.550941582
3.605333333,20,2.550941582
3.716292537,24,2.550941582
3.824033473,19,2.550941582
3.928820914,17,2.550941582
4.030885207,22,2.550941582


==> anc/apj_recalculation/incoming_official85/object66.csv <==
r_arcmin,n,S_arcmin2
0.901333333,45,2.550941582
1.274677824,40,2.550941582
1.561155128,33,2.550941582
1.802666667,22,2.550941582
2.015442604,26,2.550941582
2.207806755,29,2.550941582
2.384703848,33,2.550941582
2.549355648,32,2.550941582
2.704,30,2.550941582
2.850266264,25,2.550941582
2.989384478,24,2.550941582
3.122310256,25,2.550941582
3.24980355,29,2.550941582
3.372480525,23,2.550941582
3.490848989,23,2.550941582
3.605333333,21,2.550941582
3.716292537,29,2.550941582
3.824033473,26,2.550941582
3.928820914,22,2.550941582
4.030885207,25,2.550941582


==> anc/apj_recalculation/incoming_official85/object67.csv <==
r_arcmin,n,S_arcmin2
0.901333333,37,2.550941582
1.274677824,29,2.550941582
1.561155128,21,2.550941582
1.802666667,13,2.550941582
2.015442604,24,2.550941582
2.207806755,28,2.550941582
2.384703848,24,2.550941582
2.549355648,20,2.550941582
2.704,26,2.550941582
2.850266264,19,2.550941582
2.989384478,24,2.550941582
3.122310256,25,2.550941582
3.24980355,18,2.550941582
3.372480525,17,2.550941582
3.490848989,12,2.550941582
3.605333333,28,2.550941582
3.716292537,27,2.550941582
3.824033473,23,2.550941582
3.928820914,21,2.550941582
4.030885207,17,2.550941582


==> anc/apj_recalculation/incoming_official85/object68.csv <==
r_arcmin,n,S_arcmin2
0.901333333,51,2.550941582
1.274677824,25,2.550941582
1.561155128,31,2.550941582
1.802666667,34,2.550941582
2.015442604,23,2.550941582
2.207806755,23,2.550941582
2.384703848,26,2.550941582
2.549355648,18,2.550941582
2.704,21,2.550941582
2.850266264,39,2.550941582
2.989384478,28,2.550941582
3.122310256,30,2.550941582
3.24980355,30,2.550941582
3.372480525,30,2.550941582
3.490848989,27,2.550941582
3.605333333,23,2.550941582
3.716292537,26,2.550941582
3.824033473,24,2.550941582
3.928820914,24,2.550941582
4.030885207,23,2.550941582


==> anc/apj_recalculation/incoming_official85/object69.csv <==
r_arcmin,n,S_arcmin2
0.901333333,35,2.550941582
1.274677824,41,2.550941582
1.561155128,27,2.550941582
1.802666667,32,2.550941582
2.015442604,24,2.550941582
2.207806755,31,2.550941582
2.384703848,28,2.550941582
2.549355648,28,2.550941582
2.704,24,2.550941582
2.850266264,23,2.550941582
2.989384478,23,2.550941582
3.122310256,24,2.550941582
3.24980355,16,2.550941582
3.372480525,27,2.550941582
3.490848989,23,2.550941582
3.605333333,21,2.550941582
3.716292537,25,2.550941582
3.824033473,22,2.550941582
3.928820914,19,2.550941582
4.030885207,26,2.550941582


==> anc/apj_recalculation/incoming_official85/object7.csv <==
r_arcmin,n,S_arcmin2
0.901333333,94,2.550941582
1.274677824,49,2.550941582
1.561155128,36,2.550941582
1.802666667,35,2.550941582
2.015442604,31,2.550941582
2.207806755,40,2.550941582
2.384703848,34,2.550941582
2.549355648,25,2.550941582
2.704,26,2.550941582
2.850266264,28,2.550941582
2.989384478,33,2.550941582
3.122310256,33,2.550941582
3.24980355,26,2.550941582
3.372480525,29,2.550941582
3.490848989,20,2.550941582
3.605333333,27,2.550941582
3.716292537,20,2.550941582
3.824033473,26,2.550941582
3.928820914,22,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object70.csv <==
r_arcmin,n,S_arcmin2
0.901333333,43,2.550941582
1.274677824,25,2.550941582
1.561155128,30,2.550941582
1.802666667,30,2.550941582
2.015442604,31,2.550941582
2.207806755,25,2.550941582
2.384703848,18,2.550941582
2.549355648,14,2.550941582
2.704,16,2.550941582
2.850266264,20,2.550941582
2.989384478,25,2.550941582
3.122310256,23,2.550941582
3.24980355,17,2.550941582
3.372480525,22,2.550941582
3.490848989,28,2.550941582
3.605333333,26,2.550941582
3.716292537,21,2.550941582
3.824033473,24,2.550941582
3.928820914,20,2.550941582
4.030885207,27,2.550941582


==> anc/apj_recalculation/incoming_official85/object71.csv <==
r_arcmin,n,S_arcmin2
0.901333333,58,2.550941582
1.274677824,49,2.550941582
1.561155128,27,2.550941582
1.802666667,31,2.550941582
2.015442604,30,2.550941582
2.207806755,27,2.550941582
2.384703848,39,2.550941582
2.549355648,32,2.550941582
2.704,21,2.550941582
2.850266264,14,2.550941582
2.989384478,27,2.550941582
3.122310256,18,2.550941582
3.24980355,19,2.550941582
3.372480525,25,2.550941582
3.490848989,34,2.550941582
3.605333333,30,2.550941582
3.716292537,23,2.550941582
3.824033473,20,2.550941582
3.928820914,23,2.550941582
4.030885207,19,2.550941582


==> anc/apj_recalculation/incoming_official85/object72.csv <==
r_arcmin,n,S_arcmin2
0.901333333,42,2.550941582
1.274677824,20,2.550941582
1.561155128,27,2.550941582
1.802666667,31,2.550941582
2.015442604,28,2.550941582
2.207806755,24,2.550941582
2.384703848,30,2.550941582
2.549355648,17,2.550941582
2.704,27,2.550941582
2.850266264,23,2.550941582
2.989384478,19,2.550941582
3.122310256,14,2.550941582
3.24980355,14,2.550941582
3.372480525,18,2.550941582
3.490848989,19,2.550941582
3.605333333,22,2.550941582
3.716292537,26,2.550941582
3.824033473,31,2.550941582
3.928820914,25,2.550941582
4.030885207,29,2.550941582


==> anc/apj_recalculation/incoming_official85/object73.csv <==
r_arcmin,n,S_arcmin2
0.901333333,35,2.550941582
1.274677824,44,2.550941582
1.561155128,40,2.550941582
1.802666667,38,2.550941582
2.015442604,31,2.550941582
2.207806755,38,2.550941582
2.384703848,28,2.550941582
2.549355648,23,2.550941582
2.704,18,2.550941582
2.850266264,23,2.550941582
2.989384478,28,2.550941582
3.122310256,31,2.550941582
3.24980355,14,2.550941582
3.372480525,13,2.550941582
3.490848989,30,2.550941582
3.605333333,21,2.550941582
3.716292537,31,2.550941582
3.824033473,25,2.550941582
3.928820914,26,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object74.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,40,2.550941582
1.561155128,32,2.550941582
1.802666667,29,2.550941582
2.015442604,22,2.550941582
2.207806755,29,2.550941582
2.384703848,28,2.550941582
2.549355648,24,2.550941582
2.704,21,2.550941582
2.850266264,31,2.550941582
2.989384478,23,2.550941582
3.122310256,32,2.550941582
3.24980355,21,2.550941582
3.372480525,24,2.550941582
3.490848989,25,2.550941582
3.605333333,23,2.550941582
3.716292537,18,2.550941582
3.824033473,28,2.550941582
3.928820914,28,2.550941582
4.030885207,29,2.550941582


==> anc/apj_recalculation/incoming_official85/object77.csv <==
r_arcmin,n,S_arcmin2
0.901333333,67,2.550941582
1.274677824,43,2.550941582
1.561155128,29,2.550941582
1.802666667,40,2.550941582
2.015442604,33,2.550941582
2.207806755,36,2.550941582
2.384703848,26,2.550941582
2.549355648,24,2.550941582
2.704,18,2.550941582
2.850266264,19,2.550941582
2.989384478,38,2.550941582
3.122310256,30,2.550941582
3.24980355,24,2.550941582
3.372480525,30,2.550941582
3.490848989,21,2.550941582
3.605333333,27,2.550941582
3.716292537,23,2.550941582
3.824033473,30,2.550941582
3.928820914,23,2.550941582
4.030885207,26,2.550941582


==> anc/apj_recalculation/incoming_official85/object78.csv <==
r_arcmin,n,S_arcmin2
0.901333333,48,2.550941582
1.274677824,31,2.550941582
1.561155128,25,2.550941582
1.802666667,25,2.550941582
2.015442604,37,2.550941582
2.207806755,28,2.550941582
2.384703848,39,2.550941582
2.549355648,30,2.550941582
2.704,35,2.550941582
2.850266264,29,2.550941582
2.989384478,32,2.550941582
3.122310256,26,2.550941582
3.24980355,31,2.550941582
3.372480525,27,2.550941582
3.490848989,28,2.550941582
3.605333333,20,2.550941582
3.716292537,19,2.550941582
3.824033473,24,2.550941582
3.928820914,17,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object79.csv <==
r_arcmin,n,S_arcmin2
0.901333333,70,2.550941582
1.274677824,50,2.550941582
1.561155128,39,2.550941582
1.802666667,47,2.550941582
2.015442604,38,2.550941582
2.207806755,36,2.550941582
2.384703848,39,2.550941582
2.549355648,27,2.550941582
2.704,37,2.550941582
2.850266264,34,2.550941582
2.989384478,32,2.550941582
3.122310256,41,2.550941582
3.24980355,28,2.550941582
3.372480525,27,2.550941582
3.490848989,32,2.550941582
3.605333333,29,2.550941582
3.716292537,32,2.550941582
3.824033473,31,2.550941582
3.928820914,25,2.550941582
4.030885207,29,2.550941582


==> anc/apj_recalculation/incoming_official85/object8.csv <==
r_arcmin,n,S_arcmin2
0.901333333,46,2.550941582
1.274677824,42,2.550941582
1.561155128,30,2.550941582
1.802666667,40,2.550941582
2.015442604,42,2.550941582
2.207806755,39,2.550941582
2.384703848,36,2.550941582
2.549355648,24,2.550941582
2.704,36,2.550941582
2.850266264,35,2.550941582
2.989384478,32,2.550941582
3.122310256,39,2.550941582
3.24980355,24,2.550941582
3.372480525,33,2.550941582
3.490848989,40,2.550941582
3.605333333,26,2.550941582
3.716292537,26,2.550941582
3.824033473,24,2.550941582
3.928820914,21,2.550941582
4.030885207,21,2.550941582


==> anc/apj_recalculation/incoming_official85/object80.csv <==
r_arcmin,n,S_arcmin2
0.901333333,51,2.550941582
1.274677824,41,2.550941582
1.561155128,56,2.550941582
1.802666667,30,2.550941582
2.015442604,40,2.550941582
2.207806755,44,2.550941582
2.384703848,37,2.550941582
2.549355648,45,2.550941582
2.704,37,2.550941582
2.850266264,38,2.550941582
2.989384478,42,2.550941582
3.122310256,51,2.550941582
3.24980355,43,2.550941582
3.372480525,48,2.550941582
3.490848989,45,2.550941582
3.605333333,34,2.550941582
3.716292537,33,2.550941582
3.824033473,39,2.550941582
3.928820914,29,2.550941582
4.030885207,45,2.550941582


==> anc/apj_recalculation/incoming_official85/object81.csv <==
r_arcmin,n,S_arcmin2
0.901333333,83,2.550941582
1.274677824,50,2.550941582
1.561155128,41,2.550941582
1.802666667,33,2.550941582
2.015442604,40,2.550941582
2.207806755,37,2.550941582
2.384703848,29,2.550941582
2.549355648,35,2.550941582
2.704,35,2.550941582
2.850266264,30,2.550941582
2.989384478,36,2.550941582
3.122310256,43,2.550941582
3.24980355,31,2.550941582
3.372480525,35,2.550941582
3.490848989,34,2.550941582
3.605333333,40,2.550941582
3.716292537,30,2.550941582
3.824033473,39,2.550941582
3.928820914,28,2.550941582
4.030885207,38,2.550941582


==> anc/apj_recalculation/incoming_official85/object82.csv <==
r_arcmin,n,S_arcmin2
0.901333333,50,2.550941582
1.274677824,57,2.550941582
1.561155128,41,2.550941582
1.802666667,48,2.550941582
2.015442604,47,2.550941582
2.207806755,48,2.550941582
2.384703848,48,2.550941582
2.549355648,60,2.550941582
2.704,60,2.550941582
2.850266264,48,2.550941582
2.989384478,57,2.550941582
3.122310256,47,2.550941582
3.24980355,54,2.550941582
3.372480525,63,2.550941582
3.490848989,57,2.550941582
3.605333333,48,2.550941582
3.716292537,50,2.550941582
3.824033473,58,2.550941582
3.928820914,50,2.550941582
4.030885207,57,2.550941582


==> anc/apj_recalculation/incoming_official85/object83.csv <==
r_arcmin,n,S_arcmin2
0.901333333,65,2.550941582
1.274677824,58,2.550941582
1.561155128,51,2.550941582
1.802666667,53,2.550941582
2.015442604,40,2.550941582
2.207806755,61,2.550941582
2.384703848,34,2.550941582
2.549355648,42,2.550941582
2.704,41,2.550941582
2.850266264,39,2.550941582
2.989384478,48,2.550941582
3.122310256,44,2.550941582
3.24980355,39,2.550941582
3.372480525,41,2.550941582
3.490848989,40,2.550941582
3.605333333,36,2.550941582
3.716292537,45,2.550941582
3.824033473,35,2.550941582
3.928820914,30,2.550941582
4.030885207,44,2.550941582


==> anc/apj_recalculation/incoming_official85/object84.csv <==
r_arcmin,n,S_arcmin2
0.901333333,42,2.550941582
1.274677824,37,2.550941582
1.561155128,45,2.550941582
1.802666667,43,2.550941582
2.015442604,30,2.550941582
2.207806755,33,2.550941582
2.384703848,35,2.550941582
2.549355648,25,2.550941582
2.704,26,2.550941582
2.850266264,36,2.550941582
2.989384478,41,2.550941582
3.122310256,32,2.550941582
3.24980355,23,2.550941582
3.372480525,37,2.550941582
3.490848989,40,2.550941582
3.605333333,28,2.550941582
3.716292537,28,2.550941582
3.824033473,28,2.550941582
3.928820914,27,2.550941582
4.030885207,29,2.550941582


==> anc/apj_recalculation/incoming_official85/object85.csv <==
r_arcmin,n,S_arcmin2
0.901333333,91,2.550941582
1.274677824,72,2.550941582
1.561155128,64,2.550941582
1.802666667,58,2.550941582
2.015442604,53,2.550941582
2.207806755,60,2.550941582
2.384703848,68,2.550941582
2.549355648,41,2.550941582
2.704,37,2.550941582
2.850266264,44,2.550941582
2.989384478,56,2.550941582
3.122310256,41,2.550941582
3.24980355,42,2.550941582
3.372480525,49,2.550941582
3.490848989,52,2.550941582
3.605333333,60,2.550941582
3.716292537,50,2.550941582
3.824033473,51,2.550941582
3.928820914,46,2.550941582
4.030885207,58,2.550941582


==> anc/apj_recalculation/incoming_official85/object86.csv <==
r_arcmin,n,S_arcmin2
0.901333333,60,2.550941582
1.274677824,50,2.550941582
1.561155128,44,2.550941582
1.802666667,38,2.550941582
2.015442604,43,2.550941582
2.207806755,53,2.550941582
2.384703848,45,2.550941582
2.549355648,48,2.550941582
2.704,39,2.550941582
2.850266264,30,2.550941582
2.989384478,32,2.550941582
3.122310256,43,2.550941582
3.24980355,31,2.550941582
3.372480525,37,2.550941582
3.490848989,41,2.550941582
3.605333333,40,2.550941582
3.716292537,46,2.550941582
3.824033473,36,2.550941582
3.928820914,29,2.550941582
4.030885207,44,2.550941582


==> anc/apj_recalculation/incoming_official85/object87.csv <==
r_arcmin,n,S_arcmin2
0.901333333,77,2.550941582
1.274677824,48,2.550941582
1.561155128,52,2.550941582
1.802666667,49,2.550941582
2.015442604,50,2.550941582
2.207806755,48,2.550941582
2.384703848,39,2.550941582
2.549355648,43,2.550941582
2.704,33,2.550941582
2.850266264,35,2.550941582
2.989384478,38,2.550941582
3.122310256,37,2.550941582
3.24980355,37,2.550941582
3.372480525,45,2.550941582
3.490848989,40,2.550941582
3.605333333,47,2.550941582
3.716292537,44,2.550941582
3.824033473,46,2.550941582
3.928820914,34,2.550941582
4.030885207,37,2.550941582


==> anc/apj_recalculation/incoming_official85/object88.csv <==
r_arcmin,n,S_arcmin2
0.901333333,54,2.550941582
1.274677824,50,2.550941582
1.561155128,38,2.550941582
1.802666667,40,2.550941582
2.015442604,39,2.550941582
2.207806755,43,2.550941582
2.384703848,40,2.550941582
2.549355648,30,2.550941582
2.704,31,2.550941582
2.850266264,36,2.550941582
2.989384478,36,2.550941582
3.122310256,45,2.550941582
3.24980355,35,2.550941582
3.372480525,36,2.550941582
3.490848989,43,2.550941582
3.605333333,35,2.550941582
3.716292537,22,2.550941582
3.824033473,44,2.550941582
3.928820914,31,2.550941582
4.030885207,47,2.550941582


==> anc/apj_recalculation/incoming_official85/object89.csv <==
r_arcmin,n,S_arcmin2
0.901333333,47,2.550941582
1.274677824,38,2.550941582
1.561155128,48,2.550941582
1.802666667,50,2.550941582
2.015442604,30,2.550941582
2.207806755,38,2.550941582
2.384703848,28,2.550941582
2.549355648,37,2.550941582
2.704,37,2.550941582
2.850266264,24,2.550941582
2.989384478,28,2.550941582
3.122310256,24,2.550941582
3.24980355,22,2.550941582
3.372480525,32,2.550941582
3.490848989,29,2.550941582
3.605333333,28,2.550941582
3.716292537,34,2.550941582
3.824033473,35,2.550941582
3.928820914,27,2.550941582
4.030885207,28,2.550941582


==> anc/apj_recalculation/incoming_official85/object92.csv <==
r_arcmin,n,S_arcmin2
0.901333333,58,2.550941582
1.274677824,37,2.550941582
1.561155128,32,2.550941582
1.802666667,26,2.550941582
2.015442604,28,2.550941582
2.207806755,36,2.550941582
2.384703848,27,2.550941582
2.549355648,26,2.550941582
2.704,27,2.550941582
2.850266264,37,2.550941582
2.989384478,24,2.550941582
3.122310256,28,2.550941582
3.24980355,19,2.550941582
3.372480525,18,2.550941582
3.490848989,28,2.550941582
3.605333333,28,2.550941582
3.716292537,19,2.550941582
3.824033473,28,2.550941582
3.928820914,20,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object93.csv <==
r_arcmin,n,S_arcmin2
0.901333333,74,2.550941582
1.274677824,44,2.550941582
1.561155128,37,2.550941582
1.802666667,45,2.550941582
2.015442604,30,2.550941582
2.207806755,33,2.550941582
2.384703848,31,2.550941582
2.549355648,26,2.550941582
2.704,27,2.550941582
2.850266264,20,2.550941582
2.989384478,26,2.550941582
3.122310256,35,2.550941582
3.24980355,22,2.550941582
3.372480525,29,2.550941582
3.490848989,31,2.550941582
3.605333333,16,2.550941582
3.716292537,23,2.550941582
3.824033473,23,2.550941582
3.928820914,14,2.550941582
4.030885207,34,2.550941582


==> anc/apj_recalculation/incoming_official85/object94.csv <==
r_arcmin,n,S_arcmin2
0.901333333,53,2.550941582
1.274677824,33,2.550941582
1.561155128,29,2.550941582
1.802666667,28,2.550941582
2.015442604,25,2.550941582
2.207806755,18,2.550941582
2.384703848,20,2.550941582
2.549355648,23,2.550941582
2.704,16,2.550941582
2.850266264,14,2.550941582
2.989384478,32,2.550941582
3.122310256,26,2.550941582
3.24980355,24,2.550941582
3.372480525,29,2.550941582
3.490848989,20,2.550941582
3.605333333,28,2.550941582
3.716292537,19,2.550941582
3.824033473,21,2.550941582
3.928820914,20,2.550941582
4.030885207,24,2.550941582


==> anc/apj_recalculation/incoming_official85/object95.csv <==
r_arcmin,n,S_arcmin2
0.901333333,42,2.550941582
1.274677824,48,2.550941582
1.561155128,34,2.550941582
1.802666667,29,2.550941582
2.015442604,23,2.550941582
2.207806755,33,2.550941582
2.384703848,40,2.550941582
2.549355648,31,2.550941582
2.704,34,2.550941582
2.850266264,25,2.550941582
2.989384478,36,2.550941582
3.122310256,26,2.550941582
3.24980355,15,2.550941582
3.372480525,26,2.550941582
3.490848989,12,2.550941582
3.605333333,18,2.550941582
3.716292537,25,2.550941582
3.824033473,22,2.550941582
3.928820914,28,2.550941582
4.030885207,38,2.550941582


==> anc/apj_recalculation/incoming_official85/object96.csv <==
r_arcmin,n,S_arcmin2
0.901333333,38,2.550941582
1.274677824,29,2.550941582
1.561155128,25,2.550941582
1.802666667,33,2.550941582
2.015442604,33,2.550941582
2.207806755,41,2.550941582
2.384703848,28,2.550941582
2.549355648,38,2.550941582
2.704,39,2.550941582
2.850266264,29,2.550941582
2.989384478,35,2.550941582
3.122310256,29,2.550941582
3.24980355,20,2.550941582
3.372480525,28,2.550941582
3.490848989,29,2.550941582
3.605333333,24,2.550941582
3.716292537,34,2.550941582
3.824033473,35,2.550941582
3.928820914,25,2.550941582
4.030885207,35,2.550941582


==> anc/apj_recalculation/incoming_official85/object97.csv <==
r_arcmin,n,S_arcmin2
0.901333333,49,2.550941582
1.274677824,49,2.550941582
1.561155128,32,2.550941582
1.802666667,44,2.550941582
2.015442604,26,2.550941582
2.207806755,31,2.550941582
2.384703848,35,2.550941582
2.549355648,29,2.550941582
2.704,20,2.550941582
2.850266264,21,2.550941582
2.989384478,16,2.550941582
3.122310256,23,2.550941582
3.24980355,24,2.550941582
3.372480525,20,2.550941582
3.490848989,19,2.550941582
3.605333333,14,2.550941582
3.716292537,20,2.550941582
3.824033473,18,2.550941582
3.928820914,24,2.550941582
4.030885207,30,2.550941582


==> anc/apj_recalculation/official85_robustness_high_accuracy/official85_catalog_and_corrected_results.csv <==
cluster_id,object_id,A_legacy,Amax_legacy,Amin_legacy,ra_deg,dec_deg,zph,zsp,rmag,r200_mpc,RLstar,N200,lgM200,r500_mpc,RLstar500,N500,lgM500,filename,annuli,total_counts,A_best_canonical,canonical_objective_min,A_at_canonical_upper_boundary,A_best_extended,A_lower_delta1,A_upper_delta1,A_lower_delta1_open,A_upper_delta1_open,A_extended_at_upper_boundary,scale_best,scale_at_boundary,amplitude_best,amplitude_at_boundary,F0_best,background_surface_density,background_at_boundary,objective_min,reduced_chi2_nominal,objective_at_A_1p92,objective_at_A_1p99,delta_objective_1p99_minus_1p92,identifiability_class
J000311.6-060530,26,1.9,1.9,1.702227,0.79826,-6.09169,0.2484,0.2335,16.72,1.79,115.66,88,15.121953979859594,1.15,105.76,66,14.943428416652786,object26.csv,20,575,1.92,14.445723162610136,True,1.96,1.844059241701724,,False,True,False,11.554986356603132,False,2.471492085758056e-05,False,-2.019462007960401,10.097310039802007,False,14.413103503941784,0.9008189689963616,14.445723162610136,14.41735622334886,-0.028366939261275,upper-open
J001248.9-085535,27,1.512245,1.618468,1.02971,3.20371,-8.9265,0.3404,0.3356,17.79,1.72,109.05,68,15.06998022764256,1.1,118.18,44,14.885512951066627,object27.csv,20,530,1.72,16.06711498932047,False,1.72,,1.9726559005714652,True,False,False,27.63140019959165,False,0.0059729259352011,False,-0.2499391918964214,1.249695959482107,False,16.06711498932047,1.004194686832529,16.893488662052334,17.12626330805375,0.2327746460014168,lower-open
J003353.1-075210,28,1.318367,1.644002,1.129121,8.47143,-7.86954,0.2999,,17.41,1.97,120.83,86,15.246793565404692,1.26,144.99,67,15.06244653094464,object28.csv,20,519,1.84,15.73875243648206,False,1.84,,,True,True,False,17.831269341675632,False,0.0006799543271292,False,-1.447638670857458,7.23819335428729,False,15.73875243648206,0.9836720272801288,16.04949506253888,16.23720525357885,0.1877101910399687,both-open
J004118.5+252609,4,1.046939,1.882574,0.661627,10.3271,25.43585,0.1675,,15.77,2.02,112.3,109,15.279448995259786,0.94,43.41,34,14.680718456391048,object4.csv,20,481,1.64,12.166199734381388,False,1.64,,,True,True,False,27.906596785843323,True,0.0078211181975596,False,-0.6238887756005835,3.119443878002918,False,12.166199734381388,0.7603874833988367,12.40544215750822,12.479246426539705,0.0738042690314841,both-open
J004624.8+203718,29,1.9,1.9,1.867063,11.60318,20.62172,0.104,0.1035,14.75,1.88,159.53,121,15.185868434710953,1.15,114.46,74,14.943428416652786,object29.csv,20,405,1.88,14.13283657840782,False,1.88,1.81236577618268,,False,True,False,6.9837759899432905,False,0.0011739845080347,False,-1.4191384157959182,7.095692078979591,False,14.13283657840782,0.8833022861504887,14.2592942901656,14.43579323848519,0.1764989483195904,upper-open
J004949.8+242702,30,1.589796,1.9,0.705512,12.45763,24.45055,0.0873,0.084,14.28,1.91,119.67,60,15.206494988663097,1.18,94.7,45,14.976980917510328,object30.csv,20,532,1.36,18.73615871365206,False,1.36,,,True,True,False,0.1040975487726976,False,0.6660055860974663,False,-1.4231772314347308,7.115886157173654,False,18.73615871365206,1.1710099196032535,19.1127258099105,19.04458127029875,-0.068144539611751,both-open
J005138.6+272000,31,0.0,0.690796,0.0,12.91087,27.3333,0.3615,,17.68,1.8,138.03,91,15.129212402229832,1.15,108.71,60,14.943428416652786,object31.csv,20,624,0.0,16.46050229611717,False,0.0,,1.861569631510945,True,False,False,1.386448074145011,False,0.0573207558629786,False,-0.0,0.0,True,16.46050229611717,1.0287813935073231,18.061270728830948,18.294530242386088,0.23325951355514,lower-open
J005911.2+421629,32,1.008163,1.888521,0.504805,14.79655,42.27476,0.19,,16.15,1.7,109.14,81,15.054741651054735,1.09,74.71,42,14.873614389413822,object32.csv,20,553,0.0,14.04186353903208,False,0.0,,,True,True,False,0.7639856500809716,False,0.0223697115716398,False,-1.523885824400981,7.619429122004905,False,14.04186353903208,0.8776164711895049,14.86231295754169,15.040955020527292,0.1786420629856024,both-open
J010455.4+000336,33,1.822449,1.9,1.700327,16.23071,0.06009,0.2722,0.2767,17.25,1.91,112.86,98,15.206494988663097,1.26,139.05,79,15.06244653094464,object33.csv,20,619,1.88,12.827004254261226,False,1.88,1.8027472991318596,,False,True,False,9.05141085678756,False,0.0011544378571204,False,-2.11155117852056,10.557755892602795,False,12.827004254261226,0.8016877658913266,12.878512613911028,12.915437314976373,0.0369247010653452,upper-open
J010919.5+433741,34,1.5897796,1.9,0.0,17.33145,43.62799,0.2397,,16.36,1.79,126.04,79,15.121953979859594,1.27,113.89,51,15.072746058459822,object34.csv,20,642,1.92,13.080622620528516,True,1.92,,,True,True,False,18.85808833326326,False,7.676652374291818e-05,False,-2.137522635649585,10.687613178247926,False,13.080622620528516,0.8175389137830322,13.080622620528516,13.114025572676953,0.0334029521484353,both-open
J012847.1-074201,35,1.9,1.9,1.9,22.19633,-7.70018,0.3916,0.3857,18.31,1.87,101.08,77,15.178919706529411,1.24,153.08,66,15.041599951078657,object35.csv,20,332,1.92,28.02579476336496,True,1.99,,,True,True,True,8.452540375844034,False,2.634019639972617e-07,False,-1.1766056428110747,5.883028214055374,False,28.013799845814845,1.7508624903634278,28.02579476336496,28.013799845814845,-0.0119949175501119,both-open
J014618.4-181303,36,1.434694,1.548,1.15972,26.57679,-18.21746,0.2458,,16.32,1.81,103.69,77,15.136430611527468,1.17,111.05,63,14.965892480830437,object36.csv,20,541,1.88,14.735954918429172,False,1.88,,,True,True,False,14.45367206983701,False,0.0002851959476543,False,-1.831472917827516,9.15736458913758,False,14.735954918429172,0.9209971824018232,14.811848382420692,14.904171506719932,0.0923231242992415,both-open
J021644.0+165052,37,0.193878,0.335033,0.0,34.18318,16.8477,0.1878,,16.67,1.79,109.14,84,15.121953979859594,1.12,94.09,50,14.908988963602496,object37.csv,20,388,0.32,18.099770111528848,False,0.32,,,True,True,False,1.845869375917398,False,0.0368740343214366,False,-0.0238123180532313,0.1190615902661566,False,18.099770111528848,1.131235631970553,18.864740529934835,19.0359727723002,0.1712322423653631,both-open
J021953.6+024712,38,1.822449,1.9,1.686593,34.97342,2.78658,0.271,0.2561,17.08,1.75,135.44,90,15.092509032978798,1.11,83.84,46,14.897303831951923,object38.csv,20,509,1.88,16.620929115110584,False,1.88,1.7872623322648418,1.9263049974938249,False,False,False,2.6907569722023266,False,0.1655519047189201,False,-1.5409017166655452,7.704508583327726,False,16.620929115110584,1.0388080696944115,16.91581967904284,19.160237348733062,2.244417669690222,two-sided
J022133.8+212157,39,1.861224,1.9,0.96873,35.39092,21.36593,0.1844,,15.42,2.14,177.29,131,15.354636206967486,1.41,186.07,107,15.20899223355809,object39.csv,20,438,1.88,11.1121768142537,False,1.88,,,True,True,False,2.0875259161209936,False,0.1843220197858433,False,-1.427696304843718,7.138481524218591,False,11.1121768142537,0.6945110508908563,11.215704689515633,11.759438554660337,0.5437338651447021,both-open
J023127.6+065856,6,1.9,1.9,1.679369,37.86503,6.98221,0.2262,,15.67,2.13,156.7,124,15.348533697236126,1.37,161.53,84,15.171496597061171,object6.csv,20,480,1.88,11.465231067007268,False,1.88,1.767345225478055,1.9388418325151675,False,False,False,2.499412200935226,False,0.1875994045971439,False,-1.4693108428697923,7.346554214348962,False,11.465231067007268,0.7165769416879542,11.772084714300776,12.504443563999416,0.7323588496986417,two-sided
J023952.7-013419,7,1.9,1.9,1.766616,39.96969,-1.57192,0.3712,0.3732,17.73,2.11,144.92,121,15.336242252812992,1.49,198.12,97,15.280893700828774,object7.csv,20,655,1.88,10.510668852887534,False,1.88,1.787302167930839,1.886692229061865,False,False,False,2.006478300485617,False,0.8549295310780435,False,-1.4716901844838168,7.358450922419084,False,10.510668852887534,0.6569168033054709,16.48775057412371,17.66257304771233,1.1748224735886197,two-sided
J033341.5+390946,40,1.279592,1.693993,0.955947,53.42292,39.16288,0.2219,,16.53,1.94,112.52,79,15.226800076710592,1.25,124.32,62,15.052064934616121,object40.csv,20,779,1.8,22.751227811801076,False,1.8,,,True,True,False,16.49758567669825,False,0.001415174431326,False,-2.347449071407869,11.737245357039347,False,22.751227811801076,1.421951738237567,23.16868565261916,23.339371151221258,0.1706854986020971,both-open
J034039.9+364452,41,1.55102,1.9,0.0,55.16626,36.74779,0.221,,15.0,1.85,103.25,24,15.164910072128956,1.12,73.65,11,14.908988963602496,object41.csv,20,501,1.92,10.743718864220853,True,1.92,,,True,True,False,16.922898785593397,False,1.175399485393783e-05,False,-1.8836123796496649,9.418061898248324,False,10.743718864220853,0.6714824290138033,10.743718864220853,10.753415497276135,0.0096966330552845,both-open
J042013.6+074204,42,1.512245,1.9,1.184303,65.05678,7.70124,0.2551,,16.67,1.83,112.7,93,15.150748156111202,1.27,127.15,66,15.072746058459822,object42.csv,20,520,0.0,17.72648896224598,False,0.0,,1.9023862163182208,True,False,False,0.0717780355367294,False,0.5955467512331628,False,-1.004467140740021,5.022335703700105,False,17.72648896224598,1.1079055601403738,18.895706006838736,18.7582485025452,-0.1374575042935362,lower-open
J042427.5+251232,43,0.077551,0.254919,0.0,66.11452,25.20892,0.1796,,14.61,2.0,168.57,42,15.266484873911857,1.41,120.83,27,15.20899223355809,object43.csv,20,434,0.24,16.104319042895668,False,0.24,,,True,True,False,2.396922778678546,False,0.0362643817449176,False,-0.0,0.0,True,16.104319042895668,1.0065199401809792,16.56199345402348,16.651492733158705,0.0894992791352251,both-open
J042735.2+084634,44,1.9,1.9,1.699158,66.89664,8.77604,0.1468,,15.66,1.76,107.84,63,15.099932890362364,1.15,93.22,41,14.943428416652786,object44.csv,20,358,1.92,15.013126721700644,True,1.99,1.8103830503288247,,False,True,True,8.645667718647235,False,8.61619276684035e-07,False,-1.290834292661596,6.454171463307979,False,14.989267411134849,0.936829213195928,15.013126721700644,14.989267411134849,-0.0238593105657969,upper-open
J043622.6+103916,45,1.279592,1.867312,0.762396,69.09434,10.65443,0.1039,,15.5,1.89,115.41,73,15.192780299439647,1.18,109.69,57,14.976980917510328,object45.csv,20,420,1.72,12.69385306152406,False,1.72,,,True,True,False,30.000000000000004,True,0.0044282058022633,False,-0.209347272552391,1.0467363627619553,False,12.69385306152406,0.7933658163452538,13.309513330720565,13.51501760028546,0.2055042695648978,both-open
J045158.4+252137,46,1.861224,1.9,0.0,72.99331,25.36027,0.4096,,16.24,2.09,136.56,26,15.323833745253076,1.37,137.66,15,15.171496597061171,object46.csv,20,636,0.0,19.26809514597392,False,0.0,,,True,True,False,0.5920184492661834,False,0.0077060995906194,False,-2.2616833415406807,11.308416707703405,False,19.26809514597392,1.2042559466233698,19.30847739065564,19.329194298666152,0.0207169080105131,both-open
J045534.8+594607,47,0.077551,0.249635,0.0,73.8952,59.76852,0.4097,,15.4,2.99,277.36,46,15.790408451893203,2.15,451.95,33,15.758650275338768,object47.csv,20,767,0.0,32.015658908554826,False,0.0,,1.9029106231297075,True,False,False,1.4172734839098222,False,0.0198642387528636,False,-2.0456801107714293,10.228400553857147,False,32.015658908554826,2.0009786817846766,33.05791943468796,33.157113535312874,0.0991941006249135,lower-open
J051622.3+171246,48,1.9,1.9,0.828392,79.09272,17.21284,0.1278,,15.11,1.69,114.37,86,15.047055000760935,1.25,123.54,66,15.052064934616121,object48.csv,20,925,1.92,18.978101444418485,True,1.94,1.6583818502872931,,False,True,False,11.621132779157438,False,5.702232364876701e-05,False,-3.406124721523974,17.03062360761987,False,18.97751742065168,1.18609483879073,18.978101444418485,18.983570620777076,0.0054691763585879,upper-open
J062921.8+263019,49,1.744898,1.9,0.06924,97.34093,26.50539,0.2577,,16.46,2.05,163.22,88,15.298656470087177,1.32,158.58,56,15.123056689209502,object49.csv,20,1029,1.88,15.50215031124003,False,1.88,,,True,True,False,12.180750060653002,False,0.0003240698905189,False,-3.802394221284988,19.01197110642494,False,15.50215031124003,0.968884394452502,15.510836418745155,15.53078176766951,0.0199453489243524,both-open
J063158.7+252050,50,1.9,1.9,0.0,97.99461,25.34734,0.1079,,14.7,2.13,166.19,88,15.348533697236126,1.3,160.02,67,15.103164952512461,object50.csv,20,883,1.92,16.98918468405418,True,1.99,1.832287294371638,,False,True,True,5.047179633601738,False,3.96985220559075e-05,False,-3.3550823626942146,16.775411813471074,False,16.931184547009707,1.058199034188107,16.98918468405418,16.931184547009707,-0.0580001370444733,upper-open
J072650.0+310204,51,1.744898,1.9,1.502844,111.70824,31.03452,0.1929,,15.58,1.66,104.54,87,15.02371915104008,1.14,97.74,58,14.932049449601369,object51.csv,20,720,0.0,19.48268956227065,False,0.0,,,True,True,False,0.0676700306202097,False,0.6333233406981241,False,-1.7786420147549518,8.893210073774759,False,19.48268956227065,1.2176680976419156,20.28439296709485,20.407346433793577,0.1229534666987319,both-open
J073220.3+313801,8,0.077551,0.623588,0.0,113.08453,31.63353,0.1807,,14.76,1.98,185.86,145,15.253390457704507,1.29,132.82,75,15.0931040264897,object8.csv,20,656,0.0,18.104178438088525,False,0.0,,0.7923987774945878,True,False,False,1.4968280498054292,False,0.0577367262920876,False,-0.0,0.0,True,18.104178438088525,1.1315111523805328,21.121627316664277,21.541836347234774,0.4202090305705042,lower-open
J075053.0+174036,53,1.667347,1.9,0.701202,117.72086,17.67676,0.1815,0.1853,16.77,1.87,117.98,103,15.178919706529411,1.18,111.35,69,14.976980917510328,object53.csv,20,736,1.88,10.720713024175438,False,1.88,,,True,True,False,18.066958070878403,False,4.483341109826627e-05,False,-2.7818780135247283,13.909390067623642,False,10.720713024175438,0.6700445640109649,10.721370191539904,10.736054037399413,0.0146838458595084,both-open
J080530.7-011202,54,1.008163,1.9,0.853506,121.37777,-1.20052,0.1007,,15.22,1.89,111.62,84,15.192780299439647,1.27,119.23,70,15.072746058459822,object54.csv,20,560,0.0,10.343562914272525,False,0.0,,,True,True,False,0.5724558033375303,False,0.0235020362378868,False,-1.6963674303308245,8.481837151654123,False,10.343562914272525,0.6464726821420328,10.661489400387891,10.77483234019445,0.1133429398065573,both-open
J081545.8+100411,55,1.822449,1.9,1.413669,123.94099,10.06964,0.2723,0.2767,17.2,1.63,105.26,77,14.999957700131787,1.21,103.17,60,15.009691006541303,object55.csv,20,670,0.0,26.786810737502805,False,0.0,,1.892870253719786,True,False,False,0.0902403054315127,False,0.6735583512723543,False,-1.145482023543075,5.727410117715375,False,26.786810737502805,1.6741756710939253,28.673745769505103,28.757724761760755,0.0839789922556519,lower-open
J081725.6-073045,56,0.0,0.0,0.0,124.35672,-7.51257,0.1096,,14.01,2.29,188.1,88,15.442901333939577,1.46,203.08,80,15.254393462945263,object56.csv,20,602,0.0,28.63577504122929,False,0.0,,,True,True,False,6.580633176198322,False,0.0382086896221769,False,-0.0,0.0,True,28.63577504122929,1.789735940076831,28.735418618282665,28.735418618282665,0.0,both-open
J082319.3+155746,57,1.783673,1.9,1.740986,125.83033,15.96272,0.1538,0.1527,15.78,1.84,121.4,98,15.157848355948524,1.15,87.75,63,14.943428416652786,object57.csv,20,574,1.92,19.39938331800528,True,1.96,1.8281925978008295,,False,True,False,10.594661603934428,False,3.406206839501972e-05,False,-1.9869335767588796,9.934667883794395,False,19.36744780168607,1.2104654876053793,19.39938331800528,19.368297517266228,-0.0310858007390493,upper-open
J082605.8+401731,58,1.861224,1.9,1.009081,126.52401,40.29198,0.3878,0.4042,18.64,1.83,122.5,90,15.150748156111202,1.17,124.93,54,14.965892480830437,object58.csv,20,645,0.0,22.718601332656363,False,0.0,,,True,True,False,0.077659913844033,False,0.3128347710409578,False,-1.8910944824257083,9.45547241212854,False,22.718601332656363,1.4199125832910229,23.42725878549902,23.356230646980123,-0.0710281385188977,both-open
J083057.3+655031,10,1.744898,1.88285,1.613149,127.73872,65.84197,0.1853,,16.25,2.09,209.09,179,15.323833745253076,1.36,183.87,123,15.161951620702604,object10.csv,20,613,1.92,12.4344647906683,True,1.92,1.8076667752905036,,False,True,False,12.832992627688864,False,0.0001895797564272,False,-2.061024341468517,10.305121707342586,False,12.4344647906683,0.7771540494167688,12.4344647906683,12.492076164095408,0.0576113734271075,upper-open
J084606.5+050725,59,1.9,1.9,1.717887,131.52695,5.1236,0.2325,0.2383,17.34,1.83,109.12,89,15.150748156111202,1.18,104.82,65,14.976980917510328,object59.csv,20,509,1.92,20.68732629054836,True,1.99,1.8852690538489283,,False,True,True,5.047179633601748,False,5.558644796630881e-05,False,-1.8587759206452648,9.293879603226326,False,20.545265178537534,1.284079073658596,20.68732629054836,20.545265178537534,-0.1420611120108219,upper-open
J085007.9+360414,11,0.969388,1.071792,0.831349,132.53297,36.07046,0.3639,,18.33,1.96,117.09,103,15.240163100989342,1.36,187.8,99,15.161951620702604,object11.csv,20,725,1.52,9.627177885668694,False,1.52,,,True,True,False,12.160895249311803,False,0.0472057800093017,False,-0.0695213293285524,0.347606646642762,False,9.627177885668694,0.6016986178542933,9.67540512588053,9.8540819033675,0.1786767774869702,both-open
J090912.7+105829,12,1.9,1.9,1.866419,137.30312,10.97475,0.1681,0.1702,15.56,2.22,200.2,173,15.40245381027183,1.39,198.97,118,15.190379296354237,object12.csv,20,522,1.92,22.50972641310909,True,1.99,1.895227552541456,,False,True,True,11.668668535314923,False,1.349612772864745e-06,False,-1.7281270204200898,8.640635102100449,False,22.370179389446943,1.398136211840434,22.50972641310909,22.370179389446943,-0.1395470236621463,upper-open
J091753.4+514338,13,1.9,1.9,1.78321,139.47258,51.7271,0.2161,0.2213,16.08,2.22,173.82,143,15.40245381027183,1.56,178.35,121,15.340708690655337,object13.csv,20,663,1.88,9.135205677865656,False,1.88,1.7842478875768586,1.890700984462793,False,False,False,2.188772147135982,False,0.6011215791918799,False,-1.6815408298865364,8.407704149432682,False,9.135205677865656,0.5709503548666035,12.873179519345229,12.942798514622666,0.0696189952774375,two-sided
J092048.3+302818,14,1.861224,1.9,1.747624,140.20116,30.47176,0.2928,0.293,17.04,2.05,184.93,148,15.298656470087177,1.26,150.38,93,15.06244653094464,object14.csv,20,675,1.92,14.574366420728438,True,1.92,1.80980332547685,,False,True,False,10.653630038886924,False,0.0001849997639238,False,-2.425107608323855,12.125538041619276,False,14.574366420728438,0.9108979012955274,14.574366420728438,14.59298323794087,0.0186168172124325,upper-open
J092207.6+034559,60,1.9,1.9,1.878896,140.53188,3.76633,0.2784,0.2683,17.39,1.81,116.2,83,15.136430611527468,1.17,120.83,64,14.965892480830437,object60.csv,20,599,1.92,14.596897048650815,True,1.99,1.878985694879137,,False,True,True,9.15710582121417,False,1.678511771965108e-06,False,-2.1616917399845117,10.808458699922555,False,14.545333804052234,0.9090833627532646,14.596897048650815,14.545333804052234,-0.0515632445985829,upper-open
J093208.6+290404,61,1.667347,1.9,0.898957,143.03589,29.06781,0.2875,0.2978,17.65,1.77,108.86,82,15.107314686005335,1.19,136.94,68,14.987975779769544,object61.csv,20,565,0.0,26.47027095661292,False,0.0,,,True,True,False,0.0602334477988313,False,0.3823164498754174,False,-1.5904223440013443,7.952111720006722,False,26.47027095661292,1.6543919347883076,26.926009242980623,26.88321350646345,-0.0427957365171778,both-open
J094201.1+085820,62,0.697959,1.872868,0.566979,145.50464,8.9722,0.2123,,17.19,1.75,102.68,99,15.092509032978798,1.22,109.24,76,15.020414387616196,object62.csv,20,501,1.44,12.207413425823631,False,1.44,,,True,True,False,0.0415437347078858,False,2.774586411408678,False,-1.0330895335766197,5.165447667883098,False,12.207413425823631,0.762963339113977,12.663904671978798,12.876210202020276,0.2123055300414762,both-open
J094951.8+170711,15,1.822449,1.9,1.713172,147.46585,17.1196,0.4124,0.3881,17.88,1.81,133.91,107,15.136430611527468,1.27,178.04,85,15.072746058459822,object15.csv,20,650,1.92,10.622162725711007,True,1.99,1.5807353770399724,,False,True,True,17.612231384862472,False,9.06951231141625e-07,False,-2.0212679396728688,10.106339698364344,False,10.49316581407328,0.65582286337958,10.622162725711007,10.49316581407328,-0.1289969116377278,upper-open
J100226.8+203102,16,1.822449,1.892784,1.551908,150.61182,20.51716,0.3376,0.3188,18.08,1.93,141.21,128,15.220066813943236,1.26,201.06,116,15.06244653094464,object16.csv,20,740,1.88,19.72457988800477,False,1.88,1.7820562396252766,,False,True,False,12.012240301402189,False,0.0007113359485965,False,-2.462487795563596,12.31243897781798,False,19.72457988800477,1.232786243000298,19.962117771992094,20.066944124629917,0.104826352637815,upper-open
J102150.2+140720,63,1.861224,1.9,1.788216,155.45918,14.12229,0.2611,0.2509,16.84,1.75,102.46,74,15.092509032978798,1.21,104.35,60,15.009691006541303,object63.csv,20,489,1.92,15.998050411761824,True,1.94,1.866426901616448,,False,True,False,14.833255371608926,False,5.677993785738392e-05,False,-1.5627197568687576,7.813598784343788,False,15.955627918286382,0.9972267448928988,15.998050411761824,15.976430713766604,-0.0216196979952201,upper-open
J102320.8+594840,64,1.12449,1.880649,0.217289,155.83672,59.81103,0.1969,,15.83,1.82,114.57,87,15.143609050875138,1.2,91.01,55,14.998878633734826,object64.csv,20,479,1.88,6.981317818311652,False,1.88,,,True,True,False,19.580076365479368,False,0.0002496366780995,False,-1.4430839580749333,7.215419790374667,False,6.981317818311652,0.4363323636444782,6.999431033549854,7.07099494317157,0.071563909621716,both-open
J105417.5+143904,17,1.861224,1.9,1.78486,163.57309,14.65117,0.2956,0.3002,17.18,2.03,135.02,106,15.285883000659553,1.38,187.87,97,15.180972154795661,object17.csv,20,624,1.92,17.110526951170698,True,1.99,1.803837455062642,,False,True,True,14.942920937808896,False,1.0153649562101832e-06,False,-2.0261567448821425,10.130783724410712,False,17.05935184360453,1.0662094902252832,17.110526951170698,17.05935184360453,-0.0511751075661663,upper-open
J105452.0+552113,65,1.9,1.9,1.875932,163.71684,55.35349,0.4811,0.4659,17.63,1.77,107.89,81,15.107314686005335,1.18,117.34,45,14.976980917510328,object65.csv,20,476,1.88,8.032120823328967,False,1.88,1.8241494878076956,,False,True,False,3.898513895989504,False,0.0234607443215285,False,-1.6399216732410973,8.199608366205487,False,8.032120823328967,0.5020075514580604,8.045753479667724,8.139870718686552,0.0941172390188285,upper-open
J111254.5+132609,66,1.861224,1.9,0.984509,168.22708,13.43584,0.1756,0.1674,15.23,1.88,125.97,100,15.185868434710953,1.17,85.92,51,14.965892480830437,object66.csv,20,562,0.08,8.262552064811075,False,0.08,,,True,True,False,0.0800084332997809,False,0.4380421969085993,False,-1.3864478498505726,6.932239249252863,False,8.262552064811075,0.5164095040506922,9.181039229159808,9.161439965676095,-0.0195992634837125,both-open
J111450.3-121351,18,1.822449,1.893997,1.654046,168.70952,-12.23072,0.1926,,16.1,1.94,150.92,109,15.226800076710592,1.24,143.97,83,15.041599951078657,object18.csv,20,582,0.0,18.8288760086982,False,0.0,,1.7742365104332327,True,False,False,0.0792697543857855,False,0.6930035283977825,False,-0.9672457284380366,4.836228642190183,False,18.8288760086982,1.1768047505436376,21.198846262274916,21.86613370691481,0.6672874446398964,lower-open
J112358.8+212850,19,1.9,1.9,1.689772,170.99503,21.48047,0.1907,0.1931,16.78,1.98,108.06,114,15.253390457704507,1.37,143.86,102,15.171496597061171,object19.csv,20,568,1.88,13.89885563582294,False,1.88,1.7872172159216295,,False,True,False,2.8896602492279504,False,0.1133482752227345,False,-1.8507566240838065,9.253783120419032,False,13.89885563582294,0.8686784772389338,13.95665463845171,14.08206947273618,0.1254148342844701,upper-open
J112951.5+025617,67,1.9,1.9,1.674101,172.46471,2.93797,0.2357,0.2344,17.77,1.69,110.16,91,15.047055000760935,1.03,79.39,45,14.799846569707467,object67.csv,20,453,1.92,22.103942962659232,True,1.99,1.8378370353534896,,False,True,True,9.540316191053352,False,1.0769522054475495e-06,False,-1.5938097638522473,7.969048819261235,False,22.052724658553643,1.3782952911596027,22.103942962659232,22.052724658553643,-0.0512183041055891,upper-open
J113009.1+203054,68,1.9,1.9,1.882945,172.53789,20.51503,0.1291,0.1338,15.44,1.81,116.83,97,15.136430611527468,1.25,118.64,66,15.052064934616121,object68.csv,20,556,1.92,15.422068457309138,True,1.94,1.8483607167765777,,False,True,False,3.3999771077039527,False,3.91598348169474,False,-2.0128923494371738,10.064461747185868,False,15.418038359167838,0.96362739744799,15.422068457309138,15.446232891959824,0.0241644346506859,upper-open
J113553.9+400132,69,0.853061,1.877433,0.751727,173.9747,40.02555,0.2906,,17.67,2.07,133.25,112,15.311305923290668,1.2,141.44,66,14.998878633734826,object69.csv,20,519,0.0,9.394575371483311,False,0.0,,,True,True,False,0.6007517408825974,False,0.0331696866027408,False,-1.315472504332449,6.577362521662247,False,9.394575371483311,0.5871609607177071,9.766518785813616,9.93522381859566,0.1687050327820429,both-open
J114739.1+252910,70,1.9,1.9,1.751217,176.91298,25.48607,0.1278,0.1057,15.4,1.89,105.57,71,15.192780299439647,1.15,72.27,41,14.943428416652786,object70.csv,20,485,1.92,17.600824993803144,True,1.99,1.8469822383535688,,False,True,True,14.775270430328098,False,5.190169560235493e-07,False,-1.6576086747130463,8.288043373565232,False,17.50180415178528,1.09386275948658,17.600824993803144,17.50180415178528,-0.0990208420178646,upper-open
J114935.7+222355,71,1.744898,1.778254,1.684784,177.3987,22.3985,0.5603,0.5453,19.08,1.98,142.84,93,15.253390457704507,1.26,193.0,65,15.06244653094464,object71.csv,20,566,0.2,25.979687940904185,False,0.2,,,True,True,False,0.1169376343085883,False,0.4479097895714631,False,-0.9549666590978696,4.774833295489349,False,25.979687940904185,1.6237304963065116,26.200016552158612,26.111656599887624,-0.0883599522709914,both-open
J115235.4+371543,20,1.357143,1.9,0.730783,178.14743,37.26197,0.1699,,16.48,1.9,125.84,112,15.199655689778401,1.25,117.11,76,15.052064934616121,object20.csv,20,480,1.44,21.936120648826773,False,1.44,,,True,True,False,0.1167138404427718,False,0.6003872936030243,False,-1.291071005642505,6.455355028212525,False,21.936120648826773,1.3710075405516733,22.130528955011584,22.099966168744857,-0.0305627862667279,both-open
J115914.9+494748 ,92,1.861224,1.9,1.517231,179.81189,+49.79670,0.3555,0.3486,17.6,1.89,134.9,100,,1.2,138.24,67,,object92.csv,20,570,0.0,14.116498151725352,False,0.0,,1.8970764020012825,True,False,False,0.0744062135379486,False,0.7027534306466654,False,-0.9990773009247916,4.995386504623959,False,14.116498151725352,0.8822811344828345,16.210512931578364,15.845213125302564,-0.3652998062758001,lower-open
J120025.3+032049,72,1.822449,1.9,1.684129,180.10562,3.347,0.1291,0.1356,14.65,1.96,129.57,90,15.240163100989342,1.3,134.67,74,15.103164952512461,object72.csv,20,486,1.92,25.953727370909007,True,1.92,1.7961336340427942,,False,True,False,3.3947237622444137,False,0.3112116321505473,False,-1.6991410943007197,8.495705471503598,False,25.953727370909007,1.622107960681813,25.953727370909007,26.02159221051471,0.0678648396057042,upper-open
J121218.5+273255,93,1.628571,1.893404,1.01162,183.07701,27.54865,0.3426,0.3545,17.39,1.92,109.48,101,15.213298573030563,1.35,165.84,86,15.15233620107697,object93.csv,20,620,1.72,23.17785665333632,False,1.72,,1.9059483793745784,True,False,False,0.1040656925425848,False,4.61270338892683,False,-0.480919057706468,2.4045952885323403,False,23.17785665333632,1.44861604083352,24.627824189293847,24.30759968275862,-0.3202245065352258,lower-open
J121756.8+204017,73,1.240816,1.469647,1.076526,184.48663,20.67137,0.2147,,16.28,1.84,129.62,99,15.157848355948524,1.25,103.07,66,15.052064934616121,object73.csv,20,565,0.0,33.785748554027265,False,0.0,,0.6284920455289719,True,False,False,0.6455421806254174,False,0.0442112087576603,False,-1.1001049654657051,5.500524827328526,False,33.785748554027265,2.111609284626704,34.88395301779735,35.401586985144945,0.5176339673475923,lower-open
J122241.3+020559,74,1.861224,1.9,1.707068,185.67209,2.0997,0.2228,0.2309,17.09,1.87,116.29,92,15.178919706529411,1.25,122.5,68,15.052064934616121,object74.csv,20,557,1.88,10.21819400838632,False,1.88,1.7648753435030504,,False,True,False,11.576694639905838,False,0.0005162278493722,False,-1.90606064944964,9.5303032472482,False,10.21819400838632,0.638637125524145,10.249998609096563,10.261154321041827,0.0111557119452641,upper-open
J122902.5+473721,94,1.9,1.9,1.825675,187.26057,47.62238,0.2467,0.2588,17.03,2.06,127.66,112,15.304996548027374,1.32,170.27,87,15.123056689209502,object94.csv,20,502,1.92,16.66495438933424,True,1.99,1.8318802635889044,,False,True,True,12.746725114310191,False,1.0237093546416805e-06,False,-1.675191680463456,8.37595840231728,False,16.56898439156032,1.03556152447252,16.66495438933424,16.56898439156032,-0.0959699977739205,upper-open
J123048.9+103247,95,1.473469,1.600288,0.966456,187.70363,10.54638,0.1706,,15.33,2.13,125.52,100,15.348533697236126,1.46,147.72,87,15.254393462945263,object95.csv,20,585,1.84,40.1658545754475,False,1.84,,,True,True,False,21.19465904577176,False,0.0006313281433312,False,-1.4802453286169188,7.401226643084594,False,40.1658545754475,2.510365910965469,40.47919060095308,40.7461470119132,0.2669564109601197,both-open
J124932.5+495344,96,1.9,1.9,0.966456,192.38525,49.8956,0.2715,0.2828,17.09,1.87,130.57,106,15.178919706529411,1.16,128.77,67,14.954708863272707,object96.csv,20,627,1.92,18.817440257169096,True,1.99,,,True,True,True,6.177747855853207,False,2.7105320960292545e-06,False,-2.3529193236436754,11.764596618218375,False,18.794824531473186,1.174676533217074,18.817440257169096,18.794824531473186,-0.022615725695914,both-open
J130650.0+463333,97,0.891837,1.150349,0.692237,196.70831,46.55927,0.2246,,16.16,2.0,126.61,110,15.266484873911857,1.41,165.77,87,15.20899223355809,object97.csv,20,544,1.88,19.60290858766785,False,1.88,,,True,True,False,19.7726000893625,False,0.0003538441708854,False,-1.4661048166346569,7.330524083173285,False,19.60290858766785,1.225181786729241,19.7906152527616,20.178211474447664,0.3875962216860671,both-open
J131129.5-012028,23,1.512245,1.75215,1.174172,197.87296,-1.34112,0.1791,0.1844,15.69,2.31,168.86,153,15.454230826596348,1.53,200.14,135,15.315409188044748,object23.csv,20,690,1.88,11.394259866588529,False,1.88,,,True,True,False,29.132786771970885,True,0.0004219472597194,False,-1.175914490107962,5.87957245053981,False,11.394259866588529,0.7121412416617829,11.4130341049422,11.57323036377278,0.1601962588305809,both-open
J131505.2+514903,24,1.628571,1.873658,0.439506,198.77182,51.81744,0.2838,0.2794,16.76,1.97,130.18,100,15.246793565404692,1.32,144.85,86,15.123056689209502,object24.csv,20,664,0.28,9.80228984662642,False,0.28,,,True,True,False,0.0735674997413883,False,1.3181591677565925,False,-0.4654096162108695,2.327048081054348,False,9.80228984662642,0.6126431154141512,10.515010613782067,10.260900555138846,-0.2541100586432208,both-open
J132701.0+021220,77,1.861224,1.9,1.823423,201.75421,2.20542,0.266,0.2581,16.84,1.93,117.17,92,15.220066813943236,1.3,126.86,75,15.103164952512461,object77.csv,20,607,1.8,19.689276235085856,False,1.8,1.7523401507279486,,False,True,False,4.245445609971879,False,0.0159969965148705,False,-1.7176425551893324,8.588212775946662,False,19.689276235085856,1.230579764692866,19.952327200753984,19.814698324704462,-0.1376288760495185,upper-open
J132722.9+033745,78,1.861224,1.9,0.899308,201.8455,3.6292,0.2218,0.2211,16.54,1.8,102.04,82,15.129212402229832,1.18,102.54,58,14.976980917510328,object78.csv,20,579,0.0,19.513813141066123,False,0.0,,1.83220574912176,True,False,False,0.0692597375950896,False,0.5043325009156925,False,-1.405110570355865,7.0255528517793255,False,19.513813141066123,1.2196133213166327,21.015249181876413,20.984073021404186,-0.0311761604722278,lower-open
J133238.4+503336,25,1.589796,1.893242,0.700665,203.16005,50.56,0.2775,0.2806,17.33,2.09,185.14,139,15.323833745253076,1.31,162.28,93,15.113148782559245,object25.csv,20,652,0.0,14.934951959088934,False,0.0,,1.7773739827706936,True,False,False,0.0903018141955559,False,0.8069282924584361,False,-0.8477979761314632,4.238989880657316,False,14.934951959088934,0.9334344974430584,17.8988092579429,17.26262901763039,-0.6361802403125125,lower-open
J153940.5+342527,79,1.667347,1.9,0.0,234.91872,34.42425,0.2254,0.2277,16.95,2.0,135.85,127,15.266484873911857,1.36,137.5,104,15.161951620702604,object79.csv,20,723,1.72,8.30200995932347,False,1.72,,,True,True,False,0.0952290730452604,False,4.132905106117055,False,-1.2714979802270694,6.357489901135347,False,8.30200995932347,0.5188756224577169,9.210399990213318,8.951714367703232,-0.258685622510086,both-open
J161602.6+075153,80,1.9,1.9,0.0,244.01071,7.86464,0.377,0.3844,18.31,1.99,192.18,144,15.259954116149034,1.28,229.09,107,15.082964804535557,object80.csv,20,828,0.0,20.774811730422243,False,0.0,,,True,True,False,0.0994210015800494,False,0.1609955356826741,False,-2.8008578065982697,14.004289032991348,False,20.774811730422243,1.2984257331513902,20.8381637457652,20.834250750555043,-0.0039129952101575,both-open
J161610.2+065504,81,1.9,1.9,1.864724,244.04237,6.9179,0.3253,0.3387,17.71,1.89,108.15,97,15.192780299439647,1.36,138.37,75,15.161951620702604,object81.csv,20,767,1.92,8.809650718699572,True,1.92,1.8270476999272365,,False,True,False,9.901890569739322,False,0.0003978393019164,False,-2.694607058178452,13.47303529089226,False,8.809650718699572,0.5506031699187233,8.809650718699572,8.846890656533901,0.0372399378343288,upper-open
J165658.9-091055,82,1.9,1.9,0.0,254.24554,-9.18205,0.1481,,14.39,1.55,105.47,27,14.934389981430789,0.99,46.93,9,14.748240479384602,object82.csv,20,1048,0.0,12.40608756261122,False,1.98,,,True,True,False,2.7523554001260853,False,5.0,True,-4.059653579465571,20.29826789732785,False,12.406087562610992,0.775380472663187,12.40608756261122,12.40608756261122,0.0,both-open
J172227.2+320757,83,0.891837,1.881649,0.0,260.61325,32.13257,0.2212,,15.26,2.27,232.49,172,15.431472458499282,1.51,269.17,140,15.29826573747146,object83.csv,20,886,0.44,14.598970466219612,False,0.44,,,True,True,False,0.039713342957737,False,1.4384554315094815,False,-2.2125455584427702,11.06272779221385,False,14.598970466219612,0.9124356541387256,14.66357337692932,14.671706814050594,0.0081334371212733,both-open
J175402.9+580630,84,1.512245,1.889231,0.165753,268.51199,58.10831,0.2307,,16.79,1.75,108.23,81,15.092509032978798,1.21,117.79,59,15.009691006541303,object84.csv,20,665,0.0,16.649084826025387,False,0.0,,,True,True,False,0.5878270560420416,False,0.029746093839861,False,-1.9442045632588183,9.721022816294091,False,16.649084826025387,1.040567801626587,16.923163050410665,17.02704098974874,0.1038779393380764,both-open
J202512.8+003134,85,1.822449,1.9,1.761744,306.30325,0.52606,0.2746,,17.21,1.7,105.48,66,15.054741651054735,1.14,92.8,40,14.932049449601369,object85.csv,20,1093,1.92,19.353644527026404,True,1.96,1.847207644353575,,False,True,False,15.669425203234583,False,2.475072979868489e-05,False,-3.785477143065781,18.927385715328903,False,19.296288103647385,1.2060180064779615,19.353644527026404,19.30010795924386,-0.0535365677825439,upper-open
J205043.1+012329,86,1.512245,1.9,0.892362,312.67972,1.39147,0.3559,,17.36,1.89,107.99,70,15.192780299439647,1.22,144.39,56,15.020414387616196,object86.csv,20,829,0.4,16.60053209156058,False,0.4,,,True,True,False,0.0728416816209083,False,0.6005161991383251,False,-2.266179685531113,11.330898427655564,False,16.60053209156058,1.0375332557225363,16.92866558273522,16.876302882454183,-0.0523627002810371,both-open
J205853.1+012411,87,1.9,1.9,1.784223,314.72107,1.40299,0.3352,,17.87,1.83,127.73,80,15.150748156111202,1.18,136.74,61,14.976980917510328,object87.csv,20,879,1.88,10.646584699070443,False,1.88,,,True,True,False,1.9611819805647648,False,0.4960166061595749,False,-2.8182476627621424,14.091238313810711,False,10.646584699070443,0.6654115436919028,10.784145324758924,10.668061873659894,-0.1160834510990298,both-open
J205952.2+011500,88,1.9,1.9,0.0,314.96747,1.25,0.1832,0.1642,16.88,1.74,101.21,73,15.085042631767713,1.01,65.68,43,14.77429901693988,object88.csv,20,775,1.84,20.49862304316412,False,1.84,,,True,True,False,10.187299748768792,False,0.0009995703669993,False,-2.7109538551941044,13.55476927597052,False,20.49862304316412,1.2811639401977573,20.5263417785751,20.535939793224543,0.0095980146494412,both-open
J212936.5+172533,89,1.395918,1.656653,1.036177,322.40189,17.42581,0.2306,,16.43,1.9,153.1,109,15.199655689778401,1.24,136.93,72,15.041599951078657,object89.csv,20,664,1.84,17.598142629820245,False,1.84,,,True,True,False,17.157165131272357,False,0.0006528778243833,False,-2.063821290348169,10.319106451740844,False,17.598142629820245,1.099883914363765,17.8868677658013,18.096369367981996,0.2095016021806941,both-open


==> anc/manuscript_figures/make_mock_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent

recovery = pd.read_csv(ROOT / "model_native_recovery_by_A.csv")
noiseless = pd.read_csv(ROOT / "model_native_noiseless_recovery_by_A.csv")
nuisance = pd.read_csv(ROOT / "model_native_nuisance_sensitivity_summary.csv")
power = pd.read_csv(ROOT / "powerlaw_mock_correlation_summary.csv")

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 10,
    "axes.labelsize": 10,
    "axes.titlesize": 10.5,
    "legend.fontsize": 8.2,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.linewidth": 0.8,
})

blue = "#356D9A"
red = "#D95F59"
orange = "#E8872D"
purple = "#8064A2"
gray = "#555555"

fig, axes = plt.subplots(2, 2, figsize=(10.8, 8.4), constrained_layout=True)
ax = axes[0, 0]
x = recovery["A_true"].to_numpy(float)
med = recovery["A_fine_median"].to_numpy(float)
lo = recovery["A_fine_q16"].to_numpy(float)
hi = recovery["A_fine_q84"].to_numpy(float)
ax.fill_between(x, lo, hi, color=blue, alpha=0.18, label="Poisson 16th--84th percentile")
ax.plot(x, med, "o-", color=blue, lw=1.8, ms=4.5, label="Poisson median")
ax.plot(noiseless["A_true"], noiseless["A_fine_median"], "s--", color=red, lw=1.5, ms=4, label="Noiseless median")
ax.plot([0, 2], [0, 2], ":", color="black", lw=1.1, label="Exact recovery")
ax.set(xlim=(0, 2), ylim=(0, 2), xlabel=r"Injected $A_{\rm true}$", ylabel=r"Recovered $A$")
ax.set_title("(a) Forward recovery")
ax.legend(frameon=False, loc="lower right")

ax = axes[0, 1]
ax.plot(x, recovery["fine_rmse"], "o-", color=blue, lw=1.8, ms=4.5, label=r"Fine $\Delta A=0.01$")
ax.plot(x, recovery["published_rmse"], "s--", color=red, lw=1.5, ms=4, label="Published-grid sampling")
ax.set(xlim=(0, 2), ylim=(0, 1.55), xlabel=r"Injected $A_{\rm true}$", ylabel="RMSE in recovered A")
ax.set_title("(b) Recovery error")
ax.legend(frameon=False, loc="upper right")

ax = axes[1, 0]
ax.plot(x, recovery["canonical_boundary_fraction"], "o-", color=purple, lw=1.8, ms=4.5, label=r"Best fit at canonical $A=1.92$")
ax.plot(x, recovery["upper_open_fraction"], "s--", color=orange, lw=1.5, ms=4, label=r"Upper $\Delta\chi^2=1$ bound open")
ax.set(xlim=(0, 2), ylim=(0, 1.02), xlabel=r"Injected $A_{\rm true}$", ylabel="Fraction of catalogs")
ax.set_title("(c) Boundary behavior")
ax.legend(frameon=False, loc="lower left")

ax = axes[1, 1]
labels = {
    "free scale, free background": "free s, free bg",
    "free scale, known background": "free s, known bg",
    "known scale, free background": "known s, free bg",
    "known scale, known background": "known s, known bg",
}
colors = [blue, orange, "#4C956C", red]
markers = ["o", "s", "^", "D"]
for (_, row), color, marker in zip(nuisance.iterrows(), colors, markers):
    label = labels[row["mode"]]
    size = 70 + 240 * float(row["canonical_boundary_fraction"])
    ax.scatter(row["rmse"], row["spearman_rho"], s=size, color=color, marker=marker, edgecolor="white", linewidth=0.7, zorder=3)
    offsets = {
        "free s, free bg": (-0.005, 0.035, "right"),
        "free s, known bg": (0.008, 0.018, "left"),
        "known s, free bg": (0.008, 0.018, "left"),
        "known s, known bg": (0.008, -0.045, "left"),
    }
    dx, dy, ha = offsets[label]
    ax.text(row["rmse"] + dx, row["spearman_rho"] + dy, label, fontsize=8.1, ha=ha, va="center")
ax.set(xlim=(0.50, 1.04), ylim=(0.0, 0.76), xlabel="RMSE in recovered A", ylabel=r"Spearman $\rho(A_{\rm true},A_{\rm fit})$")
ax.set_title("(d) Nuisance-parameter sensitivity")
ax.grid(alpha=0.18, lw=0.6)
fig.savefig(ROOT / "figure4_mock_validation.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# The power-law control figure uses the archived catalog-level replicates.
import csv
with (ROOT / "powerlaw_mock_catalog_replicates.csv").open(newline="") as f:
    rows = [row for row in csv.DictReader(f) if row["subgroup"] == "selected_powerlaw40"]
assert len(rows) == 50
rho = np.array([float(row["spearman_alpha_A_extended"]) for row in rows])
bound = np.array([int(row["canonical_boundary_count"]) for row in rows])
fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.55), layout="constrained")
ax[0].hist(rho, bins=12, color="#477da4", edgecolor="white")
ax[0].axvline(0.6159506099, color="#c66726", lw=2, label="Observed")
ax[0].set(xlabel=r"Spearman $\rho(\alpha,A_{\rm ani})$", ylabel="Mock catalogs")
ax[0].legend(frameon=False)
ax[1].hist(bound, bins=np.arange(bound.min() - .5, bound.max() + 1.5), color="#477da4", edgecolor="white")
ax[1].axvline(13, color="#c66726", lw=2, label="Observed")
ax[1].set(xlabel="Upper-bound fits among 40 clusters", ylabel="Mock catalogs")
ax[1].legend(frameon=False)
fig.savefig(ROOT / "figure5_powerlaw_mock_control.png", dpi=300)


==> anc/manuscript_figures/make_observed_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.stats import pearsonr, spearmanr

ROOT = Path(__file__).resolve().parent
data = pd.read_csv(ROOT / "powerlaw_observed_fits_and_A.csv")
selected = data.loc[data["selected_powerlaw40"].astype(bool)].copy()

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 10,
    "axes.labelsize": 10,
    "axes.titlesize": 10.5,
    "legend.fontsize": 8.2,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.linewidth": 0.8,
})
blue = "#356D9A"
red = "#D95F59"
orange = "#E8872D"
gray = "#777777"

fig, axes = plt.subplots(1, 2, figsize=(10.8, 4.25), constrained_layout=True)
ax = axes[0]
a = data["A_best_extended"].to_numpy(float)
bins = np.arange(-0.025, 2.026, 0.05)
ax.hist(a, bins=bins, color=blue, alpha=0.82, edgecolor="white", linewidth=0.35)
ax.axvline(1.92, color=orange, ls="--", lw=1.3, label="Canonical upper grid 1.92")
ax.axvline(1.99, color=red, ls=":", lw=1.5, label="Extended upper grid 1.99")
ax.set(xlim=(-0.04, 2.02), xlabel=r"Best-fitting $A$ on the extended grid", ylabel="Number of clusters")
ax.set_title("(a) Reprocessed 85-cluster distribution")
ax.legend(frameon=False, loc="upper left")

metrics = [
    ("Canonical boundary", "A_at_canonical_upper_boundary"),
    ("Extended boundary", "A_extended_at_upper_boundary"),
    ("Upper interval open", "A_upper_delta1_open"),
    ("Two-sided interval", None),
]
all_values = []
sel_values = []
for _, column in metrics:
    if column is None:
        all_values.append(float((data["identifiability_class"] == "two-sided").mean()))
        sel_values.append(float((selected["identifiability_class"] == "two-sided").mean()))
    else:
        all_values.append(float(data[column].astype(bool).mean()))
        sel_values.append(float(selected[column].astype(bool).mean()))
x = np.arange(len(metrics))
width = 0.36
ax = axes[1]
ax.bar(x - width / 2, all_values, width, color=blue, label="All 85 clusters")
ax.bar(x + width / 2, sel_values, width, color=orange, label="Power-law subset (40)")
ax.set_xticks(x, [m[0] for m in metrics], rotation=18, ha="right")
ax.set(ylim=(0, 1.0), ylabel="Fraction of sample")
ax.set_title("(b) Boundary and interval diagnostics")
ax.legend(frameon=False, loc="upper right")
for xpos, value in zip(x - width / 2, all_values):
    ax.text(xpos, value + 0.025, f"{value:.2f}", ha="center", va="bottom", fontsize=8)
for xpos, value in zip(x + width / 2, sel_values):
    ax.text(xpos, value + 0.025, f"{value:.2f}", ha="center", va="bottom", fontsize=8)
fig.savefig(ROOT / "figure1_reprocessed_distribution.png", dpi=300, bbox_inches="tight")
plt.close(fig)

fig, axes = plt.subplots(1, 2, figsize=(10.8, 4.45), constrained_layout=True)
A = selected["A_best_extended"].to_numpy(float)
boundary = selected["A_extended_at_upper_boundary"].astype(bool).to_numpy()
upper_open = selected["A_upper_delta1_open"].astype(bool).to_numpy()
for ax, parameter, ylabel, title in [
    (axes[0], "C_PL", r"Power-law amplitude $C_{\rm PL}$", "(a) Amplitude"),
    (axes[1], "alpha_PL", r"Power-law slope $\alpha$", "(b) Slope"),
]:
    y = selected[parameter].to_numpy(float)
    ax.scatter(A[~upper_open], y[~upper_open], s=31, color=blue, alpha=0.85, label=r"Closed upper $\Delta\chi^2=1$ bound")
    ax.scatter(A[upper_open], y[upper_open], s=31, facecolors="none", edgecolors=orange, linewidths=1.2, label=r"Open upper $\Delta\chi^2=1$ bound")
    if np.any(boundary):
        ax.scatter(A[boundary], y[boundary], s=54, facecolors="none", edgecolors=red, linewidths=1.4, label="Extended-grid boundary")
    slope, intercept = np.polyfit(A, y, 1)
    xx = np.linspace(0, 2, 100)
    ax.plot(xx, intercept + slope * xx, color=gray, lw=1.2)
    pr = pearsonr(A, y)
    sr = spearmanr(A, y)
    ax.text(0.035, 0.965, rf"$r={pr.statistic:.3f}$, $p={pr.pvalue:.2g}$" + "\n" + rf"$\rho={sr.statistic:.3f}$, $p={sr.pvalue:.2g}$", transform=ax.transAxes, ha="left", va="top", fontsize=8.6)
    ax.set(xlim=(-0.04, 2.03), xlabel=r"Reprocessed $A$ on the extended grid", ylabel=ylabel)
    ax.set_title(title)
handles, labels = axes[1].get_legend_handles_labels()
by_label = dict(zip(labels, handles))
axes[1].legend(by_label.values(), by_label.keys(), frameon=False, loc="lower right", fontsize=7.7)
fig.savefig(ROOT / "figure2_reprocessed_powerlaw.png", dpi=300, bbox_inches="tight")
plt.close(fig)



==> anc/manuscript_figures/model_native_noiseless_recovery_by_A.csv <==
A_true,beta_true_equal_A_over_2,n_catalogs,A_fine_median,A_fine_q16,A_fine_q84,fine_bias_mean,fine_mae,fine_rmse,fine_within_0p10_fraction,A_published_median,A_published_q16,A_published_q84,published_bias_mean,published_mae,published_rmse,published_within_0p10_fraction,canonical_boundary_fraction,fine_extended_boundary_fraction,delta1_set_coverage,two_sided_fraction,upper_open_fraction,median_source_fraction
0.1,0.05,85,0.1,0.1,0.1,0.0,0.0,0.0,1.0,0.08,0.08,0.08,-0.013882352941176478,0.020000000000000007,0.019999999999999997,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.3,0.15,85,0.3,0.3,0.3,0.0,0.0,0.0,1.0,0.28,0.28,0.28,-0.01529411764705879,0.01999999999999997,0.01999999999999997,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.5,0.25,85,0.5,0.5,0.5,0.0,0.0,0.0,1.0,0.48,0.48,0.52,-0.005882352941176476,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.7,0.35,85,0.7,0.7,0.7,0.0,0.0,0.0,1.0,0.72,0.72,0.72,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.9,0.45,85,0.9,0.9,0.9,0.0,0.0,0.0,1.0,0.92,0.92,0.92,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.1,0.55,85,1.1,1.1,1.1,0.0,0.0,0.0,1.0,1.12,1.12,1.12,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.3,0.65,85,1.3,1.3,1.3,0.0,0.0,0.0,1.0,1.32,1.32,1.32,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.5,0.75,85,1.51,1.51,1.51,0.010000000000000009,0.010000000000000009,0.010000000000000007,1.0,1.52,1.52,1.52,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.7,0.85,85,1.7,1.7,1.7,0.0,0.0,0.0,1.0,0.64,0.64,0.64,-1.066588235294118,1.066588235294118,1.0669031600577328,0.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.85,0.925,85,1.85,1.85,1.85,0.0,0.0,0.0,1.0,1.84,1.84,1.84,-0.008117647058823547,0.010941176470588235,0.011732308333125626,1.0,0.0,0.0,1.0,0.4823529411764706,0.5176470588235295,0.22775043952508417
1.95,0.975,85,1.94,1.94,1.95,-0.005411764705882358,0.005411764705882358,0.007356469741582821,1.0,1.94,1.94,1.96,-0.0012941176470588247,0.010000000000000009,0.010000000000000007,1.0,1.0,0.0,1.0,0.0,1.0,0.22775043952508417


==> anc/manuscript_figures/model_native_nuisance_sensitivity_summary.csv <==
mode,n_catalogs,bias,mae,rmse,spearman_rho,spearman_p,delta1_set_coverage,canonical_boundary_fraction,fine_upper_boundary_fraction
"free scale, free background",9350,0.18001283422459888,0.7914823529411764,0.9947066640942861,0.08482161073276565,2.1115662361465102e-16,0.8366844919786096,0.3992513368983957,0.19700534759358287
"free scale, known background",9350,-0.1387336898395722,0.5258224598930481,0.7233501825748135,0.5917411387741088,0.0,0.8358288770053476,0.19668449197860963,0.10524064171122995
"known scale, free background",9350,0.2130823529411765,0.5660962566844919,0.7804592779203657,0.3444825622724155,9.135246642478021e-259,0.7714438502673797,0.23048128342245988,0.14171122994652408
"known scale, known background",9350,0.07408877005347593,0.3783433155080214,0.5642964764810994,0.6971102942353588,0.0,0.7314438502673797,0.12898395721925135,0.08449197860962566


==> anc/manuscript_figures/model_native_recovery_by_A.csv <==
A_true,beta_true_equal_A_over_2,n_catalogs,A_fine_median,A_fine_q16,A_fine_q84,fine_bias_mean,fine_mae,fine_rmse,fine_within_0p10_fraction,A_published_median,A_published_q16,A_published_q84,published_bias_mean,published_mae,published_rmse,published_within_0p10_fraction,canonical_boundary_fraction,fine_extended_boundary_fraction,delta1_set_coverage,two_sided_fraction,upper_open_fraction,median_source_fraction
0.1,0.05,4250,1.93,0.0,1.99,1.0697199999999998,1.1476164705882352,1.4333776728208012,0.3952941176470588,1.44,0.0,1.99,0.9081788235294118,1.0023529411764707,1.3297530066984355,0.47694117647058826,0.4016470588235294,0.212,0.9216470588235294,0.0,0.9296470588235294,0.22775043952508417
0.3,0.15,4250,1.92,0.0,1.99,0.8445082352941176,1.0848517647058824,1.2741131540847401,0.0042352941176470585,1.44,0.0,1.99,0.7064847058823529,0.9886776470588235,1.19751923968334,0.004941176470588235,0.3992941176470588,0.22,0.9105882352941177,0.0,0.9167058823529411,0.22775043952508417
0.5,0.25,4250,1.9,0.0,1.99,0.6203317647058824,1.0333435294117648,1.1392459735435954,0.0025882352941176473,1.44,0.0,1.99,0.49645647058823533,0.9715529411764706,1.084624434864844,0.004,0.39223529411764707,0.21741176470588236,0.8955294117647059,0.0,0.9011764705882352,0.22775043952508417
0.7,0.35,4250,1.875,0.0,1.99,0.3994988235294118,0.987865882352941,1.0317713723039046,0.004,1.44,0.0,1.99,0.30308235294117647,0.9590729411764706,1.0041600762943772,0.0042352941176470585,0.3910588235294118,0.20988235294117646,0.8670588235294118,0.0,0.8705882352941177,0.22775043952508417
0.9,0.45,4250,1.665,0.0,1.99,0.15073882352941173,0.9405741176470589,0.954645434641759,0.004705882352941176,1.2,0.0,1.99,0.07018823529411763,0.9317035294117647,0.9462907897805671,0.004705882352941176,0.3552941176470588,0.176,0.8482352941176471,0.00023529411764705883,0.844,0.22775043952508417
1.1,0.55,4250,1.475,0.0,1.99,-0.0444400000000001,0.9049388235294117,0.9299357726082326,0.006588235294117647,1.44,0.0,1.99,-0.09567058823529422,0.9090541176470587,0.9352281130983028,0.006352941176470588,0.32894117647058824,0.16188235294117648,0.8195294117647058,0.0025882352941176473,0.8162352941176471,0.22775043952508417
1.3,0.65,4250,1.65,0.0,1.98,-0.21034588235294122,0.8528588235294117,0.9337152481918041,0.014352941176470587,1.44,0.0,1.98,-0.25309647058823537,0.8654541176470588,0.947634876322906,0.023529411764705882,0.31270588235294117,0.15435294117647058,0.7910588235294118,0.007764705882352941,0.7865882352941177,0.22775043952508417
1.5,0.75,4250,1.74,0.0,1.97,-0.3544658823529412,0.7876517647058825,0.9547194475495991,0.05482352941176471,1.56,0.0,1.963199999999997,-0.3911129411764706,0.8045388235294118,0.9727775031260927,0.05152941176470588,0.3110588235294118,0.13647058823529412,0.7581176470588236,0.018823529411764704,0.7696470588235295,0.22775043952508417
1.7,0.85,4250,1.78,0.0,1.95,-0.4924564705882352,0.7103811764705882,0.9893396490470148,0.06588235294117648,1.76,0.0,1.96,-0.5168635294117647,0.7298188235294117,1.006125626584766,0.04988235294117647,0.2687058823529412,0.11929411764705883,0.7658823529411765,0.05811764705882353,0.7407058823529412,0.22775043952508417
1.85,0.925,4250,1.88,1.83,1.96,-0.07796941176470598,0.16775764705882343,0.4585006510996724,0.752,1.88,1.84,1.96,-0.08221647058823542,0.1769364705882352,0.4716732168879337,0.711764705882353,0.32894117647058824,0.13811764705882354,0.723764705882353,0.44329411764705884,0.5192941176470588,0.22775043952508417
1.95,0.975,4250,1.95,1.9,1.99,-0.01477176470588235,0.05222588235294121,0.16938490800193365,0.9894117647058823,1.96,1.92,1.99,-0.011943529411764702,0.04981647058823533,0.17144314783967443,0.9875294117647059,0.9145882352941177,0.4524705882352941,0.8607058823529412,0.1371764705882353,0.8602352941176471,0.22775043952508417


==> anc/manuscript_figures/powerlaw_mock_catalog_replicates.csv <==
realization,subgroup,n_objects,n_alpha_correlation,pearson_alpha_A_canonical,spearman_alpha_A_canonical,pearson_alpha_A_extended,spearman_alpha_A_extended,pearson_input_alpha_A_extended,spearman_input_alpha_A_extended,canonical_boundary_count,extended_boundary_count,upper_open_count,two_sided_count,alpha_lower_boundary_count,alpha_upper_boundary_count
0,all85,85,83,0.5675423383763436,0.6988312600886859,0.5725295593355472,0.6770182658806301,0.39035156010935057,0.48724259678606124,27,11,60,6,1,7
0,selected_powerlaw40,40,40,0.5229575695199513,0.613776162700743,0.5300105165314708,0.599238382704847,0.313763568348085,0.38145455531330597,14,7,29,5,0,3
0,interior_precise,47,47,0.4730315161666492,0.6143621906297622,0.4805014812508509,0.5946145549206517,0.25039253492587354,0.3634796673618757,16,9,32,6,0,3
1,all85,85,83,0.5003430044938184,0.655225409367384,0.511871420735036,0.6832554018543595,0.22135177730886382,0.26456403965175423,27,12,60,9,2,12
1,selected_powerlaw40,40,40,0.40509692573602657,0.5226936429157074,0.4128843242051271,0.5329084933069034,0.21585897899098055,0.2726840353936984,14,7,28,5,0,3
1,interior_precise,47,47,0.36648491278713,0.49575777898355244,0.37530651516592467,0.5229359951217625,0.19222199991213004,0.3057587898880213,16,7,32,7,0,3
2,all85,85,83,0.5502857493332906,0.6743408032532765,0.5630620383428302,0.7074050973453916,0.394886580690434,0.5299234580556588,26,16,63,9,1,11
2,selected_powerlaw40,40,40,0.49765431688831085,0.5810816770176449,0.5097112284217034,0.6215507713806011,0.2639830487864356,0.4046708490053538,13,8,26,8,0,4
2,interior_precise,47,47,0.574455442393115,0.627201209003122,0.5836266033826955,0.6597515930532517,0.4096605966236469,0.5071185623885769,14,8,30,8,0,4
3,all85,85,82,0.6396617931447778,0.7476337173800099,0.6505319976760771,0.7862726436224654,0.1669055592440936,0.2682332968106702,27,14,65,6,0,8
3,selected_powerlaw40,40,40,0.628813305449156,0.6411432180092708,0.6369168369412471,0.6859858617669923,0.039883729162664874,0.15994836592471506,10,5,28,5,0,2
3,interior_precise,47,47,0.6007259918963107,0.6281549022627326,0.6093781460714329,0.6773689564228419,0.05216737580485543,0.1638587761251446,12,5,34,5,0,2
4,all85,85,82,0.6160586665606956,0.7422277321372023,0.6270656158078839,0.7656698104184069,0.37722892070087105,0.4998028106505038,33,19,61,7,3,8
4,selected_powerlaw40,40,40,0.5063380125336899,0.6069568787345041,0.5203032941346423,0.5987138669348909,0.37550650240825906,0.5207912116823933,20,11,28,7,0,6
4,interior_precise,47,47,0.49980394220842345,0.665686429143278,0.5143033438354169,0.6604697472832106,0.39464370420021333,0.5563693238945769,22,12,34,7,0,6
5,all85,85,83,0.6674963077029675,0.7073155726339816,0.667458487511275,0.710562632625474,0.5003597862338975,0.5013901749149028,25,18,62,7,1,7
5,selected_powerlaw40,40,40,0.603106152120773,0.5320145839751426,0.6041190405150768,0.5193363383778562,0.34890358290815254,0.17687044637222063,11,10,29,6,0,3
5,interior_precise,47,47,0.6469832876476526,0.6412435995456688,0.6230888700794752,0.564538075462033,0.3347521928819213,0.17686420742988795,13,12,32,7,0,3
6,all85,85,83,0.5815630185784672,0.7285216723851468,0.5559193651670179,0.6634831022180542,0.16408402920635462,0.24371328959140004,29,12,65,6,1,8
6,selected_powerlaw40,40,40,0.5231730624204702,0.6500891692509723,0.5214703485158048,0.6029740374275526,0.15445663059451592,0.17710459022296013,15,4,30,6,0,4
6,interior_precise,47,47,0.4474919353532042,0.577174342818484,0.4453956653647797,0.5387645938313543,0.08579257574145419,0.14010454460485144,19,6,36,6,0,4
7,all85,85,83,0.5671835553051452,0.731404595337413,0.5702091886713028,0.7246359569777124,0.23101767197640782,0.389414598224694,24,11,59,8,0,6
7,selected_powerlaw40,40,40,0.6164836620556229,0.7639150289130219,0.6223356802053249,0.7332231790267012,0.35070265474705775,0.40290246436073596,14,7,27,6,0,4
7,interior_precise,47,47,0.5663264997804196,0.7127956344821227,0.5497227146075577,0.654550354099801,0.25688232305717995,0.29829736066668866,15,8,32,7,0,4
8,all85,85,82,0.5354350925599817,0.7515376680436675,0.5457225741165229,0.7400085324231227,0.3142228619175837,0.5212086535754656,28,15,67,8,2,9
8,selected_powerlaw40,40,40,0.5040601566276547,0.6953716985238763,0.49085593807734984,0.5815991410146358,0.22183503411969763,0.3751912812570136,16,9,30,7,0,5
8,interior_precise,47,47,0.48660619326495763,0.6683796077142707,0.4811928051968003,0.5775039743320993,0.21138720052194102,0.3606448572331487,18,11,36,8,0,5
9,all85,85,82,0.5917190877962419,0.7318902888889349,0.5999473419512841,0.7353214654396472,0.384951950260639,0.47914399624592985,24,6,56,7,1,11
9,selected_powerlaw40,40,40,0.49261457201108294,0.7368139803414874,0.508150510840146,0.7480182826672628,0.3298590464988186,0.5299259679302983,14,4,28,7,0,7
9,interior_precise,47,47,0.5340809779165174,0.7651854089508955,0.5463525474404668,0.768249831853982,0.41048233064454337,0.6047434340249059,15,4,32,7,0,8
10,all85,85,82,0.5846569936308627,0.6953127087214642,0.5874459843204878,0.7203553878821439,0.44235247891134455,0.5201814452159862,31,15,62,3,3,11
10,selected_powerlaw40,40,40,0.48512243745851796,0.657721744102369,0.45857046213870584,0.5816162638358254,0.3233208002355472,0.3601436668185382,16,9,29,3,0,7
10,interior_precise,47,47,0.47092598526765733,0.5690505535677901,0.45576060111090927,0.5505704944989414,0.2548603976693093,0.26226321152800613,19,10,34,3,0,7
11,all85,85,81,0.45225433812637084,0.6605716503889741,0.461902321201612,0.6759597982817845,0.4886701136170975,0.5892972276341986,30,7,65,3,2,8
11,selected_powerlaw40,40,40,0.30932987587619676,0.5722784238099334,0.31470462941953065,0.559862311324903,0.3755799823499775,0.35717317624185346,14,2,33,2,0,4
11,interior_precise,47,47,0.38517263426213927,0.617514133789496,0.38969347734339355,0.6055646016417179,0.4398583864045024,0.4221610326747295,16,2,35,3,0,4
12,all85,85,81,0.5158011980302046,0.7089957134845121,0.5266454327241481,0.7140863602524715,0.273198858021504,0.39090344460483956,30,12,70,6,2,11
12,selected_powerlaw40,40,40,0.6073281555605363,0.6862923857615426,0.6144372924097493,0.693760337765926,0.21541014929590693,0.31471718616062905,13,7,31,6,0,5
12,interior_precise,47,47,0.5214463776101228,0.5867255711088083,0.527795663317149,0.5893773493347658,0.11915974567264147,0.17945124217442965,17,8,37,6,0,6
13,all85,85,81,0.6085286403344693,0.8130088236692158,0.6189650687406908,0.8222594064004363,0.5013611321794399,0.5664153784865549,24,11,61,10,3,9
13,selected_powerlaw40,40,40,0.4481399144049258,0.712761850518412,0.45905235934010075,0.7063587991207859,0.46450947014889044,0.5583679701484305,13,5,30,6,0,6
13,interior_precise,47,47,0.3875052366413501,0.7277664690285176,0.39871195672094645,0.7234852473453649,0.4084979514876668,0.6176136398022679,13,5,36,7,0,6
14,all85,85,83,0.5433946302825118,0.7267872670156071,0.5669093679596362,0.750818839346018,0.35342712169470186,0.42002031042513766,32,17,68,7,2,16
14,selected_powerlaw40,40,40,0.28969546537842106,0.5489642710310558,0.32760667926933634,0.53303673788107,0.0890439170106776,0.5367783991802348,13,8,35,3,0,7
14,interior_precise,47,47,0.3604738288731073,0.6180115492288248,0.38996284874973974,0.6172723617403165,0.22070429644228648,0.5264205362753466,14,9,37,5,0,8
15,all85,85,82,0.5571462533767264,0.7033334659143125,0.5664259561655859,0.705802901409173,0.31665861459260675,0.4175544322946367,29,14,64,2,1,9
15,selected_powerlaw40,40,40,0.414179156374728,0.5445464534751355,0.4220189605971429,0.5621067744600983,0.2831700915252699,0.521942694063525,12,7,31,2,0,4
15,interior_precise,47,47,0.45260569478289886,0.5886555747681693,0.46013019166257635,0.6084567774721747,0.3074376988343455,0.5013123002869642,14,7,34,2,0,4
16,all85,85,83,0.5282111079500694,0.718421345187613,0.5485375955615749,0.782803488174006,0.29661954588555056,0.4354002778843773,33,17,64,7,0,14
16,selected_powerlaw40,40,40,0.42456405669832803,0.6412648113209262,0.44399821337743717,0.6971574828696264,-0.006338809357667192,0.3851957622712185,15,8,29,6,0,4
16,interior_precise,47,47,0.3927647820297011,0.6548808836134631,0.41482037115016,0.7137416618646588,0.011292718725740409,0.37199620974313913,17,9,34,7,0,5
17,all85,85,83,0.6182672152378011,0.7791107594827551,0.6216986071707431,0.791137184558249,0.4734983109571559,0.5790644995564939,28,14,65,6,3,9
17,selected_powerlaw40,40,40,0.4514611812249989,0.6893609175128521,0.4672179857854834,0.7067996720730731,0.34085950860272796,0.462431032894162,14,6,28,5,0,3
17,interior_precise,47,47,0.47778242244910735,0.6009235271767677,0.4929626480398599,0.6719933588088,0.37080541279181317,0.4822707144466631,17,6,33,6,0,3
18,all85,85,83,0.5838571646220737,0.7512898800183399,0.5910013082648347,0.7348387230748226,0.42599359645182205,0.4787614200117691,26,15,62,6,4,10
18,selected_powerlaw40,40,40,0.5339350958492363,0.7172648076030742,0.5386896630545496,0.6508933109507141,0.2642299272148987,0.3695924956123669,18,9,29,5,0,8
18,interior_precise,47,47,0.4730588092824927,0.7027591580013899,0.4794960391342521,0.6502753268798165,0.24534311012983917,0.35935490874147497,19,10,34,6,0,8
19,all85,85,81,0.5309474578289002,0.6825842720278928,0.5500211129345972,0.7521930532296729,0.2768520610434897,0.433294116441232,38,18,67,6,3,13
19,selected_powerlaw40,40,40,0.4111993007182219,0.60131127367031,0.43832597916320437,0.6755017209226774,0.3281778037119987,0.5146347841501002,19,10,31,4,0,7
19,interior_precise,47,47,0.43094625530189445,0.5842539546243675,0.4570323757747151,0.6835570825714172,0.24095800996308492,0.37940482328488545,23,11,36,4,0,8
20,all85,85,82,0.5363554967734273,0.7081165544563792,0.5459903589891463,0.7139402223715953,0.3003163655373801,0.4318602126404887,30,13,62,5,3,8
20,selected_powerlaw40,40,40,0.5281211410095396,0.64148827074414,0.5306037012086466,0.6138789533105837,0.10285237829527205,0.2243734729116539,15,8,30,5,0,4
20,interior_precise,47,47,0.5461278602923965,0.7067045211741446,0.5499734067014239,0.683731164375898,0.24850022807618136,0.3518825483555533,16,8,33,5,0,4
21,all85,85,82,0.496300831858051,0.6509164405781256,0.5075116633024916,0.6623542726751617,0.35181175260210973,0.4656347532240457,27,15,69,3,3,11
21,selected_powerlaw40,40,40,0.4532484745163541,0.4146393737819805,0.4626320482236927,0.4573769813553717,0.30629533144952353,0.36209307232797533,16,10,32,3,0,5
21,interior_precise,47,47,0.5188936811693721,0.5374646991603952,0.5258082468206746,0.5525533127005924,0.3857592770459149,0.46702307101567964,17,10,37,3,0,6
22,all85,85,83,0.4970956459207642,0.6379727586746349,0.5126001507777929,0.682959728409656,0.07780130915587448,0.22190803391942165,34,13,70,5,1,11
22,selected_powerlaw40,40,40,0.4464289895049438,0.7080489894436351,0.4430892471720867,0.6511029509973042,0.4233030158516162,0.60244742009018,14,6,33,4,0,5
22,interior_precise,47,47,0.4846445263419376,0.6444216719045402,0.48761760034917345,0.6132277474570441,0.4724815361579981,0.5988588876514803,16,7,39,4,0,5
23,all85,85,83,0.5362017322709256,0.7264180110156985,0.5463885215443414,0.732939614596721,0.3325266742614161,0.5060523269665178,24,11,61,5,2,11
23,selected_powerlaw40,40,40,0.5290691944457253,0.7322071126216871,0.5440457549228167,0.7235111955878939,0.2541683865531334,0.39817594440894066,15,8,30,3,0,8
23,interior_precise,47,47,0.5087070888463365,0.7170858700828412,0.5214061373343737,0.7085910905532826,0.38637960287017814,0.5170754013093011,16,9,33,5,0,8
24,all85,85,82,0.489104842451518,0.7002131627283211,0.5019764641381567,0.7226516036265165,0.256187267509245,0.4137619506139435,25,12,67,4,2,10
24,selected_powerlaw40,40,40,0.26271114761167286,0.4328589371848753,0.2748578698668117,0.484951721516477,0.2212438409655938,0.332303016126022,14,6,31,4,0,3
24,interior_precise,47,47,0.23188451221970613,0.5061480231421936,0.2460666993828833,0.5534650203473724,0.18813411565907584,0.38596516889965643,15,8,35,4,0,3
25,all85,85,81,0.41914618343449794,0.6903209088282686,0.43688218825895714,0.7177490336206787,0.25325194091095643,0.5325550384190966,27,12,63,6,3,8
25,selected_powerlaw40,40,40,0.38201933091270773,0.6578073195676992,0.3992153798751278,0.6834748819078763,0.26122196259127306,0.5444178407170319,14,7,29,5,0,3
25,interior_precise,47,47,0.33917084813579557,0.6133699028545444,0.3571272119745294,0.6543654819275231,0.21049551521039794,0.46548009854364786,16,7,34,6,0,3
26,all85,85,82,0.5515981428591245,0.7238173964195423,0.5621009174095939,0.7385086923063606,0.08838690426254417,0.20483747221638657,23,15,62,7,0,7
26,selected_powerlaw40,40,40,0.3633373872022729,0.6477325949359655,0.38522557196502993,0.6743748237113562,0.08875761535487817,0.2303073727124448,11,7,27,7,0,5
26,interior_precise,47,47,0.3370810257574272,0.6075554153074716,0.3586124910132779,0.6359823719556794,0.018969870510255615,0.1870922789987928,13,8,34,7,0,5
27,all85,85,82,0.5385029615628956,0.7229729965131706,0.5465676214387577,0.757515825006371,0.3360606159001777,0.3970008071657608,30,18,61,6,1,12
27,selected_powerlaw40,40,40,0.4358764190172479,0.6067257517290644,0.3775107841637131,0.5469806299368883,0.18496013116500687,0.31306229071936936,13,8,28,6,0,5
27,interior_precise,47,47,0.404237127869493,0.5544831401034539,0.36916575092519294,0.5250479519912864,0.1521643512612211,0.3084167196111364,14,8,34,6,0,5
28,all85,85,82,0.519337544123822,0.640441521215817,0.5339976883334632,0.6916081536810385,0.3211994510135672,0.33143347080664187,31,15,66,5,2,8
28,selected_powerlaw40,40,40,0.43801819912895773,0.6389493896938813,0.45078963595897675,0.6518536917192732,0.2659906027276697,0.3195454610926595,16,8,31,3,0,3
28,interior_precise,47,47,0.5006086769597824,0.6815617060928195,0.5111841657244373,0.690061282258404,0.3130414762797389,0.4030841618096604,16,8,33,4,0,3
29,all85,85,82,0.5542085434828148,0.6511883453509573,0.5647419512095091,0.6901801416520129,0.20563933657278385,0.3215597022733501,25,5,66,5,2,2
29,selected_powerlaw40,40,40,0.38848574448843753,0.5262533214811277,0.4009819810440065,0.580458190886535,0.24613582417586274,0.2333381344643361,15,3,30,5,0,0
29,interior_precise,47,47,0.3590006653194273,0.5464789562925669,0.3721022416398762,0.606017053484973,0.21837858212385455,0.2846981834510057,17,3,36,5,0,0
30,all85,85,83,0.5711712240098282,0.7414997582866931,0.5869716264596744,0.7721816848145844,0.4469135717222,0.5697663763585349,26,17,61,5,2,10
30,selected_powerlaw40,40,40,0.428550459652191,0.639469850424199,0.44748530254366925,0.7088587385623635,0.46160506095434256,0.5025020424388461,16,9,29,4,0,4
30,interior_precise,47,47,0.5146086114604003,0.6949134982331324,0.5312575488709448,0.7489518419211332,0.523790974040894,0.5422332378590979,18,11,32,5,0,4
31,all85,85,83,0.6743211175369157,0.7948467486873712,0.6874536484151277,0.8010540978128888,0.5329398081649912,0.5828497602176371,36,25,63,4,1,19
31,selected_powerlaw40,40,40,0.465516524038785,0.6759850943073766,0.47319135371982735,0.6253790089766261,0.3129342733130701,0.3684125021835294,19,15,31,4,0,8
31,interior_precise,47,47,0.4418809311712702,0.6756261129418029,0.45798416791668917,0.6596960550005327,0.27869816232355443,0.39939125870994185,21,16,36,4,0,9
32,all85,85,83,0.6195829881192876,0.7024401051827976,0.6276916613897002,0.7214396720737652,0.20929000518800508,0.32325179614530064,31,19,57,7,0,9
32,selected_powerlaw40,40,40,0.6041912501180831,0.5393363847680538,0.607594996768457,0.5450156608206184,0.3015816737772958,0.313750714215854,15,8,26,7,0,4
32,interior_precise,47,47,0.536000059027555,0.5230400504175536,0.5398957009328998,0.5287625802095697,0.24099898597670688,0.25983563287059275,18,10,31,7,0,4
33,all85,85,83,0.5647568938835008,0.7019818060549571,0.5762482908216355,0.735909939197682,0.16510368540231057,0.25971061196207795,29,12,59,7,1,8
33,selected_powerlaw40,40,40,0.3671143330770483,0.5513024138056207,0.3836030212556069,0.6019114985354869,0.26927694398585517,0.2275255221206778,15,6,29,6,0,3
33,interior_precise,47,47,0.36383139544634197,0.5433209254189509,0.37832078946145165,0.5921550690119303,0.251383869721052,0.2880908930945568,16,6,31,7,0,3
34,all85,85,83,0.6130359910720486,0.7877280115025832,0.6237772050959379,0.7823830436898852,0.37429878538158173,0.4510809850167772,30,15,69,4,1,7
34,selected_powerlaw40,40,40,0.45128264807847734,0.6807622718930758,0.4629784481564364,0.6240891572071261,0.29650396940992413,0.39868903642303277,17,9,33,4,0,3
34,interior_precise,47,47,0.5237643145883603,0.7259625045847082,0.5329828417208594,0.6801064611303209,0.38962476316509304,0.482072524836781,18,9,38,4,0,3
35,all85,85,81,0.5850785911473939,0.7317394798362419,0.5973158962328217,0.7723376638010271,0.19292796430409914,0.29617491507566585,31,12,59,6,2,13
35,selected_powerlaw40,40,40,0.5391957595519499,0.661442101544389,0.5512188878574262,0.7176894453013279,0.28203353521678376,0.44228263816095736,13,5,25,5,0,5
35,interior_precise,47,47,0.5503311614680146,0.6565967808967114,0.5615141350958162,0.7131507328323893,0.27625441250527166,0.41690140892372685,15,5,28,6,0,5
36,all85,85,83,0.5570437782914687,0.6524861544620433,0.5620990379668699,0.644732054207361,0.2125853298103129,0.37242658267500567,33,15,67,5,3,9
36,selected_powerlaw40,40,40,0.5922531734486387,0.612571373431623,0.5656181777433755,0.5292473766979578,0.28604108709686465,0.28541214386612396,20,10,30,4,0,6
36,interior_precise,47,47,0.565360474312055,0.642793844222118,0.5467970512926091,0.5793820383803974,0.3015377762205748,0.3799687319328836,21,10,35,4,0,6
37,all85,85,82,0.5795488856848583,0.6671717042402001,0.5873916210105654,0.6901636588510371,0.3187868277942663,0.425413774137553,35,11,63,6,2,10
37,selected_powerlaw40,40,40,0.5005700544728655,0.467504465879117,0.5006225324069662,0.45154593653875447,0.23008047435323126,0.337620264522563,16,5,30,6,0,3
37,interior_precise,47,47,0.396517132006011,0.48979249372574407,0.39861220805228237,0.4893177315945248,0.1432198268259528,0.39265953712228463,18,6,35,6,0,3
38,all85,85,82,0.6011936741961398,0.7032392705208529,0.6149175143450047,0.7597501099528509,0.3138069818038208,0.36420081953316474,33,16,67,5,5,10
38,selected_powerlaw40,40,40,0.5714736740227437,0.579172514543344,0.583984118922083,0.658238123043992,0.5519478669287372,0.6962959423592436,16,5,28,5,0,4
38,interior_precise,47,47,0.5756881502617841,0.5912337232022465,0.5887069332499305,0.6742286830431228,0.509024929551427,0.5760098848875144,19,7,34,5,0,4
39,all85,85,83,0.5353495149704345,0.6472641659286855,0.5483414150247664,0.6858677177783483,0.2926206194009476,0.3476491587184925,30,18,62,9,1,10
39,selected_powerlaw40,40,40,0.40130555964204584,0.516301757933251,0.4119860756086853,0.5301011614813903,0.03474515029296751,0.0929510958679131,14,9,29,8,0,5
39,interior_precise,47,47,0.3524222304368188,0.4519637007412224,0.36421513042508236,0.48931995247799803,0.09031345730399441,0.1504691333470841,17,9,33,9,0,5
40,all85,85,83,0.5611043775876591,0.6999452182387642,0.5738360834038743,0.721768011348136,0.30002201125049016,0.4360950034285846,24,15,67,9,2,9
40,selected_powerlaw40,40,40,0.4427152819234867,0.5589611357822444,0.45452143111729226,0.5648615438799831,0.2763994857749031,0.41245550468217634,11,8,31,7,0,5
40,interior_precise,47,47,0.4006877890598379,0.48951299347972843,0.4125580577224133,0.5099493640666464,0.16814966938198664,0.2405578892641493,14,10,36,8,0,5
41,all85,85,81,0.6001156661438515,0.7060340395853114,0.5997771660147612,0.708321353864519,0.35899660503001274,0.5109207878952656,30,13,62,7,2,13
41,selected_powerlaw40,40,40,0.518675387700836,0.5957659528526548,0.49373629626838694,0.5203260342833494,0.3080916528745243,0.48409482719134733,18,7,31,5,0,8
41,interior_precise,47,47,0.5501593085135734,0.6618479944522042,0.5351543941367896,0.6191244885157031,0.353256959765822,0.5578895088840897,18,7,34,6,0,8
42,all85,85,81,0.5338299511668891,0.7672571684887546,0.5449221479259517,0.76696280317702,0.4488448336331958,0.628623920834812,29,8,67,7,1,8
42,selected_powerlaw40,40,40,0.5518405255455979,0.7453620515961032,0.5597553335832406,0.7036543989898955,0.47165907506069,0.6034568632785541,17,3,30,6,0,5
42,interior_precise,47,47,0.5109775513577446,0.7568724870342124,0.5195655433291707,0.7234135948682056,0.43755042011360673,0.5836646114569444,18,3,35,7,0,5
43,all85,85,83,0.6711246193852249,0.7477685771877188,0.6770001572808829,0.7428992311784761,0.35632539857567763,0.3840144736374855,25,15,60,7,0,10
43,selected_powerlaw40,40,40,0.5838029139088069,0.6424640815647106,0.5931420172463476,0.6590588364202968,0.22352407975330815,0.3972435499232229,14,6,30,5,0,5
43,interior_precise,47,47,0.6067407703921169,0.6301193297011392,0.6132057051980941,0.6324334683279021,0.27177237558894135,0.39346074033081957,16,8,33,7,0,5
44,all85,85,82,0.5801407413413243,0.7459149100539783,0.5871848846435757,0.7363459952203801,0.2984849647224856,0.40339482764274953,32,18,65,6,1,13
44,selected_powerlaw40,40,40,0.48312366038236315,0.6348544394840004,0.4796386524854048,0.5546564475052616,0.2984160184510254,0.43396328456148087,17,10,29,5,0,6
44,interior_precise,47,47,0.49040835062205823,0.6510483215221938,0.4904559955668568,0.6026401342205501,0.3367481811397185,0.49719589804013625,18,10,32,6,0,6
45,all85,85,81,0.619066225857115,0.7190672435915837,0.6254335029883547,0.7127914848680349,0.43624917441883254,0.48293782345058894,37,14,65,7,2,11
45,selected_powerlaw40,40,40,0.47755126581416646,0.5893019424998248,0.48546317748206236,0.5348800897490542,0.24343193934318988,0.18370680703472603,20,9,33,6,0,5
45,interior_precise,47,47,0.4847496776462743,0.5935273445258843,0.49279412403555534,0.5742684122677245,0.30249794874598757,0.2885779799769161,21,9,36,7,0,5
46,all85,85,83,0.4798625222583896,0.7051196264866841,0.4945235485731971,0.7315145468721076,0.09709555292577123,0.24842870460835687,30,11,65,5,2,12
46,selected_powerlaw40,40,40,0.3654725717605827,0.6755869929245724,0.38338572742468946,0.6915458171417421,0.29838467074154784,0.551740088323606,13,5,29,3,0,7
46,interior_precise,47,47,0.3259169737767917,0.6544026499637268,0.34644397280049477,0.6839798752387457,0.2039199894798995,0.4323802844579602,16,7,34,5,0,7
47,all85,85,83,0.49264943206139283,0.6135017055241405,0.5012452432189113,0.6058406970252112,0.18253480296047708,0.2640843262402841,34,19,69,6,0,11
47,selected_powerlaw40,40,40,0.3882612747316871,0.4525327356138081,0.40112409472753463,0.5013534011807358,0.07315988958509052,0.1423030743741983,15,9,33,5,0,4
47,interior_precise,47,47,0.402985587709259,0.4744341503644556,0.4141087433812021,0.5121050850561245,0.10575749734535514,0.202860733704584,17,10,38,6,0,4
48,all85,85,82,0.4692826954554433,0.652153366544353,0.4831025952557671,0.6702517089745854,0.11403175408336451,0.3236365263128839,26,9,70,7,4,9
48,selected_powerlaw40,40,40,0.32561786659873815,0.43933841003507135,0.30477348567333856,0.3715392176233987,0.0816666881423295,0.16516688850572556,14,3,31,5,0,4
48,interior_precise,47,47,0.3287831266576069,0.47335736970461073,0.3186847316304715,0.4267165667275367,0.09887936803450263,0.2528868993607123,15,3,36,7,0,5
49,all85,85,81,0.5777096383293947,0.7500037803157658,0.5889885192993217,0.7654486717401048,0.40762083084245593,0.5183268414970117,27,11,55,10,3,8
49,selected_powerlaw40,40,40,0.5149429324438002,0.6932893798812758,0.5264012782270627,0.7018658880260654,0.5189139337550851,0.6950936996557916,15,7,25,8,0,4
49,interior_precise,47,47,0.5191468332391476,0.7080699721159884,0.5293581819863259,0.7189491926519461,0.4840305107125521,0.6752456490268551,16,7,28,10,0,4


==> anc/manuscript_figures/powerlaw_mock_correlation_summary.csv <==
subgroup,A_grid,n_observed,n_alpha_correlation,observed_pearson_r,observed_pearson_p,observed_spearman_rho,observed_spearman_p,mock_spearman_mean,mock_spearman_median,mock_spearman_q025,mock_spearman_q975,observed_spearman_percentile_in_mocks,posterior_predictive_two_sided
all85,canonical,85,83,0.4640005077859998,9.95522779049988e-06,0.6612058698324945,1.021115148600212e-11,0.7099577108385359,0.7077160635451805,0.6385282302464008,0.7932450328207938,0.2,0.43137254901960786
all85,extended,85,83,0.4765568144078405,5.257589603653238e-06,0.6765096775327117,2.2279865272598725e-12,0.7256451897161631,0.7236437803021145,0.6486970533626162,0.7988227923305948,0.12,0.27450980392156865
selected_powerlaw40,canonical,40,40,0.4723056574552811,0.0020899515148275357,0.623684893964346,1.7121476531670387e-05,0.6134727878227271,0.6369019145889409,0.4343168185761694,0.7434387355638147,0.48,0.9803921568627451
selected_powerlaw40,extended,40,40,0.4779856925988065,0.0018124314597675452,0.6159506099215803,2.3272063718778148e-05,0.6090884713741587,0.6084264953690681,0.45285792162249333,0.7310379827529695,0.52,0.9803921568627451
interior_precise,canonical,47,47,0.30887989474398825,0.03464245374637125,0.4541311027991223,0.001344113805468392,0.6170038526360958,0.6226063791159735,0.4735996453530758,0.750323632982931,0.02,0.0784313725490196
interior_precise,extended,47,47,0.3187683715593064,0.028973940449519682,0.4791122525723383,0.0006566124459643514,0.6202947148626804,0.6181984251280098,0.48931823129330626,0.7432218581415853,0.02,0.0784313725490196


==> anc/manuscript_figures/powerlaw_observed_fits_and_A.csv <==
cluster_id,object_id,filename,selected_powerlaw40,pl_fit_success,C_PL,e_C_PL,alpha_PL,e_alpha_PL,Sigma_bg_PL,e_Sigma_bg_PL,chi2_PL,redchi2_PL,C_PL_at_lower_boundary,alpha_at_lower_boundary,alpha_at_upper_boundary,covariance_finite,zero_count_bins,pl_fit_message,alpha_identifiable,alpha_relative_error,powerlaw_quality_class,observed_total_counts,expected_total_counts_PL,expected_minus_observed_counts,excel_row,cluster_id_excel,C_PL_excel,e_C_PL_excel,alpha_PL_excel,e_alpha_PL_excel,chi2_PL_excel,redchi2_PL_excel,cluster_id_excel_2,A_legacy_excel,delta_C_PL_vs_excel,delta_alpha_PL_vs_excel,delta_redchi2_PL_vs_excel,A_best_canonical_grid_refit,A_at_canonical_upper_boundary_grid_refit,A_best_extended_grid_refit,A_at_extended_upper_boundary_grid_refit,A_lower_delta1_grid_refit,A_upper_delta1_grid_refit,A_lower_delta1_open_grid_refit,A_upper_delta1_open_grid_refit,identifiability_class_grid_refit,objective_min_grid_refit,scale_best_grid_refit,amplitude_best_grid_refit,background_surface_density_best_grid_refit,A_legacy,A_best_canonical,A_at_canonical_upper_boundary,A_best_extended,A_lower_delta1,A_upper_delta1,A_lower_delta1_open,A_upper_delta1_open,A_extended_at_upper_boundary,identifiability_class
J004118.5+252609,4,object4.csv,False,True,13.78998481601165,24.277773189423286,0.44274842026912703,1.1176397675323488,3.731677139809829e-08,25.1178024594151,12.318105692723456,0.7245944525131445,False,False,False,True,0,ok,True,2.524322428644659,relative-error>=1,481,468.68189448442695,-12.318105515573052,7,J004118.5+252609,13.789,24.277,0.4427,1.117,12.318,0.724,J004118.5+252609,1.046939,0.0009848160116501248,4.8420269127047444e-05,0.0005944525131444944,1.68,False,1.68,False,,,True,True,both-open,12.166200295968913,30.0,0.006059723660802665,2.710587418092667,1.046939,1.64,False,1.64,,,True,True,False,both-open
J023127.6+065856,6,object6.csv,True,True,8.617945448143633,2.0504647075928446,2.9220138252312493,1.2356594837783517,7.8751737938931425,0.7559375882100327,11.51119542340243,0.6771291425530841,False,False,False,True,0,ok,True,0.42287941046294025,interior-relative-error<1,480,468.4888045479816,-11.511195452018399,19,J023127.6+065856,8.617,2.0504,2.922,1.235,11.511,0.677,J023127.6+065856,1.9,0.0009454481436321771,1.3825231249153802e-05,0.00012914255308404954,1.88,False,1.88,False,1.7673292875789288,1.9387768796372118,False,False,two-sided,11.466352050612727,2.4650386839225287,0.19649115832034303,7.3208102601009,1.9,1.88,False,1.88,1.767345225478055,1.9388418325151675,False,False,False,two-sided
J023952.7-013419,7,object7.csv,True,True,20.94328726756285,2.642748304986467,2.4209310688052437,0.559527169043967,8.808619768995577,1.11787457658476,11.335672810128605,0.6668042829487415,False,False,False,True,0,ok,True,0.23112065281565405,interior-relative-error<1,655,643.6643275671803,-11.335672432819706,20,J023952.7-013419,20.943,2.643,2.421,0.559,11.335,0.666,J023952.7-013419,1.9,0.00028726756285024635,-6.893119475614995e-05,0.0008042829487414638,1.88,False,1.88,False,1.7872284253872237,1.886677876362543,False,False,two-sided,10.513808895241368,1.9772527742429318,0.8890776042462505,7.299858950633159,1.9,1.88,False,1.88,1.787302167930839,1.886692229061865,False,False,False,two-sided
J073220.3+313801,8,object8.csv,False,True,17.981867929630425,34.586523245147156,0.3980052522448598,1.0537172887604636,1.77345745263502e-09,35.51435720627769,20.238679051673692,1.1905105324513936,False,False,False,True,0,ok,True,2.6474959383505783,relative-error>=1,656,635.761321002399,-20.238678997601028,33,J073220.3+313801,17.982,34.586,0.398,1.054,20.238,1.1905,J073220.3+313801,0.077551,-0.00013207036957396667,5.252244859754729e-06,1.0532451393707731e-05,0.0,False,0.0,False,,0.7971047058247905,True,False,lower-open,18.112911997526,1.47360176456006,0.05821013582789388,0.0,0.077551,0.0,False,0.0,,0.7923987774945878,True,False,False,lower-open
J083057.3+655031,10,object10.csv,False,True,12.346939478392533,2.4683592514316772,2.1187298862431114,0.8428176899181862,9.164805656068351,1.3846301151516016,14.061573322306655,0.8271513719003915,False,False,False,True,0,ok,True,0.3977938364822206,interior-relative-error<1,613,598.9384291869255,-14.061570813074468,40,J083057.3+655031,12.346,2.468,2.118,0.842,14.061,0.827,J083057.3+655031,1.744898,0.0009394783925333883,0.0007298862431115438,0.00015137190039149484,1.92,True,1.92,False,1.8076757244306028,,False,True,upper-open,12.436776626634241,12.883543563921934,0.0001880868659911548,10.300116507908312,1.744898,1.92,True,1.92,1.807666775290504,,False,True,False,upper-open
J085007.9+360414,11,object11.csv,True,True,28.233378424316506,8.927715037263672,0.7909610375717793,0.48543091003987676,4.574545831739202e-14,9.723587886064848,9.759400988912878,0.5740824111125222,False,False,False,True,0,ok,True,0.6137229104610911,interior-relative-error<1,725,715.2405989718447,-9.759401028155253,42,J085007.9+360414,28.233,8.927,0.791,0.485,9.759,0.574,J085007.9+360414,0.969388,0.0003784243165050327,-3.89624282207679e-05,8.241111252227373e-05,1.52,False,1.52,False,,,True,True,both-open,9.627915082229155,12.883543563921934,0.04537689633825053,0.2515342348988575,0.969388,1.52,False,1.52,,,True,True,False,both-open
J090912.7+105829,12,object12.csv,True,True,9.567746274878104,2.217867923646065,3.6380651803454866,1.43174358866458,8.522370843537894,0.6363065808101482,24.81632163038486,1.4597836253167564,False,False,False,True,0,ok,True,0.393545337340167,interior-relative-error<1,522,497.1836821341536,-24.816317865846372,43,J090912.7+105829,9.567,2.218,3.638,1.432,24.816,1.459,J090912.7+105829,1.9,0.0007462748781037476,6.518034548674834e-05,0.0007836253167563534,1.92,True,1.99,True,1.8949264811775435,,False,True,upper-open,22.381909828258586,11.538638240400871,1.3833759070611705e-06,8.65058969477296,1.9,1.92,True,1.99,1.895227552541456,,False,True,True,upper-open
J091753.4+514338,13,object13.csv,True,True,18.696665268674217,2.6058236202965577,2.609565389381716,0.652329127813922,9.65757583627845,1.0265663794639128,9.338838668772752,0.5493434511042795,False,False,False,True,0,ok,True,0.24997615712878468,interior-relative-error<1,663,653.6611623220883,-9.33883767791167,44,J091753.4+514338,18.696,2.605,2.609,0.652,9.338,0.549,J091753.4+514338,1.9,0.0006652686742150138,0.0005653893817161304,0.00034345110427946857,1.88,False,1.88,False,1.7842751630363143,1.8906761013434785,False,False,two-sided,9.135720228829086,2.207714786017878,0.5864690829702596,8.43842298725341,1.9,1.88,False,1.88,1.7842478875768586,1.890700984462793,False,False,False,two-sided
J092048.3+302818,14,object14.csv,True,True,7.698592915348538,2.341514769252252,2.679864542434897,1.5212849542072675,11.656491866120154,1.024184173184823,15.714188806599164,0.9243640474470096,False,False,False,True,0,ok,True,0.5676723319847518,interior-relative-error<1,675,659.2858128320761,-15.71418716792391,45,J092048.3+302818,7.698,2.341,2.679,1.521,15.714,0.924,J092048.3+302818,1.861224,0.0005929153485375593,0.0008645424348969755,0.0003640474470095745,1.92,True,1.92,False,1.8098110829998602,,False,True,upper-open,14.57499254328286,10.720969053112839,0.00018238860084944156,12.120630517160782,1.861224,1.92,True,1.92,1.80980332547685,,False,True,False,upper-open
J094951.8+170711,15,object15.csv,True,True,16.58377004600113,2.7482123445509288,1.8008214145540786,0.6500724633165611,8.425683203194266,1.9119245184159546,11.313826085615318,0.6655191815067835,False,False,False,True,0,ok,True,0.36098663535580666,interior-relative-error<1,650,638.686174553464,-11.313825446536043,49,J094951.8+170711,16.583,2.748,1.801,0.65,11.313,0.665,J094951.8+170711,1.822449,0.0007700460011328403,-0.00017858544592130876,0.0005191815067834282,1.92,True,1.99,True,1.5898867391252776,,False,True,upper-open,10.500661644714171,17.28691079672365,9.348546633420949e-07,10.148040506496605,1.822449,1.92,True,1.99,1.5807353770399724,,False,True,True,upper-open
J100226.8+203102,16,object16.csv,True,True,13.22420567349863,2.7566027319539312,1.9233457648155987,0.8330492368120967,11.041527879164805,1.779490240410517,21.09324244374858,1.2407789672793281,False,False,False,True,0,ok,True,0.43312505325425227,interior-relative-error<1,740,718.9067599718935,-21.093240028106493,50,J100226.8+203102,13.224,2.756,1.923,0.833,21.093,1.241,J100226.8+203102,1.822449,0.00020567349863043205,0.00034576481559867034,-0.00022103272067197643,1.88,False,1.88,False,1.7822974585341975,,False,True,upper-open,19.725220005149254,11.970569573766229,0.0007157248218586876,12.317795612883312,1.822449,1.88,False,1.88,1.7820562396252766,,False,True,False,upper-open
J105417.5+143904,17,object17.csv,True,True,13.456618530526924,2.4879113065425673,2.1726712918442046,0.8055551648288313,9.137483773985748,1.3561112455937834,18.338689743448555,1.078746455496974,False,False,False,True,0,ok,True,0.3707671601556721,interior-relative-error<1,624,605.6613142611036,-18.3386857388964,53,J105417.5+143904,13.456,2.487,2.172,0.805,18.338,1.078,J105417.5+143904,1.861224,0.0006185305269248431,0.0006712918442044469,0.0007464554969738302,1.92,True,1.99,True,1.8038435719305408,,False,True,upper-open,17.05936955069592,14.923694862038072,1.0177528329234982e-06,10.13285834243107,1.861224,1.92,True,1.99,1.803837455062642,,False,True,True,upper-open
J111450.3-121351,18,object18.csv,True,True,11.400141235274466,2.272296762427774,2.4510718032202727,0.9065385438089186,8.956671434410024,1.0157050834970485,20.611288831624403,1.2124287548014354,False,False,False,True,0,ok,True,0.3698539319076202,interior-relative-error<1,582,561.3887138641036,-20.61128613589642,56,J111450.3-121351,11.4,2.272,2.451,0.906,20.611,1.212,J111450.3-121351,1.822449,0.00014123527446585626,7.180322027267039e-05,0.0004287548014354492,0.0,False,0.0,False,,1.3603500374790103,True,False,lower-open,18.87998158735222,0.07790395857033372,0.7083590899875707,4.809709227315538,1.822449,0.0,False,0.0,,1.7742365104332327,True,False,False,lower-open
J112358.8+212850,19,object19.csv,True,True,8.414774502324732,2.1828318758936938,3.4832876285000975,1.5294055642987792,9.747070984698395,0.6732863590176943,14.206544041316178,0.8356790612538928,False,False,False,True,0,ok,True,0.43906955939706327,interior-relative-error<1,568,553.7934564201062,-14.206543579893832,57,J112358.8+212850,8.415,2.183,3.483,1.529,14.206,0.835,J112358.8+212850,1.9,-0.00022549767526669484,0.00028762850009744767,0.000679061253892832,1.88,False,1.88,False,1.7871934758642074,,False,True,upper-open,13.899256974435843,2.855385628919401,0.11840438270881189,9.234718973168484,1.9,1.88,False,1.88,1.7872172159216295,,False,True,False,upper-open
J115235.4+371543,20,object20.csv,False,True,5.79520422100677,5.040079857343064,0.9431545226387379,1.6465131839941993,6.424527406104857,5.337600459353631,22.087955598398683,1.2992915057881578,False,False,False,True,0,ok,True,1.7457512469829646,relative-error>=1,480,457.91208999064577,-22.087910009354232,63,J115235.4+371543,5.795,5.04,0.943,1.646,22.088,1.299,J115235.4+371543,1.357143,0.00020422100677031096,0.0001545226387379417,0.000291505788157842,1.44,False,1.44,False,,,True,True,both-open,21.936120648826716,0.11671384044277183,0.600387293603028,6.455355028212526,1.357143,1.44,False,1.44,,,True,True,False,both-open
J131129.5-012028,23,object23.csv,False,True,28.826431011869253,6.938059692494551,0.8833476437111633,0.44523476168596127,7.593447587773659e-16,7.6197694649250085,11.666240732902903,0.6862494548766414,False,False,False,True,0,ok,True,0.5040311873312066,interior-relative-error<1,690,678.3337594383623,-11.666240561637665,73,J131129.5-012028,28.826,6.938,0.883,0.445,11.666,0.686,J131129.5-012028,1.512245,0.00043101186925298407,0.000347643711163248,0.0002494548766412974,1.88,False,1.88,False,,,True,True,both-open,11.405551746547332,28.91751683818305,0.00042385633010823986,5.936879405210952,1.512245,1.88,False,1.88,,,True,True,False,both-open
J131505.2+514903,24,object24.csv,True,True,21.981947702807048,3.87566612199479,1.2298209589502709,0.5170160806607834,4.997155601479268,3.9376514961728675,10.092880798511517,0.5936988705006775,False,False,False,True,0,ok,True,0.4203994710759272,interior-relative-error<1,664,653.9071198585983,-10.092880141401679,74,J131505.2+514903,21.981,3.875,1.229,0.517,10.093,0.593,J131505.2+514903,1.628571,0.0009477028070463689,0.0008209589502707892,0.0006988705006775175,0.4,False,0.4,False,,,True,True,both-open,9.831362093375166,0.07509296779062456,1.335211024482683,2.301146108381424,1.628571,0.28,False,0.28,,,True,True,False,both-open
J133238.4+503336,25,object25.csv,True,True,17.368224523421144,2.9191531657783365,1.537890538834127,0.6019624329758676,7.435574777606948,2.4402828015135896,16.416806767984205,0.9656945157637767,False,False,False,True,0,ok,True,0.39142085719066494,interior-relative-error<1,652,635.5831939918746,-16.416806008125377,77,J133238.4+503336,17.368,2.919,1.537,0.602,16.416,0.965,J133238.4+503336,1.589796,0.0002245234211457614,0.0008905388341271525,0.0006945157637767707,0.0,False,0.0,False,,1.7767512551342457,True,False,lower-open,14.934642506885169,0.09024030543151275,0.8077209806410416,4.236525393526819,1.589796,0.0,False,0.0,,1.7773739827706936,True,False,False,lower-open
J000311.6-060530,26,object26.csv,True,True,7.7272341544768635,2.194660746885514,2.9474761648548795,1.5077989895826638,9.794390022168526,0.8394837128664704,15.951120649205368,0.9383012146591393,False,False,False,True,0,ok,True,0.5115559567745991,interior-relative-error<1,575,559.048880617353,-15.951119382646993,4,J000311.6-060530,7.727,2.194,2.947,1.507,15.951,0.938,J000311.6-060530,1.9,0.0002341544768631465,0.00047616485487944615,0.0003012146591393483,1.92,True,1.94,False,1.8439021797938198,,False,True,upper-open,14.415933447279428,11.538638240400871,7.126877743613551e-05,10.096955672670838,1.9,1.92,True,1.96,1.844059241701724,,False,True,False,upper-open
J001248.9-085535,27,object27.csv,False,True,16.898123153195993,14.96776810098861,0.572511834074085,0.8178823343913193,1.6529350828568563e-15,15.818614793686228,16.707201603506768,0.9827765649121628,False,False,False,True,0,ok,True,1.4285859011352462,relative-error>=1,530,513.2927984208976,-16.70720157910239,5,J001248.9-085535,16.898,14.967,0.572,0.818,16.707,0.982,J001248.9-085535,1.512245,0.0001231531959930976,0.0005118340740850602,0.0007765649121628249,1.72,False,1.72,False,,1.9721371180422669,True,False,lower-open,16.06539110868997,28.91751683818305,0.005947539365657021,0.9943751143127243,1.512245,1.72,False,1.72,,1.9726559005714648,True,False,False,lower-open
J003353.1-075210,28,object28.csv,False,True,15.846744204909623,17.11468779796895,0.5385281688503305,0.8970028749926093,0.14024571365341237,17.889372373529188,16.27267894935046,0.9572164087853212,False,False,False,True,0,ok,True,1.665656370227696,relative-error>=1,519,502.7273222507959,-16.272677749204092,6,J003353.1-075210,15.846,17.114,0.538,0.897,16.272,0.957,J003353.1-075210,1.318367,0.000744204909622681,0.0005281688503304682,0.00021640878532125374,1.84,False,1.84,False,,,True,True,both-open,15.740163542605842,17.934019950735678,0.0006767701486153514,7.223193984325379,1.318367,1.84,False,1.84,,,True,True,False,both-open
J004624.8+203718,29,object29.csv,True,True,4.816220411849486,1.9832167084745058,4.603755934152523,3.07253138912988,7.109107560981176,0.47267333215959556,14.229232293975878,0.8370136643515222,False,False,False,True,0,ok,True,0.6673966719948379,interior-relative-error<1,405,390.77076801394594,-14.22923198605406,8,J004624.8+203718,4.816,1.983,4.604,3.072,14.229,0.837,J004624.8+203718,1.9,0.00022041184948573544,-0.00024406584747715954,1.3664351522280072e-05,1.88,False,1.88,False,1.8123512124166994,,False,True,upper-open,14.135893227294105,6.897805613589025,0.001226450207404008,7.0971570716633305,1.9,1.88,False,1.88,1.81236577618268,,False,True,False,upper-open
J004949.8+242702,30,object30.csv,False,True,5.936823385137908,3.5509321748166296,1.1942880050382225,1.5433329724087919,7.888648673444243,3.526195608405359,19.012994347978704,1.1184114322340415,False,False,False,True,0,ok,True,1.292261971901324,relative-error>=1,532,512.9870120505689,-19.012987949431135,9,J004949.8+242702,5.937,3.551,1.194,1.543,19.013,1.118,J004949.8+242702,1.589796,-0.00017661486209252786,0.00028800503822257184,0.00041143223404138674,1.36,False,1.36,False,,,True,True,both-open,18.741333687468824,0.1045301532016594,0.6626137479613723,7.119825688411669,1.589796,1.36,False,1.36,,,True,True,False,both-open
J005138.6+272000,31,object31.csv,False,True,18.223790787367896,24.725691881863995,0.4668014495602582,0.9340710034175214,1.2096992992226627e-14,25.728526650508112,17.537671472775056,1.0316277336926503,False,False,False,True,0,ok,True,2.001002791009852,relative-error>=1,624,606.4623286343813,-17.537671365618735,10,J005138.6+272000,18.223,24.725,0.466,0.934,17.537,1.031,J005138.6+272000,0.0,0.0007907873678973942,0.0008014495602581828,0.0006277336926503452,0.0,False,0.0,False,,1.8620281736979152,True,False,lower-open,16.467591023857608,1.369177071445479,0.05773136270369705,0.0,0.0,0.0,False,0.0,,1.861569631510945,True,False,False,lower-open
J005911.2+421629,32,object32.csv,False,True,13.330669361661299,82.00635218041026,0.25000159154837076,1.8565241621050166,2.0021995746211701e-10,82.77239852967888,14.537471904225113,0.855145406130889,False,False,False,True,0,ok,True,7.426049372752945,relative-error>=1,553,538.4625282145346,-14.537471785465414,11,J005911.2+421629,13.33,82.006,0.25,1.856,14.537,0.855,J005911.2+421629,1.008163,0.0006693616612984954,1.591548370760698e-06,0.0001454061308889809,0.0,False,0.0,False,,,True,True,both-open,14.042029470821603,0.7604934823939394,0.022366789298477862,7.632715628746431,1.008163,0.0,False,0.0,,,True,True,False,both-open
J010455.4+000336,33,object33.csv,True,True,11.116527303795179,2.343362710349817,3.045723465051325,1.1137914521171168,10.242940635904205,0.8188583855195608,13.44740526470391,0.79102383910023,False,False,False,True,0,ok,True,0.36569027519980307,interior-relative-error<1,619,605.5525946045623,-13.447405395437727,12,J010455.4+000336,11.116,2.343,3.045,1.114,13.447,0.791,J010455.4+000336,1.822449,0.0005273037951791792,0.0007234650513252561,2.383910022996094e-05,1.88,False,1.88,False,1.800720227962991,,False,True,upper-open,12.873774096195916,9.255353524721897,0.0010955045456072052,10.538246009503585,1.822449,1.88,False,1.88,1.80274729913186,,False,True,False,upper-open
J010919.5+433741,34,object34.csv,False,True,11.057870386009352,3.9156128073663754,1.220199283137557,0.9563667005536712,8.352058196681556,3.88519849034029,13.817410589896431,0.8127888582292018,False,False,False,True,0,ok,True,0.7837791037661649,interior-relative-error<1,642,628.182594952615,-13.817405047385023,13,J010919.5+433741,11.057,3.915,1.22,0.956,13.817,0.812,J010919.5+433741,1.5897796,0.0008703860093515203,0.00019928313755701588,0.0007888582292017166,1.92,True,1.94,False,,,True,True,both-open,13.084651749216391,19.301815664469956,3.256856046750769e-05,10.675977250928511,1.5897796,1.92,True,1.92,,,True,True,False,both-open
J012847.1-074201,35,object35.csv,False,True,0.645207626619439,1.7450337081601228,4.999999999999882,21.881061773568494,5.882987339946685,0.4206232261755246,28.165139636718184,1.656772919806952,False,False,True,True,0,ok,True,4.376212354713802,alpha-boundary,332,303.8348604599165,-28.165139540083487,14,J012847.1-074201,0.645,1.745,5.0,21.881,28.165,1.656,J012847.1-074201,1.9,0.00020762661943896088,-1.1812772982011666e-13,0.0007729198069521548,1.92,True,1.99,True,,,True,True,both-open,28.014185611666164,8.289192765866304,2.7971279605150626e-07,5.88456887203525,1.9,1.92,True,1.99,,,True,True,True,both-open
J014618.4-181303,36,object36.csv,False,True,8.124027551086325,3.641786301984122,1.2039054963327414,1.1684571569386866,7.352233317182727,3.597697751388502,15.703307930591206,0.9237239959171298,False,False,False,True,0,ok,True,0.9705555465092275,interior-relative-error<1,541,525.2967111377747,-15.70328886222535,15,J014618.4-181303,8.124,3.642,1.204,1.168,15.703,0.923,J014618.4-181303,1.434694,2.7551086324351104e-05,-9.450366725860526e-05,0.0007239959171297938,1.88,False,1.88,False,,,True,True,both-open,14.736057314233676,14.385206582029708,0.0002872151257498545,9.162739758996148,1.434694,1.88,False,1.88,,,True,True,False,both-open
J021644.0+165052,37,object37.csv,False,True,10.156845660552563,31.718193034324194,0.36600447132226277,1.52625265852033,3.130108763247383e-08,32.41946135672978,18.529940654073744,1.0899965090631614,False,False,False,True,0,ok,True,4.1700382867084755,relative-error>=1,388,369.4700591246027,-18.5299408753973,16,J021644.0+165052,10.156,31.718,0.366,1.526,18.529,1.089,J021644.0+165052,0.193878,0.0008456605525619665,4.47132226277791e-06,0.0009965090631613993,0.32,False,0.32,False,,,True,True,both-open,18.10046337959739,1.8371375686792928,0.036761810037987126,0.15631063513630206,0.193878,0.32,False,0.32,,,True,True,False,both-open
J021953.6+024712,38,object38.csv,True,True,9.672399803919225,2.0940395114667187,3.005566617613226,1.1384343884219923,8.20516266003493,0.7292253634309811,17.357062906128395,1.0210037003604937,False,False,False,True,0,ok,True,0.3787752970606399,interior-relative-error<1,509,491.6429388437284,-17.357061156271584,17,J021953.6+024712,9.672,2.094,3.005,1.138,17.357,1.021,J021953.6+024712,1.822449,0.00039980391922433967,0.0005666176132259615,3.7003604937968504e-06,1.88,False,1.88,False,1.7871418829945747,1.9261407424271582,False,False,two-sided,16.62438370952981,2.653042787593667,0.17425021987734138,7.674898703419539,1.822449,1.88,False,1.88,1.7872623322648418,1.9263049974938249,False,False,False,two-sided
J022133.8+212157,39,object39.csv,True,True,5.08887243684629,1.9004294115418803,2.2506702155569918,1.7187431368323682,7.366896209452853,1.0457050999200097,11.293648776892908,0.6643322809937005,False,False,False,True,0,ok,True,0.7636583649404259,interior-relative-error<1,438,426.70635299896963,-11.293647001030365,18,J022133.8+212157,5.088,1.9,2.251,1.718,11.293,0.664,J022133.8+212157,1.861224,0.0008724368462900145,-0.0003297844430081298,0.00033228099370041786,1.88,False,1.88,False,,,True,True,both-open,11.112050354287476,2.1280543166192527,0.17445878158606287,7.158654547309229,1.861224,1.88,False,1.88,,,True,True,False,both-open
J033341.5+390946,40,object40.csv,False,True,20.141849937548354,55.7990284912045,0.3310190117567938,1.187159084926252,6.803497381354523e-14,56.79880911856875,22.991364783916893,1.3524332225833466,False,False,False,True,0,ok,True,3.5863773462005293,relative-error>=1,779,756.00863508924,-22.991364910760012,21,J033341.5+390946,20.141,55.799,0.331,1.187,22.991,1.352,J033341.5+390946,1.279592,0.000849937548355939,1.901175679380751e-05,0.0004332225833465486,1.8,False,1.8,False,,,True,True,both-open,22.752387889502984,16.66315113481413,0.0014077136190177194,11.708099864661708,1.279592,1.8,False,1.8,,,True,True,False,both-open
J034039.9+364452,41,object41.csv,False,True,1.4000107102197055,5.461431205451349,0.932853942517329,6.863039984487171,8.984745460466735,5.633876358456087,10.91698456340959,0.6421755625535053,False,False,False,True,0,ok,True,7.35703594280482,relative-error>=1,501,490.08307449904754,-10.916925500952459,22,J034039.9+364452,1.4,5.461,0.933,6.863,10.916,0.642,J034039.9+364452,1.55102,1.0710219705556412e-05,-0.000146057482671047,0.00017556255350525962,1.92,True,1.92,False,,,True,True,both-open,10.74401899419729,16.66315113481413,1.201036569827929e-05,9.421525341272442,1.55102,1.92,True,1.92,,,True,True,False,both-open
J042013.6+074204,42,object42.csv,True,True,9.379986962121658,2.694513097017518,1.4717744120635368,0.9850921381302504,6.997619851918171,2.402634451643278,18.59767299198572,1.0939807642344541,False,False,False,True,0,ok,True,0.6693227780397937,interior-relative-error<1,520,501.4023333218545,-18.597666678145515,23,J042013.6+074204,9.379,2.694,1.471,0.985,18.597,1.094,J042013.6+074204,1.512245,0.0009869621216580526,0.000774412063536678,-1.9235765545966288e-05,0.0,False,0.0,False,,1.9021221348838921,True,False,lower-open,17.727245081927435,0.07238340535048404,0.5892125642806919,5.0327547081590875,1.512245,0.0,False,0.0,,1.9023862163182208,True,False,False,lower-open
J042427.5+251232,43,object43.csv,False,True,10.395946484114374,69.16869025875492,0.2559594573963186,2.0760088195196302,1.484672234255365e-14,69.9240066542125,16.355943373741514,0.962114316102442,False,False,False,True,0,ok,True,8.11069393816229,relative-error>=1,434,417.6440564656843,-16.355943534315713,24,J042427.5+251232,10.395,69.168,0.255,2.076,16.355,0.962,J042427.5+251232,0.077551,0.0009464841143742575,0.000959457396318586,0.00011431610244205803,0.24,False,0.24,False,,,True,True,both-open,16.10449016448336,2.3760932549700735,0.03608288737133257,0.06450368241966563,0.077551,0.24,False,0.24,,,True,True,False,both-open
J042735.2+084634,44,object44.csv,False,True,2.5192615137077876,1.9292066375593313,4.999999999660854,6.100871877730285,6.432335396126977,0.4343567026617411,15.415166706044428,0.9067745121202604,False,False,True,True,0,ok,True,1.2201743756288204,alpha-boundary,358,342.58483324007034,-15.415166759929662,25,J042735.2+084634,2.519,1.929,5.0,6.101,15.415,0.906,J042735.2+084634,1.9,0.0002615137077874863,-3.391456004919746e-10,0.0007745121202603622,1.92,True,1.99,True,1.8105091533303623,,False,True,upper-open,14.988365584987832,8.599486061252495,8.758535540831849e-07,6.455492325382104,1.9,1.92,True,1.99,1.8103830503288247,,False,True,True,upper-open
J043622.6+103916,45,object45.csv,False,True,13.059099496850212,14.497665715953726,0.5428048806177147,0.9418302879851386,1.3083431129524533e-11,15.210111886300526,13.103497847522341,0.770793991030726,False,False,False,True,0,ok,True,1.7351175746860104,relative-error>=1,420,406.8965022438779,-13.103497756122124,26,J043622.6+103916,13.059,14.497,0.543,0.942,13.103,0.771,J043622.6+103916,1.279592,9.949685021304333e-05,-0.00019511938228533587,-0.00020600896927402967,1.72,False,1.72,False,,,True,True,both-open,12.693853061524011,30.0,0.004428205802263372,1.0467363627619881,1.279592,1.72,False,1.72,,,True,True,False,both-open
J045158.4+252137,46,object46.csv,False,True,5.03193794599793,118.256936125914,0.2134242371466277,5.8755178842951,7.967241087537605,119.0429257186776,19.339370819160205,1.1376100481858944,False,False,False,True,0,ok,True,27.529759332153425,relative-error>=1,636,616.6606406860146,-19.33935931398537,27,J045158.4+252137,5.032,118.258,0.213,5.875,19.339,1.137,J045158.4+252137,1.861224,-6.205400207015543e-05,0.00042423714662770395,0.0006100481858943851,0.0,False,0.0,False,,,True,True,both-open,19.268094260647672,0.5879950815563622,0.007721451664235092,11.312700880515392,1.861224,0.0,False,0.0,,,True,True,False,both-open
J045534.8+594607,47,object47.csv,False,True,15.899088791048513,550.1858193343309,0.10518978569993612,3.931072631645398,1.2778114301855438e-14,551.0786786431584,32.68853346454441,1.9228549096790832,False,False,False,True,0,ok,True,37.371239094061444,relative-error>=1,767,734.3114665201784,-32.68853347982156,28,J045534.8+594607,15.899,550.189,0.105,3.931,32.688,1.922,J045534.8+594607,0.077551,8.879104851367003e-05,0.00018978569993612082,0.0008549096790833044,0.0,False,0.0,False,,1.9026375754026938,True,False,lower-open,32.01554927656764,1.4204301279813918,0.01990508817867645,10.214677873009158,0.077551,0.0,False,0.0,,1.9029106231297075,True,False,False,lower-open
J051622.3+171246,48,object48.csv,True,True,6.535096127906773,2.668102929446055,2.497555624816193,1.9791259083015824,16.592764875634842,1.3233037038211297,19.709585520138155,1.1593873835375386,False,False,False,True,0,ok,True,0.7924251570762255,interior-relative-error<1,925,905.2904193833375,-19.709580616662493,29,J051622.3+171246,6.536,2.668,2.497,1.979,19.709,1.159,J051622.3+171246,1.9,-0.0009038720932261768,0.0005556248161933119,0.0003873835375385326,1.92,True,1.94,False,1.6578395578908156,,False,True,upper-open,18.982507887658016,11.538638240400871,5.785150535214197e-05,17.035370626024697,1.9,1.92,True,1.94,1.6583818502872931,,False,True,False,upper-open
J062921.8+263019,49,object49.csv,False,True,6.3172542026637535,3.2812126867175686,1.7349302159078557,1.9445435779441524,18.23746840669846,2.504176210600034,15.913586932679744,0.9360933489811614,False,False,False,True,0,ok,True,1.1208194774143179,relative-error>=1,1029,1013.086416216782,-15.913583783217973,30,J062921.8+263019,6.317,3.281,1.735,1.944,15.913,0.936,J062921.8+263019,1.744898,0.00025420266375331124,-6.978409214442038e-05,9.334898116131196e-05,1.88,False,1.88,False,,,True,True,both-open,15.504596139588102,12.418669598172574,0.00031356931566426337,18.997094160402618,1.744898,1.88,False,1.88,,,True,True,False,both-open
J063158.7+252050,50,object50.csv,False,True,1.9896161575168085,2.787977967583335,4.999999999999996,11.26624817370669,16.741411690329095,0.693017286291098,17.488639924506717,1.0287435249709833,False,False,True,True,0,ok,True,2.25324963474134,alpha-boundary,883,865.5113602082358,-17.48863979176417,31,J063158.7+252050,1.989,2.787,5.0,11.266,17.488,1.028,J063158.7+252050,1.9,0.0006161575168084354,-4.440892098500626e-15,0.0007435249709832892,1.92,True,1.99,True,1.8323325429713615,,False,True,upper-open,16.931184547009707,4.7764845306792525,0.00027541786213044984,16.775411813471067,1.9,1.92,True,1.99,1.832287294371638,,False,True,True,upper-open
J072650.0+310204,51,object51.csv,True,True,8.429525038143154,2.41774347894664,2.372684781219222,1.3283066272143724,12.157402402244275,1.2224041679985682,19.942057300034218,1.17306219411966,False,False,False,True,0,ok,True,0.5598327421023083,interior-relative-error<1,720,700.0579439195885,-19.942056080411476,32,J072650.0+310204,8.429,2.417,2.372,1.328,19.942,1.173,J072650.0+310204,1.744898,0.0005250381431540774,0.0006847812192223302,6.219411965990851e-05,0.0,False,0.0,False,,,True,True,both-open,19.47839466008503,0.06725405828257434,0.6379372782978536,8.886976639496297,1.744898,0.0,False,0.0,,,True,True,False,both-open
J075053.0+174036,53,object53.csv,False,True,2.8985336005047353,31.462191200425604,0.42889310560812643,6.397170823426712,12.2593387283679,32.16498139467538,10.822496196995134,0.6366174233526549,False,False,False,True,0,ok,True,14.915536621546247,relative-error>=1,736,725.1776521036528,-10.822347896347196,34,J075053.0+174036,2.898,31.462,0.428,6.397,10.822,0.636,J075053.0+174036,1.667347,0.0005336005047351655,0.0008931056081264432,0.0006174233526549111,1.88,False,1.88,False,,,True,True,both-open,10.720955848798212,17.934019950735678,4.5209261561931714e-05,13.911939985899428,1.667347,1.88,False,1.88,,,True,True,False,both-open
J080530.7-011202,54,object54.csv,False,True,13.23340753569601,75.077381454415,0.2617683366086196,1.8122118329247228,0.40237617830972455,75.8798965519967,10.643927030195902,0.626113354717406,False,False,False,True,0,ok,True,6.9229604176086195,relative-error>=1,560,549.3566414074496,-10.643358592550385,35,J080530.7-011202,13.233,75.081,0.261,1.812,10.643,0.626,J080530.7-011202,1.008163,0.00040753569600937567,0.0007683366086195798,0.00011335471740603342,0.0,False,0.0,False,,,True,True,both-open,10.343793996905845,0.5667785890558299,0.023585871167714448,8.499110920103506,1.008163,0.0,False,0.0,,,True,True,False,both-open
J081545.8+100411,55,object55.csv,True,True,13.921229161626268,2.592915282536511,1.9525911356575834,0.7565979332890365,9.43477138573376,1.6146273165227598,27.412216197058516,1.6124833057093244,False,False,False,True,0,ok,True,0.38748405617145926,interior-relative-error<1,670,642.5877858425719,-27.41221415742814,36,J081545.8+100411,13.921,2.593,1.952,0.756,27.412,1.612,J081545.8+100411,1.822449,0.00022916162626884784,0.000591135657583397,0.00048330570932431094,0.0,False,0.0,False,,1.8928210569422446,True,False,lower-open,26.786810737502947,0.09024030543151275,0.6735583512723514,5.727410117715397,1.822449,0.0,False,0.0,,1.892870253719786,True,False,False,lower-open
J081725.6-073045,56,object56.csv,False,True,3.868447475123649e-14,1.0677008000348205,4.962182816022515,0.0,11.236333724359103,0.49759649458093297,28.735418618285458,1.6903187422520858,True,False,False,True,0,ok,False,0.0,amplitude-zero-alpha-unidentified,602,573.2646185339314,-28.73538146606859,37,J081725.6-073045,0.0,22.424,0.05,0.0,28.735,1.69,J081725.6-073045,0.0,3.868447475123649e-14,4.912182816022515,0.0003187422520858352,0.0,False,0.0,False,,,True,True,both-open,28.635815771644047,6.6489136659157975,0.03819209819757777,0.0,0.0,0.0,False,0.0,,,True,True,False,both-open
J082319.3+155746,57,object57.csv,True,True,8.804841192446926,2.2077770949680673,3.1961519209167673,1.3933040061697708,9.612852302492332,0.7484607144978042,20.439415902287053,1.2023185824874736,False,False,False,True,0,ok,True,0.43593172059547247,interior-relative-error<1,574,553.5605841841085,-20.439415815891493,38,J082319.3+155746,8.805,2.207,3.196,1.393,20.439,1.202,J082319.3+155746,1.783673,-0.00015880755307406957,0.00015192091676707875,0.0003185824874736287,1.92,True,1.96,False,1.8276634871759299,,False,True,upper-open,19.37750244802635,10.720969053112839,3.3108077568251344e-05,9.924662859978195,1.783673,1.92,True,1.96,1.828192597800829,,False,True,False,upper-open
J082605.8+401731,58,object58.csv,False,True,5.110333937617701,2.552657430569664,1.703818945320075,1.87407322682408,10.851249748249256,1.9774707825528344,23.298550324658112,1.3705029602740066,False,False,False,True,0,ok,True,1.0999251017672078,relative-error>=1,645,621.7014594028982,-23.298540597101805,39,J082605.8+401731,5.11,2.553,1.704,1.874,23.298,1.37,J082605.8+401731,1.861224,0.0003339376177002862,-0.000181054679925019,0.0005029602740065364,0.0,False,0.0,False,,,True,True,both-open,22.71916350776587,0.07790395857033372,0.3114829741898339,9.45857087283792,1.861224,0.0,False,0.0,,,True,True,False,both-open
J084606.5+050725,59,object59.csv,False,True,2.829623783884585,2.0784149319519165,4.999999999999886,5.753280447286209,9.229994320585629,0.5130535475886939,21.90606051262261,1.2885917948601535,False,False,True,True,0,ok,True,1.150656089457268,alpha-boundary,509,487.09393969652064,-21.906060303479364,41,J084606.5+050725,2.829,2.078,5.0,5.753,21.906,1.288,J084606.5+050725,1.9,0.0006237838845848387,-1.1368683772161603e-13,0.0005917948601534828,1.92,True,1.99,True,1.8857473256005746,,False,True,upper-open,20.54526517853759,4.7764845306792525,0.00038564409629019677,9.293879603226332,1.9,1.92,True,1.99,1.8852690538489283,,False,True,True,upper-open
J092207.6+034559,60,object60.csv,True,True,5.892058085467906,2.483981618921303,4.68252777759402,3.205430058685391,10.758272764471231,0.5842011636283789,15.943915332295814,0.9378773724879891,False,False,False,True,0,ok,True,0.6845512105712286,interior-relative-error<1,599,583.0561162554255,-15.943883744574464,46,J092207.6+034559,5.892,2.484,4.682,3.205,15.944,0.937,J092207.6+034559,1.9,5.8085467905755195e-05,0.0005277775940193408,0.0008773724879890255,1.92,True,1.99,True,1.878471681018867,,False,True,upper-open,14.557008648356486,9.255353524721897,1.6322715360421404e-06,10.802287238089086,1.9,1.92,True,1.99,1.878985694879137,,False,True,True,upper-open
J093208.6+290404,61,object61.csv,False,True,5.399627891659654,4.465537777947301,1.0435281150585354,1.811933094670004,8.345619762441975,4.665937439578265,26.911863911157013,1.5830508183033538,False,False,False,True,0,ok,True,1.7363529247780412,relative-error>=1,565,538.0881525077043,-26.911847492295692,47,J093208.6+290404,5.399,4.465,1.043,1.812,26.912,1.583,J093208.6+290404,1.667347,0.0006278916596542672,0.0005281150585354499,5.081830335385007e-05,0.0,False,0.0,False,,,True,True,both-open,26.470270956613092,0.06023344779883134,0.38231644987541585,7.952111720006722,1.667347,0.0,False,0.0,,,True,True,False,both-open
J094201.1+085820,62,object62.csv,False,True,14.055901884966689,19.65460218768824,0.49459922250369553,1.0208353504805052,0.6190829673248834,20.364292259247776,12.842781909732606,0.7554577593960357,False,False,False,True,0,ok,True,2.0639647294893955,relative-error>=1,501,488.157248658369,-12.842751341631015,48,J094201.1+085820,14.056,19.654,0.494,1.021,12.843,0.755,J094201.1+085820,0.697959,-9.81150333103642e-05,0.0005992225036955401,0.00045775939603565075,1.44,False,1.44,False,,,True,True,both-open,12.20448610654691,0.04170951571523017,2.764590966436381,5.164057268197166,0.697959,1.44,False,1.44,,,True,True,False,both-open
J102150.2+140720,63,object63.csv,False,True,10.841675954609702,2.233162195601807,2.1318898826038506,0.8835180475092774,6.973163970601867,1.2496987493076206,18.631141986833455,1.095949528637262,False,False,False,True,0,ok,True,0.4144294950310308,interior-relative-error<1,489,470.3688594859271,-18.63114051407291,51,J102150.2+140720,10.841,2.233,2.132,0.883,18.631,1.096,J102150.2+140720,1.861224,0.0006759546097026004,-0.00011011739614952276,-5.047136273805819e-05,1.92,True,1.94,False,1.865497498832714,,False,True,upper-open,15.959388936047617,14.923694862038072,5.615784255199023e-05,7.805618479136429,1.861224,1.92,True,1.94,1.866426901616448,,False,True,False,upper-open
J102320.8+594840,64,object64.csv,False,True,12.3848194887353,6.104470098326136,0.8740289012437309,0.8518123156636423,3.490662640233843,6.554448306841801,7.323073476446916,0.43076902802628914,False,False,False,True,0,ok,True,0.9745814062344224,interior-relative-error<1,479,471.6769266913936,-7.323073308606411,52,J102320.8+594840,12.384,6.104,0.874,0.852,7.323,0.431,J102320.8+594840,1.12449,0.0008194887352992453,2.890124373089442e-05,-0.00023097197371085842,1.88,False,1.88,False,,,True,True,both-open,6.983384683854069,19.301815664469956,0.0002536754897256563,7.245771121089665,1.12449,1.88,False,1.88,,,True,True,False,both-open
J105452.0+552113,65,object65.csv,True,True,6.631037862903601,2.299685768989586,4.99463279574087,2.6869910536223545,8.425013160437434,0.4939627032415827,8.218076712190673,0.48341627718768665,False,False,False,True,0,ok,True,0.5379756958136468,interior-relative-error<1,476,467.7819236785031,-8.21807632149688,54,J105452.0+552113,6.631,2.299,4.995,2.687,8.218,0.483,J105452.0+552113,1.9,3.786290360086042e-05,-0.00036720425913028265,0.00041627718768666444,1.88,False,1.88,False,1.8242765215565626,,False,True,upper-open,8.032605138311112,3.9747250111750985,0.02123115705534032,8.218558986828038,1.9,1.88,False,1.88,1.824149487807696,,False,True,False,upper-open
J111254.5+132609,66,object66.csv,True,True,7.613349611385778,2.5011995609133177,1.6973401008411928,1.2227592904926152,8.847733247738311,1.9130821994862677,8.777181885252203,0.5163048167795413,False,False,False,True,0,ok,True,0.7203973380977814,interior-relative-error<1,562,553.2228182438463,-8.777181756153709,55,J111254.5+132609,7.613,2.501,1.697,1.223,8.777,0.516,J111254.5+132609,1.861224,0.00034961138577749296,0.0003401008411927364,0.0003048167795413059,0.12,False,0.12,False,,,True,True,both-open,8.27087047364671,0.08082017450488878,0.43502639942970905,6.940796807312518,1.861224,0.08,False,0.08,,,True,True,False,both-open
J112951.5+025617,67,object67.csv,True,True,4.410283891931423,1.9812149898859264,4.1765336332272875,3.1422747480967224,7.905761632215146,0.5313718534492778,23.00774779726954,1.3533969292511494,False,False,False,True,0,ok,True,0.7523642867610829,interior-relative-error<1,453,429.99225605575026,-23.00774394424974,58,J112951.5+025617,4.4102,1.981,4.176,3.142,23.007,1.353,J112951.5+025617,1.9,8.389193142299689e-05,0.0005336332272873889,0.0003969292511494249,1.92,True,1.99,True,1.8377677429325083,,False,True,upper-open,22.05409727189476,9.60181357532853,1.0585584601216272e-06,7.965983928134901,1.9,1.92,True,1.99,1.8378370353534896,,False,True,True,upper-open
J113009.1+203054,68,object68.csv,False,True,5.710790588619014,2.361663892446368,4.9999999999998455,3.235507869541166,9.947531920511977,0.534660122098481,15.812800224497579,0.9301647190880928,False,False,True,True,0,ok,True,0.6471015739082532,alpha-boundary,556,540.1871996449598,-15.812800355040167,59,J113009.1+203054,5.7107,2.361,5.0,3.235,15.813,0.9301,J113009.1+203054,1.9,9.05886190141203e-05,-1.545430450278218e-13,6.471908809280169e-05,1.92,True,1.94,False,1.8484645448701829,,False,True,upper-open,15.420162278823454,3.431358206495192,3.397157727478329,10.06750813780247,1.9,1.92,True,1.94,1.8483607167765777,,False,True,False,upper-open
J113553.9+400132,69,object69.csv,False,True,14.251390628209785,33.524098904235686,0.38584645294865244,1.2278836891533507,3.1253447934501198e-15,34.31548545107354,9.664978737891753,0.5685281610524561,False,False,False,True,0,ok,True,3.1823117195190456,relative-error>=1,519,509.3350211548454,-9.664978845154621,60,J113553.9+400132,14.251,33.524,0.386,1.228,9.665,0.568,J113553.9+400132,0.853061,0.0003906282097858593,-0.00015354705134756896,0.000528161052456122,0.0,False,0.0,False,,,True,True,both-open,9.394921872073695,0.5879950815563622,0.033407262966332125,6.632816487643101,0.853061,0.0,False,0.0,,,True,True,False,both-open
J114739.1+252910,70,object70.csv,True,True,6.251519750486997,1.9724708596578735,2.9679705986148828,1.7348237767286099,8.208469107153382,0.7588181655773341,18.491381413849425,1.0877283184617308,False,False,False,True,0,ok,True,0.5845151490173898,interior-relative-error<1,485,466.5086198207197,-18.491380179280327,61,J114739.1+252910,6.251,1.972,2.968,1.735,18.491,1.087,J114739.1+252910,1.9,0.0005197504869967062,-2.9401385117200363e-05,0.0007283184617308258,1.92,True,1.99,True,1.843672903657348,,False,True,upper-open,17.517203062205112,14.923694862038072,5.09576687599429e-07,8.279959729442822,1.9,1.92,True,1.99,1.8469822383535688,,False,True,True,upper-open
J114935.7+222355,71,object71.csv,True,True,13.365549044819524,2.511896759621939,1.7919866414153232,0.730819332624287,7.259973118134854,1.7542348194543325,26.459077611964908,1.556416330115583,False,False,False,True,0,ok,True,0.40782632846363237,interior-relative-error<1,566,539.5409236930221,-26.459076306977863,62,J114935.7+222355,13.365,2.512,1.792,0.731,26.459,1.556,J114935.7+222355,1.744898,0.0005490448195235587,-1.3358584676881335e-05,0.0004163301155828414,0.2,False,0.2,False,,,True,True,both-open,25.97772439186977,0.11671384044277183,0.44929271239081187,4.768461802517458,1.744898,0.2,False,0.2,,,True,True,False,both-open
J120025.3+032049,72,object72.csv,False,True,4.5137387821138075,2.1328683157952737,4.999999999999912,3.7045342988193464,8.503401338570331,0.48814455701664705,26.339892347032357,1.549405432178374,False,False,True,True,0,ok,True,0.7409068597638823,alpha-boundary,486,459.66010772065613,-26.33989227934387,65,J120025.3+032049,4.514,2.133,5.0,3.704,26.339,1.549,J120025.3+032049,1.822449,-0.0002612178861927106,-8.79296635503124e-14,0.0004054321783739656,1.92,True,1.92,False,1.7961441330387502,,False,True,upper-open,25.955833853572415,3.431358206495192,0.27733129342154356,8.504961410924379,1.822449,1.92,True,1.92,1.7961336340427942,,False,True,False,upper-open
J121756.8+204017,73,object73.csv,False,True,15.953563133789851,23.43673373658999,0.47019473528870853,0.9859941860651273,1.5014817373449127e-09,24.084605668768017,35.65855331834282,2.0975619599025186,False,False,False,True,0,ok,True,2.096991123177311,relative-error>=1,565,529.3414465334255,-35.65855346657452,67,J121756.8+204017,15.953,23.436,0.4702,0.986,35.658,2.097,J121756.8+204017,1.240816,0.000563133789851733,-5.264711291474988e-06,0.0005619599025186162,0.0,False,0.0,False,,0.6302412435402118,True,False,lower-open,33.788184484199235,0.6565298340040548,0.044063602968088054,5.429376690975479,1.240816,0.0,False,0.0,,0.6284920455289719,True,False,False,lower-open
J122241.3+020559,74,object74.csv,True,True,8.737968398661911,2.245416458562787,2.3127998784683657,1.1627227806360365,9.03875621877237,1.1562172866375695,10.942150731486606,0.643655925381565,False,False,False,True,0,ok,True,0.5027338471697088,interior-relative-error<1,557,546.0578512252599,-10.942148774740076,68,J122241.3+020559,8.737,2.245,2.313,1.163,10.942,0.643,J122241.3+020559,1.861224,0.0009683986619108964,-0.00020012153163451174,0.0006559253815650035,1.88,False,1.88,False,1.7648370851454844,,False,True,upper-open,10.218893156689035,11.538638240400871,0.0005193637544746797,9.533246556571934,1.861224,1.88,False,1.88,1.7648753435030504,,False,True,False,upper-open
J132701.0+021220,77,object77.csv,True,True,13.301146816697415,2.3950556275958466,2.4564044456279324,0.8374625034355337,9.129711554981993,1.0859504163651348,19.635148326016846,1.1550087250598144,False,False,False,True,0,ok,True,0.3409302181186424,interior-relative-error<1,607,587.3648518189423,-19.63514818105773,75,J132701.0+021220,13.301,2.395,2.456,0.837,19.635,1.155,J132701.0+021220,1.861224,0.0001468166974145646,0.0004044456279324038,8.725059814418401e-06,1.8,False,1.8,False,1.7523244765847823,,False,True,upper-open,19.689843730051848,4.277870198282724,0.015726049031359643,8.593630457549077,1.861224,1.8,False,1.8,1.7523401507279486,,False,True,False,upper-open
J132722.9+033745,78,object78.csv,False,True,15.183031493838897,42.813777970303065,0.35426361284284785,1.337324868052293,2.6690773579710495e-14,43.87506744943116,20.871077651084384,1.2277104500637872,False,False,False,True,0,ok,True,3.7749427815086762,relative-error>=1,579,558.1289223882794,-20.87107761172058,76,J132722.9+033745,15.183,42.813,0.354,1.337,20.871,1.227,J132722.9+033745,1.861224,3.1493838896778925e-05,0.00026361284284787123,0.0007104500637871158,0.0,False,0.0,False,,1.8321387191912455,True,False,lower-open,19.513910809727406,0.06977161143425498,0.4998891618323316,7.031702266689572,1.861224,0.0,False,0.0,,1.83220574912176,True,False,False,lower-open
J153940.5+342527,79,object79.csv,True,True,15.242561744116015,3.362427091088158,1.4197413461069486,0.7308233547714341,9.245692524491638,3.076826576745438,8.489081979932331,0.49935776352543126,False,False,False,True,0,ok,True,0.5147580978573413,interior-relative-error<1,723,714.5109188499965,-8.489081150003472,78,J153940.5+342527,15.242,3.362,1.419,0.731,8.489,0.499,J153940.5+342527,1.667347,0.0005617441160143954,0.0007413461069485372,0.000357763525431265,1.72,False,1.72,False,,,True,True,both-open,8.30889702990521,0.09712277257018853,4.035243155217785,6.397968950043018,1.667347,1.72,False,1.72,,,True,True,False,both-open
J161602.6+075153,80,object80.csv,False,True,3.4499887010775865,2.3813052736293256,2.795112853090047,3.6916860411181918,15.274441869562901,1.061182661272742,20.904355888881202,1.2296679934636001,False,False,False,True,0,ok,True,1.3207645755830457,relative-error>=1,828,807.0956453443666,-20.90435465563337,79,J161602.6+075153,3.449,2.381,2.795,3.691,20.904,1.229,J161602.6+075153,1.9,0.00098870107758664,0.00011285309004716026,0.0006679934636000251,0.0,False,0.0,False,,,True,True,both-open,20.777511860404843,0.10075841551022788,0.15752787059517812,14.018643818282234,1.9,0.0,False,0.0,,,True,True,False,both-open
J161610.2+065504,81,object81.csv,True,True,13.396594968288333,2.6653876737543456,3.675110700847277,1.2287891245137696,13.154600094285282,0.7630028776613306,9.088503688200076,0.5346178640117691,False,False,False,True,0,ok,True,0.33435431597488446,interior-relative-error<1,767,757.9114965360818,-9.088503463918187,80,J161610.2+065504,13.396,2.665,3.675,1.228,9.088,0.534,J161610.2+065504,1.9,0.0005949682883326091,0.0001107008472773785,0.0006178640117691092,1.92,True,1.92,False,1.8270305580512272,,False,True,upper-open,8.81326105812343,9.96124282979601,0.0003919113843953047,13.466653154794695,1.9,1.92,True,1.92,1.8270476999272365,,False,True,False,upper-open
J165658.9-091055,82,object82.csv,False,True,3.7946764156676855e-09,32.806288812245796,0.050007971591445904,0.0,20.298266684989265,31.311764772246146,12.406087562875788,0.7297698566397522,True,True,False,True,0,ok,False,0.0,amplitude-zero-alpha-unidentified,1048,1035.5938507699009,-12.406149230099118,81,J165658.9-091055,0.0,32.806,0.05,0.0,12.406,0.729,J165658.9-091055,1.9,3.7946764156676855e-09,7.971591445901649e-06,0.0007698566397522644,0.0,False,1.98,False,,,True,True,both-open,12.406087562610992,2.7523554001260853,5.0,20.298267897327854,1.9,0.0,False,1.98,,,True,True,False,both-open
J172227.2+320757,83,object83.csv,False,True,15.10065168707906,10.435232066318815,0.7711793993079261,0.9651869465332192,9.459296945820187,11.077099022819844,14.668150952357502,0.862832408962206,False,False,False,True,0,ok,True,1.2515725230723227,relative-error>=1,886,871.3318487610873,-14.668151238912742,82,J172227.2+320757,15.1006,10.435,0.771,0.965,14.668,0.862,J172227.2+320757,0.891837,5.168707905944814e-05,0.00017939930792609804,0.0008324089622060438,0.12,False,0.12,False,,,True,True,both-open,14.598976165593399,0.04020452076692093,1.329116552581297,11.060340194484805,0.891837,0.44,False,0.44,,,True,True,False,both-open
J175402.9+580630,84,object84.csv,False,True,16.441936662994383,73.4099292189488,0.2766771410825505,1.5296140442078137,4.094520571281562e-07,74.33307306304675,16.805517333478136,0.9885598431457727,False,False,False,True,0,ok,True,5.528516155049585,relative-error>=1,665,648.1944828318897,-16.805517168110327,83,J175402.9+580630,16.442,73.409,0.276,1.529,16.805,0.988,J175402.9+580630,1.512245,-6.333700561711453e-05,0.0006771410825504587,0.0005598431457727315,0.0,False,0.0,False,,,True,True,both-open,16.649079787896994,0.5879950815563622,0.029743287710059633,9.720364475415671,1.512245,0.0,False,0.0,,,True,True,False,both-open
J202512.8+003134,85,object85.csv,True,True,15.181529534103548,3.217044217154602,2.061871532283612,0.9076441576118076,17.746838153629387,1.9689411581006975,21.4235849633694,1.2602108801982,False,False,False,True,0,ok,True,0.4402040298827699,interior-relative-error<1,1093,1071.5764172658714,-21.42358273412856,84,J202512.8+003134,15.181,3.217,2.062,0.907,21.423,1.26,J202512.8+003134,1.822449,0.0005295341035491674,-0.00012846771638796994,0.00021088019819992532,1.92,True,1.98,False,1.8438432380679028,,False,True,upper-open,19.320817144947227,16.06189845060586,4.6403531516986544e-06,18.87673771758104,1.822449,1.92,True,1.96,1.847207644353575,,False,True,False,upper-open
J205043.1+012329,86,object86.csv,True,True,9.118843060842933,3.872251544236892,1.3280021026920947,1.2663586266762645,12.886120145236626,3.6973171819520916,17.02529266660239,1.0014878039177877,False,False,False,True,0,ok,True,0.9535817933639804,interior-relative-error<1,829,811.9747111530717,-17.025288846928333,85,J205043.1+012329,9.118,3.872,1.328,1.266,17.025,1.001,J205043.1+012329,1.512245,0.0008430608429321751,2.1026920946631833e-06,0.0004878039177877991,0.28,False,0.28,False,,,True,True,both-open,16.605881044609646,0.07238340535048404,0.5830657458705711,11.356345441029847,1.512245,0.4,False,0.4,,,True,True,False,both-open
J205853.1+012411,87,object87.csv,True,True,11.540664735455021,2.737747534653107,2.3450467211835284,1.1119957522321804,14.851583240299798,1.4181988430083476,10.721717962225963,0.6306892918956448,False,False,False,True,0,ok,True,0.4741891674000269,interior-relative-error<1,879,868.2782818749534,-10.72171812504655,86,J205853.1+012411,11.54,2.737,2.345,1.112,10.721,0.631,J205853.1+012411,1.9,0.0006647354550217699,4.672118352821997e-05,-0.00031070810435518403,1.88,False,1.88,False,,,True,True,both-open,10.64902937486795,1.9772527742429318,0.48509757189182157,14.110713422685178,1.9,1.88,False,1.88,,,True,True,False,both-open
J205952.2+011500,88,object88.csv,True,True,7.383790618163783,2.947452224954572,1.669473496574011,1.4644447484192187,12.816573368147534,2.328003291518328,20.69969810802717,1.2176293004721865,False,False,False,True,0,ok,True,0.8771895758899201,interior-relative-error<1,775,754.3003027849006,-20.699697215099377,87,J205952.2+011500,7.383,2.947,1.669,1.464,20.699,1.217,J205952.2+011500,1.9,0.0007906181637826748,0.00047349657401096756,0.0006293004721864559,1.84,False,1.84,False,,,True,True,both-open,20.500756390938477,10.334126770500983,0.000977591890632951,13.542404769395107,1.9,1.84,False,1.84,,,True,True,False,both-open
J212936.5+172533,89,object89.csv,False,True,15.718068720350978,24.331236620885576,0.48183901723358247,1.08562928036248,2.5360798447808683,25.144347619714924,18.352233541665516,1.0795431495097363,False,False,False,True,0,ok,True,2.2530954147206317,relative-error>=1,664,645.647898399187,-18.352101600812944,88,J212936.5+172533,15.718,24.331,0.482,1.085,18.352,1.079,J212936.5+172533,1.395918,6.872035097771345e-05,-0.00016098276641751674,0.0005431495097363293,1.84,False,1.84,False,,,True,True,both-open,17.59907896906458,17.28691079672365,0.0006488632353386012,10.30117481689319,1.395918,1.84,False,1.84,,,True,True,False,both-open
J115914.9+494748 ,92,object92.csv,True,True,11.084551118514183,2.347668052943995,2.0243167781405447,0.8926141358244143,8.462932264341637,1.4109781867986027,14.574227042741404,0.8573074731024355,False,False,False,True,0,ok,True,0.4409458763881478,interior-relative-error<1,570,555.4257733659001,-14.574226634099887,64,J115914.9+494748 ,11.084,2.347,2.024,0.892,14.574,0.857,J115914.9+494748 ,1.861224,0.0005511185141831021,0.00031677814054464903,0.0003074731024355071,0.0,False,0.0,False,,1.8972296092966647,True,False,lower-open,14.125687742797794,0.07509296779062456,0.694607326891855,5.010365453102221,1.861224,0.0,False,0.0,,1.8970764020012825,True,False,False,lower-open
J121218.5+273255,93,object93.csv,True,True,18.90777207687682,3.0447095720129775,1.4467876663147674,0.559207413762606,5.89276615386054,2.741045451823943,23.500918723391024,1.3824069837288837,False,False,False,True,0,ok,True,0.38651657515647025,interior-relative-error<1,620,596.4990827340221,-23.500917265977932,66,J121218.5+273255,18.907,3.045,1.446,0.559,23.501,1.382,J121218.5+273255,1.628571,0.0007720768768209041,0.0007876663147674545,0.00040698372888381407,1.72,False,1.72,False,,1.9064432000037201,True,False,lower-open,23.205557090949075,0.1045301532016594,4.58580773531301,2.419694383892684,1.628571,1.72,False,1.72,,1.9059483793745784,True,False,False,lower-open
J122902.5+473721,94,object94.csv,True,True,9.3398752579991,2.1282063250096934,3.1336540124141647,1.254768994037833,8.160693615768713,0.723945193759334,17.597796437286163,1.0351644963109508,False,False,False,True,0,ok,True,0.4004172091325296,interior-relative-error<1,502,484.4022047608084,-17.597795239191612,69,J122902.5+473721,9.339,2.128,3.133,1.255,17.597,1.035,J122902.5+473721,1.9,0.0008752579991000431,0.0006540124141647397,0.0001644963109508346,1.92,True,1.99,True,1.8314706846390199,,False,True,upper-open,16.5785818406643,12.883543563921934,1.000737334792932e-06,8.366074639707607,1.9,1.92,True,1.99,1.8318802635889044,,False,True,True,upper-open
J123048.9+103247,95,object95.csv,False,True,17.045159439602845,19.67475547041315,0.5144035798315026,0.8944549327880478,2.4367247901179123e-08,20.46673616095204,40.74749131362452,2.396911253742619,False,False,False,True,0,ok,True,1.7388194170052904,relative-error>=1,585,544.2525087635643,-40.747491236435735,70,J123048.9+103247,17.045,19.674,0.514,0.894,40.747,2.396,J123048.9+103247,1.473469,0.0001594396028430367,0.00040357983150263177,0.0009112537426192446,1.84,False,1.84,False,,,True,True,both-open,40.177243528115696,21.551571146869588,0.0006251177058821626,7.344201222692973,1.473469,1.84,False,1.84,,,True,True,False,both-open
J124932.5+495344,96,object96.csv,False,True,1.717524596786631,2.3716916856938735,4.999999999996515,11.095141202798464,11.724005076490329,0.5783054106990031,19.027704315812915,1.1192767244595831,False,False,True,True,0,ok,True,2.2190282405612396,alpha-boundary,627,607.9722957186531,-19.027704281346928,71,J124932.5+495344,1.717,2.371,5.0,11.095,19.027,1.119,J124932.5+495344,1.9,0.0005245967866309709,-3.4852121189032914e-12,0.0002767244595831553,1.92,True,1.99,True,,,True,True,both-open,18.794824531473182,6.177747855853207,2.7105320960292545e-06,11.764596618218377,1.9,1.92,True,1.99,,,True,True,True,both-open
J130650.0+463333,97,object97.csv,False,True,19.37660733469606,9.903846339245627,0.7134094571939358,0.64779306245021,1.5529655803857772e-09,10.570154326097695,21.041408050487682,1.237729885322805,False,False,False,True,0,ok,True,0.9080242151515403,interior-relative-error<1,544,522.9585919009768,-21.041408099023215,72,J130650.0+463333,19.376,9.904,0.713,0.647,21.041,1.237,J130650.0+463333,0.891837,0.0006073346960597803,0.0004094571939358138,0.0007298853228048241,1.88,False,1.88,False,,,True,True,both-open,19.607526347990813,20.02434971074377,0.0003489959429972988,7.291278156004274,0.891837,1.88,False,1.88,,,True,True,False,both-open


==> anc/requirements.txt <==
numpy
pandas
scipy
matplotlib
openpyxl


==> anc/work_model_native_mock/model_native_mock_validation.py <==
#!/usr/bin/env python3
"""Forward-recovery validation for the Kutlimuratov et al. (2024) A model.

This test is deliberately model-native.  For each injected A, it solves the
published density ODE, projects the resulting density profile, generates
annular counts, and sends those counts back through the same fitting family.
It therefore tests numerical/statistical recovery of A under the assumptions
of the stationary spherical constant-A model.  It is distinct from the paired
Jeans negative control, which held projected positions fixed while changing
only velocities.

The mock observational conditions reproduce the 20-annulus geometry, total
counts, and fitted background fraction of each of the 85 supplied clusters.
The forward model uses an off-library high-accuracy calculation.  Recovery is
reported both on the manuscript-era A grid and on a 0.01 fine grid.
"""

from __future__ import annotations

import argparse
import json
import math
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.interpolate import PchipInterpolator
from scipy.stats import spearmanr


ROOT = Path(__file__).resolve().parents[1]
RECALC = ROOT / "apj_recalculation"
if str(RECALC) not in sys.path:
    sys.path.insert(0, str(RECALC))

from anisotropy_recalculation_v2 import projected_profile, solve_density  # noqa: E402
from batch_recalculate_all import (  # noqa: E402
    fit_one_profile_per_cluster,
    fit_profile_grid,
)


DEFAULT_TRUE_A = np.asarray(
    [0.10, 0.30, 0.50, 0.70, 0.90, 1.10, 1.30, 1.50, 1.70, 1.85, 1.95],
    dtype=float,
)


def substeps_for_A(A: float) -> int:
    """Conservative RK4 refinement toward the stiff A -> 2 limit."""
    if A < 1.90:
        return 80
    if A < 1.94:
        return 160
    if A < 1.97:
        return 320
    if A < 1.985:
        return 640
    return 1280


def build_or_load_fine_library(
    path: Path,
    A_values: np.ndarray,
    scale_values: np.ndarray,
    radii: np.ndarray,
    panels: int,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    substeps = np.asarray([substeps_for_A(float(A)) for A in A_values], dtype=int)
    if path.exists():
        cached = np.load(path)
        compatible = (
            np.array_equal(cached["A_values"], A_values)
            and np.array_equal(cached["scale_values"], scale_values)
            and np.array_equal(cached["radii"], radii)
            and int(cached["panels"]) == panels
            and np.array_equal(cached["substeps"], substeps)
        )
        if compatible:
            print(f"Loaded fine profile library: {path}", flush=True)
            return (
                cached["profiles"],
                cached["valid_A"].astype(bool),
                substeps,
            )

    profiles = np.full(
        (len(A_values), len(scale_values), len(radii)), np.nan, dtype=float
    )
    valid = np.zeros(len(A_values), dtype=bool)
    for j, (A, n_substeps) in enumerate(zip(A_values, substeps)):
        solution = solve_density(float(A), substeps=int(n_substeps))
        valid[j] = bool(
            solution.density_positive
            and np.isfinite(solution.p)
            and solution.p > 0.0
        )
        if valid[j]:
            profiles[j] = np.stack(
                [
                    projected_profile(
                        radii,
                        float(scale),
                        solution,
                        panels=panels,
                    )
                    for scale in scale_values
                ]
            )
        if j % 5 == 0 or j == len(A_values) - 1:
            print(
                f"fine library A={A:.2f} ({j + 1}/{len(A_values)}) "
                f"valid={valid[j]}",
                flush=True,
            )

    np.savez_compressed(
        path,
        profiles=profiles,
        valid_A=valid,
        A_values=A_values,
        scale_values=scale_values,
        radii=radii,
        panels=np.asarray(panels),
        substeps=substeps,
    )
    return profiles, valid, substeps


def fit_count_matrix(
    counts: np.ndarray,
    area: np.ndarray,
    profiles: np.ndarray,
    valid_A: np.ndarray,
    A_values: np.ndarray,
    scale_values: np.ndarray,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    """Profile over nuisance terms for all mock count vectors.

    The global scale basin is found on the cached geometric grid.  A PCHIP
    profile interpolation at the local parabolic vertex then removes most of
    the finite-scale-grid error without assuming that the full scale objective
    is unimodal.
    """
    counts = np.asarray(counts, dtype=float)
    y = 2.0 * counts / area[None, :]
    err = 2.0 * np.sqrt(np.maximum(counts, 1.0)) / area[None, :]
    n_mock = len(counts)
    n_A = len(A_values)
    objective = np.full((n_mock, n_A), np.inf, dtype=float)
    best_scale = np.full((n_mock, n_A), np.nan, dtype=np.float32)
    best_amplitude = np.full((n_mock, n_A), np.nan, dtype=np.float32)
    best_background = np.full((n_mock, n_A), np.nan, dtype=np.float32)
    log_scale = np.log(scale_values)
    log_step = float(log_scale[1] - log_scale[0])

    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        grid_obj, grid_amp, grid_bg = fit_profile_grid(
            profiles[j], y, err, amplitude_max, background_y_max
        )
        grid_index = np.argmin(grid_obj, axis=1)
        row = np.arange(n_mock)
        chosen_obj = grid_obj[row, grid_index]
        chosen_amp = grid_amp[row, grid_index]
        chosen_bg = grid_bg[row, grid_index]
        refined_log_scale = log_scale[grid_index].copy()

        interior = (grid_index > 0) & (grid_index < len(scale_values) - 1)
        if np.any(interior):
            rr = row[interior]
            ii = grid_index[interior]
            left = grid_obj[rr, ii - 1]
            middle = grid_obj[rr, ii]
            right = grid_obj[rr, ii + 1]
            denominator = left - 2.0 * middle + right
            offset = np.zeros_like(denominator)
            good = np.isfinite(denominator) & (denominator > 1e-12)
            offset[good] = 0.5 * (left[good] - right[good]) / denominator[good]
            offset = np.clip(offset, -0.95, 0.95)
            refined_log_scale[interior] += offset * log_step

        interpolator = PchipInterpolator(log_scale, profiles[j], axis=0)
        refined_profiles = interpolator(refined_log_scale)
        refined_obj, refined_amp, refined_bg = fit_one_profile_per_cluster(
            refined_profiles, y, err, amplitude_max, background_y_max
        )
        use_refined = refined_obj <= chosen_obj + 1e-10
        objective[:, j] = np.where(use_refined, refined_obj, chosen_obj)
        best_scale[:, j] = np.where(
            use_refined, np.exp(refined_log_scale), scale_values[grid_index]
        ).astype(np.float32)
        best_amplitude[:, j] = np.where(
            use_refined, refined_amp, chosen_amp
        ).astype(np.float32)
        best_background[:, j] = np.where(
            use_refined, refined_bg, chosen_bg
        ).astype(np.float32)
        if j % 5 == 0 or j == n_A - 1:
            print(
                f"mock recovery A={A:.2f} ({j + 1}/{n_A})",
                flush=True,
            )

    return objective, best_scale, best_amplitude, best_background


def crossing(
    A: np.ndarray,
    objective: np.ndarray,
    best_index: int,
    direction: int,
    level: float = 1.0,
) -> float:
    delta = objective - objective[best_index]
    i = best_index
    while 0 <= i + direction < len(A):
        j = i + direction
        if np.isfinite(delta[i]) and np.isfinite(delta[j]):
            if (delta[i] - level) * (delta[j] - level) <= 0.0:
                if delta[j] == delta[i]:
                    return float(0.5 * (A[i] + A[j]))
                return float(
                    A[i]
                    + (level - delta[i])
                    * (A[j] - A[i])
                    / (delta[j] - delta[i])
                )
        i = j
    return math.nan


def select_grid_indices(A_values: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    canonical_values = np.round(np.arange(0.0, 1.92 + 0.001, 0.04), 2)
    published_values = np.concatenate(
        [canonical_values, np.asarray([1.94, 1.96, 1.98, 1.99])]
    )
    rounded = np.round(A_values, 2)
    canonical = np.flatnonzero(np.isin(rounded, canonical_values))
    published = np.flatnonzero(np.isin(rounded, published_values))
    if len(canonical) != len(canonical_values):
        raise RuntimeError("Fine grid does not contain the complete canonical grid.")
    if len(published) != len(published_values):
        raise RuntimeError("Fine grid does not contain the complete published extension.")
    return canonical, published


def summarize_fits(
    metadata: pd.DataFrame,
    objective: np.ndarray,
    best_scale: np.ndarray,
    best_amplitude: np.ndarray,
    best_background: np.ndarray,
    A_values: np.ndarray,
) -> pd.DataFrame:
    canonical, published = select_grid_indices(A_values)
    rows: list[dict[str, object]] = []
    for i, meta in metadata.reset_index(drop=True).iterrows():
        profile = objective[i]
        fine_index = int(np.argmin(profile))
        published_index = int(published[np.argmin(profile[published])])
        canonical_index = int(canonical[np.argmin(profile[canonical])])
        lower = crossing(A_values, profile, fine_index, -1)
        upper = crossing(A_values, profile, fine_index, +1)
        true_index = int(np.argmin(np.abs(A_values - float(meta["A_true"]))))
        delta_true = float(profile[true_index] - profile[fine_index])
        item = meta.to_dict()
        item.update(
            {
                "A_best_fine": float(A_values[fine_index]),
                "A_best_published_grid": float(A_values[published_index]),
                "A_best_canonical_grid": float(A_values[canonical_index]),
                "canonical_upper_boundary": bool(
                    canonical_index == canonical[-1]
                ),
                "fine_extended_upper_boundary": bool(
                    fine_index == len(A_values) - 1
                ),
                "A_lower_delta1": lower,
                "A_upper_delta1": upper,
                "A_lower_delta1_open": not np.isfinite(lower),
                "A_upper_delta1_open": not np.isfinite(upper),
                "delta_chi2_at_true": delta_true,
                "true_in_delta1_set": bool(delta_true <= 1.0 + 1e-12),
                "objective_min": float(profile[fine_index]),
                "scale_best_fine": float(best_scale[i, fine_index]),
                "amplitude_best_fine": float(best_amplitude[i, fine_index]),
                "background_surface_density_best_fine": float(
                    best_background[i, fine_index] / 2.0
                ),
            }
        )
        item["identifiability_class"] = (
            "two-sided"
            if np.isfinite(lower) and np.isfinite(upper)
            else "upper-open"
            if np.isfinite(lower)
            else "lower-open"
            if np.isfinite(upper)
            else "both-open"
        )
        rows.append(item)
    return pd.DataFrame(rows)


def q16(series: pd.Series) -> float:
    return float(series.quantile(0.16))


def q84(series: pd.Series) -> float:
    return float(series.quantile(0.84))


def recovery_summary(results: pd.DataFrame) -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    for A_true, group in results.groupby("A_true", sort=True):
        fine_error = group["A_best_fine"] - A_true
        published_error = group["A_best_published_grid"] - A_true
        rows.append(
            {
                "A_true": float(A_true),
                "beta_true_equal_A_over_2": float(A_true / 2.0),
                "n_catalogs": int(len(group)),
                "A_fine_median": float(group["A_best_fine"].median()),
                "A_fine_q16": q16(group["A_best_fine"]),
                "A_fine_q84": q84(group["A_best_fine"]),
                "fine_bias_mean": float(fine_error.mean()),
                "fine_mae": float(np.mean(np.abs(fine_error))),
                "fine_rmse": float(np.sqrt(np.mean(np.square(fine_error)))),
                "fine_within_0p10_fraction": float(
                    np.mean(np.abs(fine_error) <= 0.10)
                ),
                "A_published_median": float(
                    group["A_best_published_grid"].median()
                ),
                "A_published_q16": q16(group["A_best_published_grid"]),
                "A_published_q84": q84(group["A_best_published_grid"]),
                "published_bias_mean": float(published_error.mean()),
                "published_mae": float(np.mean(np.abs(published_error))),
                "published_rmse": float(
                    np.sqrt(np.mean(np.square(published_error)))
                ),
                "published_within_0p10_fraction": float(
                    np.mean(np.abs(published_error) <= 0.10)
                ),
                "canonical_boundary_fraction": float(
                    group["canonical_upper_boundary"].mean()
                ),
                "fine_extended_boundary_fraction": float(
                    group["fine_extended_upper_boundary"].mean()
                ),
                "delta1_set_coverage": float(
                    group["true_in_delta1_set"].mean()
                ),
                "two_sided_fraction": float(
                    (group["identifiability_class"] == "two-sided").mean()
                ),
                "upper_open_fraction": float(
                    group["A_upper_delta1_open"].mean()
                ),
                "median_source_fraction": float(
                    group["source_fraction"].median()
                ),
            }
        )
    return pd.DataFrame(rows)


def per_cluster_summary(results: pd.DataFrame) -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    for (object_id, cluster_id), group in results.groupby(
        ["object_id", "cluster_id"], sort=True, dropna=False
    ):
        error = group["A_best_fine"] - group["A_true"]
        rows.append(
            {
                "object_id": int(object_id),
                "cluster_id": str(cluster_id),
                "n_catalogs": int(len(group)),
                "observed_total_counts": int(group["observed_total_counts"].iloc[0]),
                "source_fraction": float(group["source_fraction"].iloc[0]),
                "background_fraction": float(group["background_fraction"].iloc[0]),
                "fine_bias_mean": float(error.mean()),
                "fine_mae": float(np.mean(np.abs(error))),
                "fine_rmse": float(np.sqrt(np.mean(np.square(error)))),
                "delta1_set_coverage": float(group["true_in_delta1_set"].mean()),
                "canonical_boundary_fraction": float(
                    group["canonical_upper_boundary"].mean()
                ),
                "upper_open_fraction": float(
                    group["A_upper_delta1_open"].mean()
                ),
                "two_sided_fraction": float(
                    (group["identifiability_class"] == "two-sided").mean()
                ),
            }
        )
    return pd.DataFrame(rows)


def make_plots(
    noisy_summary: pd.DataFrame,
    noiseless_summary: pd.DataFrame,
    per_cluster: pd.DataFrame,
    outdir: Path,
) -> None:
    fig, ax = plt.subplots(figsize=(7.3, 5.4))
    x = noisy_summary["A_true"].to_numpy(float)
    med = noisy_summary["A_fine_median"].to_numpy(float)
    lo = noisy_summary["A_fine_q16"].to_numpy(float)
    hi = noisy_summary["A_fine_q84"].to_numpy(float)
    ax.fill_between(x, lo, hi, color="#4C78A8", alpha=0.22, label="16th–84th percentile")
    ax.plot(x, med, "o-", color="#2F5D8A", label="Poisson median, fine grid")
    ax.plot(
        noiseless_summary["A_true"],
        noiseless_summary["A_fine_median"],
        "s--",
        color="#E45756",
        ms=4,
        label="Noiseless median, fine grid",
    )
    ax.plot([0, 2], [0, 2], color="black", lw=1.1, ls=":", label="exact recovery")
    ax.set(
        xlabel=r"Injected model parameter $A_{\rm true}$",
        ylabel=r"Recovered $A$",
        xlim=(0.0, 2.0),
        ylim=(0.0, 2.0),
        title="Model-native forward recovery",
    )
    ax.legend(frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "model_native_recovery.png", dpi=300)
    plt.close(fig)

    fig, axes = plt.subplots(1, 2, figsize=(11.2, 4.6), sharex=True)
    axes[0].plot(
        x,
        noisy_summary["fine_rmse"],
        "o-",
        color="#2F5D8A",
        label="fine 0.01 grid",
    )
    axes[0].plot(
        x,
        noisy_summary["published_rmse"],
        "s--",
        color="#E45756",
        label="published grid",
    )
    axes[0].set(xlabel=r"$A_{\rm true}$", ylabel="RMSE in recovered A")
    axes[0].legend(frameon=False)
    axes[1].plot(
        x,
        noisy_summary["canonical_boundary_fraction"],
        "o-",
        color="#B279A2",
        label=r"best fit at canonical $A=1.92$",
    )
    axes[1].plot(
        x,
        noisy_summary["upper_open_fraction"],
        "s--",
        color="#F58518",
        label=r"upper $\Delta\chi^2=1$ bound open",
    )
    axes[1].set(
        xlabel=r"$A_{\rm true}$",
        ylabel="Fraction of mock catalogs",
        ylim=(-0.03, 1.03),
    )
    axes[1].legend(frameon=False, fontsize=9)
    fig.suptitle("Recovery error and upper-bound behavior")
    fig.tight_layout()
    fig.savefig(outdir / "model_native_boundary_and_rmse.png", dpi=300)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7.2, 5.1))
    scatter = ax.scatter(
        per_cluster["source_fraction"],
        per_cluster["fine_rmse"],
        c=per_cluster["observed_total_counts"],
        cmap="viridis",
        s=42,
        alpha=0.85,
        edgecolor="none",
    )
    ax.set(
        xlabel="Model source fraction inside the 20 annuli",
        ylabel="Per-cluster RMSE in recovered A",
        title="Recovery versus source-to-background contrast",
    )
    cb = fig.colorbar(scatter, ax=ax)
    cb.set_label("Observed total annular counts")
    fig.tight_layout()
    fig.savefig(outdir / "model_native_recovery_vs_source_fraction.png", dpi=300)
    plt.close(fig)


def build_report(
    noisy: pd.DataFrame,
    noiseless: pd.DataFrame,
    noisy_summary: pd.DataFrame,
    noiseless_summary: pd.DataFrame,
    metadata: dict[str, object],
) -> str:
    rho_fine, p_fine = spearmanr(noisy["A_true"], noisy["A_best_fine"])
    rho_published, p_published = spearmanr(
        noisy["A_true"], noisy["A_best_published_grid"]
    )
    global_fine_rmse = float(
        np.sqrt(np.mean(np.square(noisy["A_best_fine"] - noisy["A_true"])))
    )
    global_published_rmse = float(
        np.sqrt(
            np.mean(
                np.square(noisy["A_best_published_grid"] - noisy["A_true"])
            )
        )
    )
    coverage = float(noisy["true_in_delta1_set"].mean())
    canonical_boundary = float(noisy["canonical_upper_boundary"].mean())
    upper_open = float(noisy["A_upper_delta1_open"].mean())
    noiseless_exact = float(
        np.mean(np.abs(noiseless["A_best_fine"] - noiseless["A_true"]) <= 0.02)
    )
    table = noisy_summary[
        [
            "A_true",
            "A_fine_median",
            "A_fine_q16",
            "A_fine_q84",
            "fine_rmse",
            "published_rmse",
            "delta1_set_coverage",
            "canonical_boundary_fraction",
            "upper_open_fraction",
        ]
    ].copy()
    table.columns = [
        "A_true",
        "median",
        "q16",
        "q84",
        "RMSE_fine",
        "RMSE_published",
        "coverage",
        "canonical_boundary",
        "upper_open",
    ]
    headers = list(table.columns)
    markdown_rows = [
        "| " + " | ".join(headers) + " |",
        "| " + " | ".join(["---"] * len(headers)) + " |",
    ]
    for row in table.itertuples(index=False, name=None):
        markdown_rows.append(
            "| "
            + " | ".join(
                f"{float(value):.3f}" if isinstance(value, (float, np.floating)) else str(value)
                for value in row
            )
            + " |"
        )
    table_text = "\n".join(markdown_rows)
    return f"""# Model-native validation of the surface-density anisotropy method

## Scope

This is a forward-recovery test of equations (3)–(5) in Kutlimuratov,
Otojanova, and Tadjibaev (2024).  For each injected value of
`A_true`, the density ODE was solved independently, projected into the same
20-annulus geometry as the observed sample, normalized to each cluster's
observed total count and fitted background fraction, Poisson sampled, and
refitted with the surface-density pipeline.

The test is conditional on the stationary, spherical, self-gravitating,
spatially constant-A model.  It tests whether the implementation can recover
its own physical parameter under realistic counting conditions.  It is not an
independent empirical proof that real clusters satisfy those assumptions.

## Design

- Clusters: {metadata['n_clusters']}
- Injected A values: {metadata['A_true_values']}
- Poisson realizations per cluster and A: {metadata['realizations_per_cluster_A']}
- Poisson catalogs: {metadata['n_poisson_catalogs']}
- Forward scale: {metadata['scale_true_arcmin']} arcmin
- Recovery grids: published/coarse grid and fine grid with step 0.01 up to 1.99
- Relation to standard constant anisotropy under the paper's convention:
  `beta_true = A_true / 2`

## Main results

- Noiseless fine-grid recovery within |A_fit-A_true| <= 0.02:
  **{noiseless_exact:.1%}**.
- Poisson fine-grid global RMSE: **{global_fine_rmse:.3f}**.
- Poisson published-grid global RMSE: **{global_published_rmse:.3f}**.
- Spearman association, A_true versus fine-grid A_fit:
  **rho={rho_fine:.3f}, p={p_fine:.3g}**.
- Spearman association, A_true versus published-grid A_fit:
  **rho={rho_published:.3f}, p={p_published:.3g}**.
- Fine-grid Delta-chi-square <= 1 set coverage: **{coverage:.1%}**.
- Canonical A=1.92 boundary fraction across all Poisson catalogs:
  **{canonical_boundary:.1%}**.
- Open upper Delta-chi-square=1 bound fraction: **{upper_open:.1%}**.

## Recovery by injected A

{table_text}

## Interpretation for the ApJ issue

The earlier paired Jeans test changed velocities while intentionally keeping
positions fixed.  It was a negative control for direct velocity sensitivity,
not a forward validation of the published surface-density model.  The present
test addresses the reviewer's mock-calibration request at the correct level:
`A_true -> D(x;A_true) -> projected surface density -> noisy annular counts -> A_fit`.

If recovery is accurate only in the noiseless case but broad or boundary-limited
under the observed count/background conditions, the defensible claim is that
the equations define a model-dependent anisotropy parameter but the current
20-annulus photometry does not identify it precisely for every cluster.  If
recovery remains monotonic and calibrated, the manuscript can state that the
surface-density estimator is validated *within the published model*, while
retaining spectroscopy as the required external test of applicability to real
orbital anisotropy.
"""


def load_inputs(
    results_dir: Path,
    mapping_csv: Path,
) -> tuple[pd.DataFrame, np.ndarray, np.ndarray]:
    observed = pd.read_csv(results_dir / "cluster_summary_all_objects.csv")
    inventory = pd.read_csv(results_dir / "input_inventory.csv")
    observed = observed.merge(
        inventory[
            [
                "object_id",
                "area_min_arcmin2",
                "area_max_arcmin2",
            ]
        ],
        on="object_id",
        how="left",
        validate="one_to_one",
    ).sort_values("object_id")
    mapping = pd.read_csv(mapping_csv)[
        ["object_id", "cluster_id", "selected_powerlaw40"]
    ].drop_duplicates("object_id")
    observed = observed.merge(
        mapping,
        on="object_id",
        how="left",
        validate="one_to_one",
    )
    observed["cluster_id"] = observed["cluster_id"].fillna(
        observed["object_id"].map(lambda value: f"object{int(value)}")
    )
    observed["selected_powerlaw40"] = observed["selected_powerlaw40"].fillna(
        False
    )
    if not np.allclose(
        observed["area_min_arcmin2"],
        observed["area_max_arcmin2"],
        rtol=0.0,
        atol=1e-12,
    ):
        raise RuntimeError("At least one input uses unequal annular areas.")
    cached = np.load(results_dir / "projected_profile_library.npz")
    radii = cached["radii"].astype(float)
    area_value = float(observed["area_min_arcmin2"].iloc[0])
    if not np.allclose(
        observed["area_min_arcmin2"], area_value, rtol=0.0, atol=1e-12
    ):
        raise RuntimeError("The 85 inputs do not share one annular area.")
    area = np.full(len(radii), area_value, dtype=float)
    return observed.reset_index(drop=True), radii, area


def generate_catalogs(
    observed: pd.DataFrame,
    radii: np.ndarray,
    area: np.ndarray,
    A_true_values: np.ndarray,
    scale_true: float,
    realizations: int,
    seed: int,
    forward_panels: int,
) -> tuple[pd.DataFrame, np.ndarray, pd.DataFrame, np.ndarray, np.ndarray]:
    rng = np.random.default_rng(seed)
    area_sum = float(area.sum())
    noiseless_meta: list[dict[str, object]] = []
    noiseless_counts: list[np.ndarray] = []
    noisy_meta: list[dict[str, object]] = []
    noisy_counts: list[np.ndarray] = []
    expected_counts: list[np.ndarray] = []
    expectation_id = 0
    mock_id = 0

    for A_true in A_true_values:
        solution = solve_density(
            float(A_true), substeps=max(640, 2 * substeps_for_A(float(A_true)))
        )
        profile = projected_profile(
            radii,
            scale_true,
            solution,
            panels=forward_panels,
        )
        source_shape = area * profile
        source_shape = source_shape / source_shape.sum()
        background_shape = area / area_sum

        for _, cluster in observed.iterrows():
            total = float(cluster["total_counts"])
            fitted_background_counts = (
                float(cluster["background_surface_density"]) * area_sum
            )
            background_counts = float(
                np.clip(fitted_background_counts, 0.0, 0.995 * total)
            )
            source_counts = total - background_counts
            mu = source_counts * source_shape + background_counts * background_shape
            amplitude_true = source_counts / (100.0 * np.sum(area * profile))
            background_density_true = background_counts / area_sum
            common = {
                "expectation_id": expectation_id,
                "object_id": int(cluster["object_id"]),
                "cluster_id": str(cluster["cluster_id"]).strip(),
                "selected_powerlaw40": bool(cluster["selected_powerlaw40"]),
                "A_true": float(A_true),
                "beta_true_equal_A_over_2": float(A_true / 2.0),
                "scale_true": float(scale_true),
                "amplitude_true": float(amplitude_true),
                "background_surface_density_true": background_density_true,
                "observed_total_counts": int(round(total)),
                "expected_total_counts": float(mu.sum()),
                "source_fraction": float(source_counts / total),
                "background_fraction": float(background_counts / total),
            }
            noiseless_meta.append({"dataset": "noiseless", **common})
            noiseless_counts.append(mu)
            expected_counts.append(mu)
            for realization in range(realizations):
                noisy_meta.append(
                    {
                        "dataset": "poisson",
                        "mock_id": mock_id,
                        "realization": realization,
                        **common,
                    }
                )
                noisy_counts.append(rng.poisson(mu).astype(float))
                mock_id += 1
            expectation_id += 1

    return (
        pd.DataFrame(noiseless_meta),
        np.stack(noiseless_counts),
        pd.DataFrame(noisy_meta),
        np.stack(noisy_counts),
        np.stack(expected_counts),
    )


def run(args: argparse.Namespace) -> None:
    outdir = Path(args.outdir).resolve()
    outdir.mkdir(parents=True, exist_ok=True)
    results_dir = Path(args.results_dir).resolve()
    mapping_csv = Path(args.mapping_csv).resolve()
    observed, radii, area = load_inputs(results_dir, mapping_csv)
    A_true_values = np.asarray(
        [float(value) for value in args.A_true.split(",")], dtype=float
    )
    fine_A = np.round(np.arange(0.0, 1.99 + 0.001, 0.01), 2)
    scales = np.geomspace(args.scale_min, args.scale_max, args.scale_points)
    # Put the injected scale exactly on the recovery grid.  This prevents the
    # very sharp A -> 2 profiles from turning a harmless scale-interpolation
    # error into an apparent A-recovery failure.  The forward calculation
    # remains independent through its finer quadrature and RK4 settings.
    scale_true = float(scales[np.argmin(np.abs(scales - args.scale_true))])

    library_path = outdir / "fine_projected_profile_library.npz"
    profiles, valid_A, substeps = build_or_load_fine_library(
        library_path,
        fine_A,
        scales,
        radii,
        panels=args.fit_panels,
    )
    if not valid_A.all():
        invalid = fine_A[~valid_A]
        raise RuntimeError(f"Invalid fine-grid density solutions: {invalid}")

    (
        noiseless_meta,
        noiseless_counts,
        noisy_meta,
        noisy_counts,
        expected_counts,
    ) = generate_catalogs(
        observed,
        radii,
        area,
        A_true_values,
        scale_true,
        args.realizations,
        args.seed,
        args.forward_panels,
    )
    combined_meta = pd.concat([noiseless_meta, noisy_meta], ignore_index=True)
    combined_counts = np.vstack([noiseless_counts, noisy_counts])
    objective, best_scale, best_amplitude, best_background = fit_count_matrix(
        combined_counts,
        area,
        profiles,
        valid_A,
        fine_A,
        scales,
        args.amplitude_max,
        args.background_y_max,
    )
    combined_results = summarize_fits(
        combined_meta,
        objective,
        best_scale,
        best_amplitude,
        best_background,
        fine_A,
    )
    noiseless = combined_results.loc[
        combined_results["dataset"] == "noiseless"
    ].reset_index(drop=True)
    noisy = combined_results.loc[
        combined_results["dataset"] == "poisson"
    ].reset_index(drop=True)
    noisy_summary = recovery_summary(noisy)
    noiseless_summary = recovery_summary(noiseless)
    cluster_summary = per_cluster_summary(noisy)

    noiseless.to_csv(outdir / "model_native_noiseless_results.csv", index=False)
    noisy.to_csv(outdir / "model_native_poisson_results.csv", index=False)
    noisy_summary.to_csv(outdir / "model_native_recovery_by_A.csv", index=False)
    noiseless_summary.to_csv(
        outdir / "model_native_noiseless_recovery_by_A.csv", index=False
    )
    cluster_summary.to_csv(
        outdir / "model_native_per_cluster_summary.csv", index=False
    )
    np.savez_compressed(
        outdir / "model_native_mock_counts.npz",
        radii=radii,
        area=area,
        A_true_values=A_true_values,
        expected_counts=expected_counts,
        noiseless_counts=noiseless_counts,
        poisson_counts=noisy_counts.astype(np.int32),
        poisson_mock_id=noisy_meta["mock_id"].to_numpy(int),
        poisson_expectation_id=noisy_meta["expectation_id"].to_numpy(int),
    )
    np.savez_compressed(
        outdir / "model_native_objective_profiles.npz",
        objective=objective.astype(np.float32),
        A_values=fine_A,
        dataset=combined_meta["dataset"].to_numpy(str),
        expectation_id=combined_meta["expectation_id"].to_numpy(int),
        mock_id=combined_meta.get(
            "mock_id", pd.Series(np.full(len(combined_meta), -1))
        ).fillna(-1).to_numpy(int),
    )

    rho_fine, rho_fine_p = spearmanr(noisy["A_true"], noisy["A_best_fine"])
    rho_published, rho_published_p = spearmanr(
        noisy["A_true"], noisy["A_best_published_grid"]
    )
    metadata: dict[str, object] = {
        "date": "2026-09-26",
        "source_article": {
            "title": "Calculation of the Anisotropy Parameter for Galaxy Clusters",
            "authors": "S. Kutlimuratov, N. Otojanova, I. Tadjibaev",
            "journal": "Ukrainian Journal of Physics 69(6), 367-372 (2024)",
            "doi": "10.15407/ujpe69.6.367",
            "equations_tested": [3, 4, 5],
        },
        "seed": args.seed,
        "n_clusters": int(len(observed)),
        "A_true_values": [float(value) for value in A_true_values],
        "beta_mapping": "beta_standard = A/2 when T^2=sigma_theta^2+sigma_phi^2",
        "realizations_per_cluster_A": args.realizations,
        "n_noiseless_catalogs": int(len(noiseless)),
        "n_poisson_catalogs": int(len(noisy)),
        "annuli": int(len(radii)),
        "annular_area_arcmin2": float(area[0]),
        "scale_true_requested_arcmin": args.scale_true,
        "scale_true_arcmin": scale_true,
        "forward_model": {
            "A_dependent_density": "published ODE equation (3)",
            "projection": "published projected family; high-accuracy numerical implementation",
            "forward_simpson_panels": args.forward_panels,
            "forward_RK_substeps_minimum": 640,
            "normalization": "expected source plus background counts sum to each observed aperture total",
            "background": "per-cluster background count inferred from the corrected observed A fit and capped below 99.5 percent",
            "noise": "independent Poisson draws in each annulus",
        },
        "recovery_model": {
            "fine_A_grid": [0.0, 1.99, 0.01],
            "published_grid": "0.00..1.92 step 0.04 plus 1.94,1.96,1.98,1.99",
            "scale_grid": [args.scale_min, args.scale_max, args.scale_points],
            "fit_simpson_panels": args.fit_panels,
            "RK_substeps_by_A": {
                f"{A:.2f}": int(step) for A, step in zip(fine_A, substeps)
            },
            "statistic": "Pearson chi-square with one-count variance regularization",
            "amplitude_bounds": [0.0, args.amplitude_max],
            "background_y_bounds": [0.0, args.background_y_max],
            "scale_refinement": "global cached grid plus local parabolic/PCHIP refinement",
        },
        "global_results": {
            "noiseless_fine_within_0p02_fraction": float(
                np.mean(
                    np.abs(noiseless["A_best_fine"] - noiseless["A_true"])
                    <= 0.02
                )
            ),
            "poisson_fine_bias": float(
                np.mean(noisy["A_best_fine"] - noisy["A_true"])
            ),
            "poisson_fine_rmse": float(
                np.sqrt(
                    np.mean(
                        np.square(noisy["A_best_fine"] - noisy["A_true"])
                    )
                )
            ),
            "poisson_published_grid_bias": float(
                np.mean(noisy["A_best_published_grid"] - noisy["A_true"])
            ),
            "poisson_published_grid_rmse": float(
                np.sqrt(
                    np.mean(
                        np.square(
                            noisy["A_best_published_grid"] - noisy["A_true"]
                        )
                    )
                )
            ),
            "spearman_A_true_vs_A_fine": float(rho_fine),
            "spearman_A_true_vs_A_fine_p": float(rho_fine_p),
            "spearman_A_true_vs_A_published": float(rho_published),
            "spearman_A_true_vs_A_published_p": float(rho_published_p),
            "delta1_set_coverage": float(noisy["true_in_delta1_set"].mean()),
            "canonical_upper_boundary_fraction": float(
                noisy["canonical_upper_boundary"].mean()
            ),
            "fine_extended_upper_boundary_fraction": float(
                noisy["fine_extended_upper_boundary"].mean()
            ),
            "upper_delta1_open_fraction": float(
                noisy["A_upper_delta1_open"].mean()
            ),
            "two_sided_fraction": float(
                (noisy["identifiability_class"] == "two-sided").mean()
            ),
        },
        "scope_note": (
            "This is an internal recovery test under the published model. "
            "External spectroscopic validation is still required to establish "
            "that the model-derived A tracks orbital anisotropy in real clusters."
        ),
    }
    (outdir / "model_native_mock_metadata.json").write_text(
        json.dumps(metadata, indent=2, ensure_ascii=False) + "\n",
        encoding="utf-8",
    )
    report = build_report(
        noisy,
        noiseless,
        noisy_summary,
        noiseless_summary,
        metadata,
    )
    (outdir / "MODEL_NATIVE_VALIDATION_REPORT.md").write_text(
        report, encoding="utf-8"
    )
    make_plots(noisy_summary, noiseless_summary, cluster_summary, outdir)
    print(json.dumps(metadata["global_results"], indent=2), flush=True)


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--results-dir",
        default=str(RECALC / "batch_results_official85_high_accuracy"),
    )
    parser.add_argument(
        "--mapping-csv",
        default=str(
            ROOT / "work_powerlaw_mock/results/powerlaw_observed_fits_and_A.csv"
        ),
    )
    parser.add_argument(
        "--outdir",
        default=str(ROOT / "work_model_native_mock/results"),
    )
    parser.add_argument(
        "--A-true",
        dest="A_true",
        default=",".join(f"{value:.2f}" for value in DEFAULT_TRUE_A),
    )
    parser.add_argument("--realizations", type=int, default=10)
    parser.add_argument("--seed", type=int, default=20260926)
    parser.add_argument("--scale-true", type=float, default=8.0)
    parser.add_argument("--scale-min", type=float, default=0.02)
    parser.add_argument("--scale-max", type=float, default=30.0)
    parser.add_argument("--scale-points", type=int, default=120)
    parser.add_argument("--fit-panels", type=int, default=200)
    parser.add_argument("--forward-panels", type=int, default=500)
    parser.add_argument("--amplitude-max", type=float, default=5.0)
    parser.add_argument("--background-y-max", type=float, default=50.0)
    return parser


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/work_model_native_mock/model_native_nuisance_sensitivity.py <==
#!/usr/bin/env python3
"""Separate A information from scale/background nuisance degeneracy.

Uses a reproducible subset of the primary model-native Poisson catalogs and
refits four regimes:
  1. free scale and free background (published-style baseline),
  2. free scale and known injected background,
  3. known injected scale and free background,
  4. known injected scale and known injected background.

This is a diagnostic sensitivity analysis, not the primary calibration.
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.interpolate import PchipInterpolator
from scipy.stats import spearmanr


ROOT = Path(__file__).resolve().parents[1]
RECALC = ROOT / "apj_recalculation"
WORK = ROOT / "work_model_native_mock"
for item in (RECALC, WORK):
    if str(item) not in sys.path:
        sys.path.insert(0, str(item))

from batch_recalculate_all import fit_one_profile_per_cluster  # noqa: E402
from model_native_mock_validation import (  # noqa: E402
    fit_count_matrix,
    select_grid_indices,
)


def amplitude_only_grid(
    profiles: np.ndarray,
    y: np.ndarray,
    err: np.ndarray,
    background_y: np.ndarray,
    amplitude_max: float,
) -> tuple[np.ndarray, np.ndarray]:
    weights = 1.0 / np.square(err)
    target = y - background_y[:, None]
    X = 200.0 * profiles
    Sxx = weights @ np.square(X).T
    Sxy = (weights * target) @ X.T
    Syy = (weights * np.square(target)).sum(axis=1)[:, None]
    amplitude = np.clip(Sxy / Sxx, 0.0, amplitude_max)
    objective = np.maximum(
        Syy - 2.0 * amplitude * Sxy + np.square(amplitude) * Sxx,
        0.0,
    )
    return objective, amplitude


def amplitude_only_one(
    profiles: np.ndarray,
    y: np.ndarray,
    err: np.ndarray,
    background_y: np.ndarray,
    amplitude_max: float,
) -> tuple[np.ndarray, np.ndarray]:
    weights = 1.0 / np.square(err)
    target = y - background_y[:, None]
    X = 200.0 * profiles
    Sxx = (weights * np.square(X)).sum(axis=1)
    Sxy = (weights * target * X).sum(axis=1)
    Syy = (weights * np.square(target)).sum(axis=1)
    amplitude = np.clip(Sxy / Sxx, 0.0, amplitude_max)
    objective = np.maximum(
        Syy - 2.0 * amplitude * Sxy + np.square(amplitude) * Sxx,
        0.0,
    )
    return objective, amplitude


def fit_known_background_free_scale(
    counts: np.ndarray,
    area: np.ndarray,
    background_density: np.ndarray,
    profiles: np.ndarray,
    valid_A: np.ndarray,
    A_values: np.ndarray,
    scale_values: np.ndarray,
    amplitude_max: float,
) -> np.ndarray:
    y = 2.0 * counts / area[None, :]
    err = 2.0 * np.sqrt(np.maximum(counts, 1.0)) / area[None, :]
    background_y = 2.0 * background_density
    objective = np.full((len(counts), len(A_values)), np.inf)
    log_scale = np.log(scale_values)
    log_step = float(log_scale[1] - log_scale[0])
    rows = np.arange(len(counts))

    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        grid_obj, _ = amplitude_only_grid(
            profiles[j], y, err, background_y, amplitude_max
        )
        index = np.argmin(grid_obj, axis=1)
        chosen = grid_obj[rows, index]
        refined_log = log_scale[index].copy()
        interior = (index > 0) & (index < len(scale_values) - 1)
        if np.any(interior):
            rr = rows[interior]
            ii = index[interior]
            left = grid_obj[rr, ii - 1]
            middle = grid_obj[rr, ii]
            right = grid_obj[rr, ii + 1]
            denominator = left - 2.0 * middle + right
            offset = np.zeros_like(denominator)
            good = np.isfinite(denominator) & (denominator > 1e-12)
            offset[good] = 0.5 * (left[good] - right[good]) / denominator[good]
            offset = np.clip(offset, -0.95, 0.95)
            refined_log[interior] += offset * log_step
        interpolator = PchipInterpolator(log_scale, profiles[j], axis=0)
        refined_profile = interpolator(refined_log)
        refined_obj, _ = amplitude_only_one(
            refined_profile, y, err, background_y, amplitude_max
        )
        objective[:, j] = np.minimum(chosen, refined_obj)
        if j % 10 == 0 or j == len(A_values) - 1:
            print(
                f"known-background/free-scale A={A:.2f} "
                f"({j + 1}/{len(A_values)})",
                flush=True,
            )
    return objective


def fit_known_scale_modes(
    counts: np.ndarray,
    area: np.ndarray,
    background_density: np.ndarray,
    profiles: np.ndarray,
    valid_A: np.ndarray,
    A_values: np.ndarray,
    scale_index: int,
    amplitude_max: float,
    background_y_max: float,
) -> tuple[np.ndarray, np.ndarray]:
    y = 2.0 * counts / area[None, :]
    err = 2.0 * np.sqrt(np.maximum(counts, 1.0)) / area[None, :]
    background_y = 2.0 * background_density
    free_background = np.full((len(counts), len(A_values)), np.inf)
    known_background = np.full_like(free_background, np.inf)
    for j, A in enumerate(A_values):
        if not valid_A[j]:
            continue
        profile = np.broadcast_to(
            profiles[j, scale_index], (len(counts), profiles.shape[-1])
        )
        free_obj, _, _ = fit_one_profile_per_cluster(
            profile,
            y,
            err,
            amplitude_max,
            background_y_max,
        )
        known_obj, _ = amplitude_only_one(
            profile,
            y,
            err,
            background_y,
            amplitude_max,
        )
        free_background[:, j] = free_obj
        known_background[:, j] = known_obj
    return free_background, known_background


def result_rows(
    metadata: pd.DataFrame,
    objective: np.ndarray,
    A_values: np.ndarray,
    mode: str,
) -> pd.DataFrame:
    canonical, _ = select_grid_indices(A_values)
    best = np.argmin(objective, axis=1)
    best_can = canonical[np.argmin(objective[:, canonical], axis=1)]
    true_index = np.argmin(
        np.abs(A_values[None, :] - metadata["A_true"].to_numpy(float)[:, None]),
        axis=1,
    )
    row = np.arange(len(metadata))
    delta_true = objective[row, true_index] - objective[row, best]
    out = metadata[
        [
            "mock_id",
            "realization",
            "expectation_id",
            "object_id",
            "cluster_id",
            "selected_powerlaw40",
            "A_true",
            "source_fraction",
            "observed_total_counts",
        ]
    ].copy()
    out.insert(0, "mode", mode)
    out["A_best"] = A_values[best]
    out["A_best_canonical"] = A_values[best_can]
    out["canonical_upper_boundary"] = best_can == canonical[-1]
    out["fine_upper_boundary"] = best == len(A_values) - 1
    out["delta_chi2_at_true"] = delta_true
    out["true_in_delta1_set"] = delta_true <= 1.0 + 1e-12
    out["objective_min"] = objective[row, best]
    return out


def summarize(results: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    global_rows = []
    by_A_rows = []
    for mode, group in results.groupby("mode", sort=False):
        error = group["A_best"] - group["A_true"]
        rho, p_value = spearmanr(group["A_true"], group["A_best"])
        global_rows.append(
            {
                "mode": mode,
                "n_catalogs": int(len(group)),
                "bias": float(error.mean()),
                "mae": float(np.mean(np.abs(error))),
                "rmse": float(np.sqrt(np.mean(np.square(error)))),
                "spearman_rho": float(rho),
                "spearman_p": float(p_value),
                "delta1_set_coverage": float(group["true_in_delta1_set"].mean()),
                "canonical_boundary_fraction": float(
                    group["canonical_upper_boundary"].mean()
                ),
                "fine_upper_boundary_fraction": float(
                    group["fine_upper_boundary"].mean()
                ),
            }
        )
        for A_true, subgroup in group.groupby("A_true", sort=True):
            subgroup_error = subgroup["A_best"] - A_true
            by_A_rows.append(
                {
                    "mode": mode,
                    "A_true": float(A_true),
                    "n_catalogs": int(len(subgroup)),
                    "A_median": float(subgroup["A_best"].median()),
                    "A_q16": float(subgroup["A_best"].quantile(0.16)),
                    "A_q84": float(subgroup["A_best"].quantile(0.84)),
                    "bias": float(subgroup_error.mean()),
                    "rmse": float(
                        np.sqrt(np.mean(np.square(subgroup_error)))
                    ),
                    "delta1_set_coverage": float(
                        subgroup["true_in_delta1_set"].mean()
                    ),
                    "canonical_boundary_fraction": float(
                        subgroup["canonical_upper_boundary"].mean()
                    ),
                }
            )
    return pd.DataFrame(global_rows), pd.DataFrame(by_A_rows)


def make_plot(by_A: pd.DataFrame, outdir: Path) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(11.2, 4.8), sharex=True)
    colors = ["#4C78A8", "#F58518", "#54A24B", "#E45756"]
    for color, (mode, group) in zip(colors, by_A.groupby("mode", sort=False)):
        axes[0].plot(group["A_true"], group["A_median"], "o-", color=color, label=mode)
        axes[1].plot(group["A_true"], group["rmse"], "o-", color=color, label=mode)
    axes[0].plot([0, 2], [0, 2], color="black", ls=":", lw=1)
    axes[0].set(
        xlabel=r"$A_{\rm true}$",
        ylabel=r"Median recovered $A$",
        xlim=(0, 2),
        ylim=(0, 2),
    )
    axes[1].set(
        xlabel=r"$A_{\rm true}$",
        ylabel="RMSE in recovered A",
    )
    axes[1].legend(frameon=False, fontsize=8)
    fig.suptitle("A recovery after fixing nuisance parameters")
    fig.tight_layout()
    fig.savefig(outdir / "model_native_nuisance_sensitivity.png", dpi=300)
    plt.close(fig)


def run(args: argparse.Namespace) -> None:
    results_dir = Path(args.results_dir).resolve()
    primary = pd.read_csv(results_dir / "model_native_poisson_results.csv")
    selection = primary["realization"] < args.realizations
    metadata = primary.loc[selection].reset_index(drop=True)
    counts_npz = np.load(results_dir / "model_native_mock_counts.npz")
    all_counts = counts_npz["poisson_counts"].astype(float)
    counts = all_counts[selection.to_numpy()]
    area = counts_npz["area"].astype(float)
    library = np.load(results_dir / "fine_projected_profile_library.npz")
    profiles = library["profiles"].astype(float)
    valid_A = library["valid_A"].astype(bool)
    A_values = library["A_values"].astype(float)
    scales = library["scale_values"].astype(float)
    run_metadata = json.load(open(results_dir / "model_native_mock_metadata.json"))
    scale_true = float(run_metadata["scale_true_arcmin"])
    scale_index = int(np.argmin(np.abs(scales - scale_true)))
    background_density = metadata[
        "background_surface_density_true"
    ].to_numpy(float)

    # Refit the baseline in float64 instead of recovering it from the compact
    # float32 objective archive.  The A likelihood is often extremely flat;
    # float32 rounding can therefore create artificial exact ties and change
    # which endpoint np.argmin selects, even though the CSV best fits were
    # originally computed from float64 objectives.
    baseline_objective, _, _, _ = fit_count_matrix(
        counts,
        area,
        profiles,
        valid_A,
        A_values,
        scales,
        args.amplitude_max,
        args.background_y_max,
    )
    known_bg_free_scale = fit_known_background_free_scale(
        counts,
        area,
        background_density,
        profiles,
        valid_A,
        A_values,
        scales,
        args.amplitude_max,
    )
    free_bg_known_scale, known_bg_known_scale = fit_known_scale_modes(
        counts,
        area,
        background_density,
        profiles,
        valid_A,
        A_values,
        scale_index,
        args.amplitude_max,
        args.background_y_max,
    )
    pieces = [
        result_rows(
            metadata,
            baseline_objective,
            A_values,
            "free scale, free background",
        ),
        result_rows(
            metadata,
            known_bg_free_scale,
            A_values,
            "free scale, known background",
        ),
        result_rows(
            metadata,
            free_bg_known_scale,
            A_values,
            "known scale, free background",
        ),
        result_rows(
            metadata,
            known_bg_known_scale,
            A_values,
            "known scale, known background",
        ),
    ]
    results = pd.concat(pieces, ignore_index=True)
    global_summary, by_A = summarize(results)
    results.to_csv(results_dir / "model_native_nuisance_sensitivity_results.csv", index=False)
    global_summary.to_csv(
        results_dir / "model_native_nuisance_sensitivity_summary.csv", index=False
    )
    by_A.to_csv(
        results_dir / "model_native_nuisance_sensitivity_by_A.csv", index=False
    )
    np.savez_compressed(
        results_dir / "model_native_nuisance_sensitivity_objectives.npz",
        A_values=A_values,
        mock_id=metadata["mock_id"].to_numpy(int),
        known_background_free_scale=known_bg_free_scale.astype(np.float32),
        free_background_known_scale=free_bg_known_scale.astype(np.float32),
        known_background_known_scale=known_bg_known_scale.astype(np.float32),
    )
    make_plot(by_A, results_dir)
    print(global_summary.to_string(index=False), flush=True)


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--results-dir",
        default=str(ROOT / "work_model_native_mock/results"),
    )
    parser.add_argument("--realizations", type=int, default=10)
    parser.add_argument("--amplitude-max", type=float, default=5.0)
    parser.add_argument("--background-y-max", type=float, default=50.0)
    return parser


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/work_model_native_mock/model_native_secondary_analysis.py <==
#!/usr/bin/env python3
"""Secondary diagnostics for the model-native anisotropy mocks.

Produces cluster-bootstrap uncertainty intervals for global calibration
metrics, summaries for the reliability-screened and high-source-fraction
subsets, and a direct mock comparison with the observed 24/40 canonical-grid
boundary count cited by the ApJ editor.
"""

from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.stats import spearmanr


ROOT = Path(__file__).resolve().parents[1]


def subset_metrics(group: pd.DataFrame, label: str) -> dict[str, object]:
    error = group["A_best_fine"] - group["A_true"]
    rho, _ = spearmanr(group["A_true"], group["A_best_fine"])
    return {
        "subset": label,
        "n_clusters": int(group["cluster_id"].nunique()),
        "n_catalogs": int(len(group)),
        "median_source_fraction": float(group["source_fraction"].median()),
        "bias": float(error.mean()),
        "mae": float(np.abs(error).mean()),
        "rmse": float(np.sqrt(np.square(error).mean())),
        "spearman_rho": float(rho),
        "delta1_set_coverage": float(group["true_in_delta1_set"].mean()),
        "canonical_boundary_fraction": float(
            group["canonical_upper_boundary"].mean()
        ),
        "fine_upper_boundary_fraction": float(
            group["fine_extended_upper_boundary"].mean()
        ),
        "upper_open_fraction": float(group["A_upper_delta1_open"].mean()),
        "two_sided_fraction": float(
            (group["identifiability_class"] == "two-sided").mean()
        ),
    }


def cluster_bootstrap(
    results: pd.DataFrame,
    draws: int,
    seed: int,
) -> pd.DataFrame:
    working = results.assign(
        error=results["A_best_fine"] - results["A_true"],
        squared_error=np.square(results["A_best_fine"] - results["A_true"]),
        absolute_error=np.abs(results["A_best_fine"] - results["A_true"]),
        two_sided=results["identifiability_class"] == "two-sided",
    )
    per_cluster = (
        working.groupby("cluster_id", sort=True)
        .agg(
            bias=("error", "mean"),
            mse=("squared_error", "mean"),
            mae=("absolute_error", "mean"),
            coverage=("true_in_delta1_set", "mean"),
            canonical_boundary=("canonical_upper_boundary", "mean"),
            fine_boundary=("fine_extended_upper_boundary", "mean"),
            upper_open=("A_upper_delta1_open", "mean"),
            two_sided=("two_sided", "mean"),
        )
        .reset_index(drop=True)
    )
    values = per_cluster.to_numpy(float)
    rng = np.random.default_rng(seed)
    indices = rng.integers(0, len(values), size=(draws, len(values)))
    sampled = values[indices].mean(axis=1)
    # Convert the mean-squared-error column to RMSE after aggregation.
    sampled[:, 1] = np.sqrt(sampled[:, 1])
    point = values.mean(axis=0)
    point[1] = np.sqrt(point[1])
    names = [
        "bias",
        "rmse",
        "mae",
        "delta1_set_coverage",
        "canonical_boundary_fraction",
        "fine_upper_boundary_fraction",
        "upper_open_fraction",
        "two_sided_fraction",
    ]
    rows = []
    for j, name in enumerate(names):
        rows.append(
            {
                "metric": name,
                "estimate": float(point[j]),
                "cluster_bootstrap_q2p5": float(np.quantile(sampled[:, j], 0.025)),
                "cluster_bootstrap_q97p5": float(np.quantile(sampled[:, j], 0.975)),
                "bootstrap_draws": int(draws),
                "n_clusters": int(len(values)),
            }
        )
    return pd.DataFrame(rows)


def boundary_ensemble(results: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    screened = results.loc[results["selected_powerlaw40"].astype(bool)].copy()
    ensemble = (
        screened.groupby(["A_true", "realization"], sort=True)
        .agg(
            n_clusters=("cluster_id", "nunique"),
            canonical_boundary_count=("canonical_upper_boundary", "sum"),
            fine_boundary_count=("fine_extended_upper_boundary", "sum"),
            upper_open_count=("A_upper_delta1_open", "sum"),
        )
        .reset_index()
    )
    rows = []
    observed_count = 24
    for A_true, group in ensemble.groupby("A_true", sort=True):
        count = group["canonical_boundary_count"]
        rows.append(
            {
                "A_true": float(A_true),
                "n_ensembles": int(len(group)),
                "n_clusters_per_ensemble": int(group["n_clusters"].iloc[0]),
                "boundary_count_mean": float(count.mean()),
                "boundary_count_q16": float(count.quantile(0.16)),
                "boundary_count_median": float(count.median()),
                "boundary_count_q84": float(count.quantile(0.84)),
                "boundary_count_min": int(count.min()),
                "boundary_count_max": int(count.max()),
                "probability_count_ge_24": float((count >= observed_count).mean()),
            }
        )
    return ensemble, pd.DataFrame(rows)


def run(args: argparse.Namespace) -> None:
    results_dir = Path(args.results_dir).resolve()
    results = pd.read_csv(results_dir / "model_native_poisson_results.csv")
    subsets = [subset_metrics(results, "all 85 clusters")]
    subsets.append(
        subset_metrics(
            results.loc[results["selected_powerlaw40"].astype(bool)],
            "reliability-screened 40 clusters",
        )
    )
    for threshold in (0.25, 0.50, 0.75, 0.90):
        chosen = results.loc[results["source_fraction"] >= threshold]
        subsets.append(
            subset_metrics(chosen, f"source fraction >= {threshold:.2f}")
        )
    pd.DataFrame(subsets).to_csv(
        results_dir / "model_native_subgroup_summary.csv", index=False
    )

    bootstrap = cluster_bootstrap(results, args.bootstrap_draws, args.seed)
    bootstrap.to_csv(
        results_dir / "model_native_cluster_bootstrap_summary.csv", index=False
    )

    ensembles, ensemble_summary = boundary_ensemble(results)
    ensembles.to_csv(
        results_dir / "model_native_boundary_ensembles.csv", index=False
    )
    ensemble_summary.to_csv(
        results_dir / "model_native_boundary_ensemble_by_A.csv", index=False
    )
    print(pd.DataFrame(subsets).to_string(index=False), flush=True)
    print("\nCluster bootstrap:\n", bootstrap.to_string(index=False), flush=True)
    print("\nBoundary ensembles:\n", ensemble_summary.to_string(index=False), flush=True)


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--results-dir",
        default=str(ROOT / "work_model_native_mock/results"),
    )
    parser.add_argument("--bootstrap-draws", type=int, default=10000)
    parser.add_argument("--seed", type=int, default=80905)
    return parser


if __name__ == "__main__":
    run(build_parser().parse_args())


==> anc/work_model_native_mock/results/MODEL_NATIVE_VALIDATION_REPORT.md <==
# Model-native validation of the surface-density anisotropy method

## Scope

This is a forward-recovery test of equations (3)–(5) in Kutlimuratov,
Otojanova, and Tadjibaev (2024).  For each injected value of
`A_true`, the density ODE was solved independently, projected into the same
20-annulus geometry as the observed sample, normalized to each cluster's
observed total count and fitted background fraction, Poisson sampled, and
refitted with the surface-density pipeline.

The test is conditional on the stationary, spherical, self-gravitating,
spatially constant-A model.  It tests whether the implementation can recover
its own physical parameter under realistic counting conditions.  It is not an
independent empirical proof that real clusters satisfy those assumptions.

## Design

- Clusters: 85
- Injected A values: [0.1, 0.3, 0.5, 0.7, 0.9, 1.1, 1.3, 1.5, 1.7, 1.85, 1.95]
- Poisson realizations per cluster and A: 50
- Poisson catalogs: 46750
- Forward scale: 7.761483158096206 arcmin
- Recovery grids: published/coarse grid and fine grid with step 0.01 up to 1.99
- Relation to standard constant anisotropy under the paper's convention:
  `beta_true = A_true / 2`

## Main results

- Noiseless fine-grid recovery within |A_fit-A_true| <= 0.02:
  **100.0%**.
- Poisson fine-grid global RMSE: **0.992**.
- Poisson published-grid global RMSE: **0.966**.
- Spearman association, A_true versus fine-grid A_fit:
  **rho=0.093, p=1.55e-90**.
- Spearman association, A_true versus published-grid A_fit:
  **rho=0.162, p=9.84e-274**.
- Fine-grid Delta-chi-square <= 1 set coverage: **83.3%**.
- Canonical A=1.92 boundary fraction across all Poisson catalogs:
  **40.0%**.
- Open upper Delta-chi-square=1 bound fraction: **81.4%**.

## Recovery by injected A

| A_true | median | q16 | q84 | RMSE_fine | RMSE_published | coverage | canonical_boundary | upper_open |
| --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0.100 | 1.930 | 0.000 | 1.990 | 1.433 | 1.330 | 0.922 | 0.402 | 0.930 |
| 0.300 | 1.920 | 0.000 | 1.990 | 1.274 | 1.198 | 0.911 | 0.399 | 0.917 |
| 0.500 | 1.900 | 0.000 | 1.990 | 1.139 | 1.085 | 0.896 | 0.392 | 0.901 |
| 0.700 | 1.875 | 0.000 | 1.990 | 1.032 | 1.004 | 0.867 | 0.391 | 0.871 |
| 0.900 | 1.665 | 0.000 | 1.990 | 0.955 | 0.946 | 0.848 | 0.355 | 0.844 |
| 1.100 | 1.475 | 0.000 | 1.990 | 0.930 | 0.935 | 0.820 | 0.329 | 0.816 |
| 1.300 | 1.650 | 0.000 | 1.980 | 0.934 | 0.948 | 0.791 | 0.313 | 0.787 |
| 1.500 | 1.740 | 0.000 | 1.970 | 0.955 | 0.973 | 0.758 | 0.311 | 0.770 |
| 1.700 | 1.780 | 0.000 | 1.950 | 0.989 | 1.006 | 0.766 | 0.269 | 0.741 |
| 1.850 | 1.880 | 1.830 | 1.960 | 0.459 | 0.472 | 0.724 | 0.329 | 0.519 |
| 1.950 | 1.950 | 1.900 | 1.990 | 0.169 | 0.171 | 0.861 | 0.915 | 0.860 |

## Interpretation for the ApJ issue

The earlier paired Jeans test changed velocities while intentionally keeping
positions fixed.  It was a negative control for direct velocity sensitivity,
not a forward validation of the published surface-density model.  The present
test addresses the reviewer's mock-calibration request at the correct level:
`A_true -> D(x;A_true) -> projected surface density -> noisy annular counts -> A_fit`.

If recovery is accurate only in the noiseless case but broad or boundary-limited
under the observed count/background conditions, the defensible claim is that
the equations define a model-dependent anisotropy parameter but the current
20-annulus photometry does not identify it precisely for every cluster.  If
recovery remains monotonic and calibrated, the manuscript can state that the
surface-density estimator is validated *within the published model*, while
retaining spectroscopy as the required external test of applicability to real
orbital anisotropy.


==> anc/work_model_native_mock/results/model_native_boundary_ensemble_by_A.csv <==
A_true,n_ensembles,n_clusters_per_ensemble,boundary_count_mean,boundary_count_q16,boundary_count_median,boundary_count_q84,boundary_count_min,boundary_count_max,probability_count_ge_24
0.1,50,40,15.88,13.0,16.0,19.0,7,25,0.02
0.3,50,40,16.08,13.0,16.0,19.0,9,24,0.04
0.5,50,40,15.68,13.0,16.0,18.0,10,20,0.0
0.7,50,40,14.94,12.0,14.5,18.0,9,25,0.02
0.9,50,40,15.0,11.84,15.0,20.0,7,23,0.0
1.1,50,40,13.14,10.84,13.0,16.0,7,21,0.0
1.3,50,40,12.4,9.0,12.0,15.159999999999997,7,18,0.0
1.5,50,40,12.68,10.0,12.0,16.0,7,18,0.0
1.7,50,40,10.54,8.0,10.0,13.159999999999997,5,19,0.0
1.85,50,40,13.8,11.0,14.0,17.0,7,19,0.0
1.95,50,40,36.66,35.0,36.5,38.16,33,40,1.0


==> anc/work_model_native_mock/results/model_native_boundary_ensembles.csv <==
A_true,realization,n_clusters,canonical_boundary_count,fine_boundary_count,upper_open_count
0.1,0.0,40,15,10,38
0.1,1.0,40,13,10,39
0.1,2.0,40,18,10,38
0.1,3.0,40,11,5,34
0.1,4.0,40,17,8,38
0.1,5.0,40,16,9,38
0.1,6.0,40,18,12,37
0.1,7.0,40,19,12,39
0.1,8.0,40,14,6,39
0.1,9.0,40,17,9,39
0.1,10.0,40,21,9,39
0.1,11.0,40,20,12,39
0.1,12.0,40,17,9,40
0.1,13.0,40,14,13,37
0.1,14.0,40,25,16,38
0.1,15.0,40,16,6,38
0.1,16.0,40,14,6,39
0.1,17.0,40,16,6,37
0.1,18.0,40,13,3,38
0.1,19.0,40,19,10,38
0.1,20.0,40,21,11,40
0.1,21.0,40,18,10,39
0.1,22.0,40,16,8,37
0.1,23.0,40,18,6,36
0.1,24.0,40,16,9,34
0.1,25.0,40,15,11,36
0.1,26.0,40,7,4,33
0.1,27.0,40,15,10,35
0.1,28.0,40,14,8,36
0.1,29.0,40,13,7,38
0.1,30.0,40,20,10,37
0.1,31.0,40,14,12,35
0.1,32.0,40,9,5,36
0.1,33.0,40,19,12,37
0.1,34.0,40,18,11,38
0.1,35.0,40,20,6,39
0.1,36.0,40,16,7,38
0.1,37.0,40,15,4,39
0.1,38.0,40,15,9,35
0.1,39.0,40,16,9,37
0.1,40.0,40,12,7,36
0.1,41.0,40,17,10,38
0.1,42.0,40,15,11,39
0.1,43.0,40,14,11,38
0.1,44.0,40,12,8,36
0.1,45.0,40,16,10,36
0.1,46.0,40,15,6,37
0.1,47.0,40,16,11,36
0.1,48.0,40,13,5,38
0.1,49.0,40,16,8,34
0.3,0.0,40,17,11,36
0.3,1.0,40,16,10,37
0.3,2.0,40,16,7,38
0.3,3.0,40,13,7,36
0.3,4.0,40,15,8,34
0.3,5.0,40,18,11,38
0.3,6.0,40,16,11,36
0.3,7.0,40,21,11,39
0.3,8.0,40,16,11,36
0.3,9.0,40,11,8,39
0.3,10.0,40,14,5,37
0.3,11.0,40,14,10,34
0.3,12.0,40,17,8,39
0.3,13.0,40,11,5,34
0.3,14.0,40,13,6,34
0.3,15.0,40,22,9,39
0.3,16.0,40,18,11,38
0.3,17.0,40,11,6,36
0.3,18.0,40,19,5,38
0.3,19.0,40,14,10,39
0.3,20.0,40,14,10,36
0.3,21.0,40,16,8,37
0.3,22.0,40,13,6,39
0.3,23.0,40,16,10,37
0.3,24.0,40,19,11,36
0.3,25.0,40,15,7,38
0.3,26.0,40,16,5,37
0.3,27.0,40,12,10,34
0.3,28.0,40,19,13,38
0.3,29.0,40,18,12,39
0.3,30.0,40,17,12,36
0.3,31.0,40,13,9,36
0.3,32.0,40,19,14,35
0.3,33.0,40,14,10,36
0.3,34.0,40,16,7,35
0.3,35.0,40,15,6,39
0.3,36.0,40,18,10,36
0.3,37.0,40,9,5,33
0.3,38.0,40,11,7,33
0.3,39.0,40,19,15,38
0.3,40.0,40,18,5,36
0.3,41.0,40,14,10,39
0.3,42.0,40,16,6,37
0.3,43.0,40,17,7,35
0.3,44.0,40,17,11,36
0.3,45.0,40,24,16,35
0.3,46.0,40,18,7,40
0.3,47.0,40,24,13,36
0.3,48.0,40,18,10,37
0.3,49.0,40,17,9,37
0.5,0.0,40,16,7,36
0.5,1.0,40,18,11,37
0.5,2.0,40,16,9,37
0.5,3.0,40,17,11,34
0.5,4.0,40,13,8,39
0.5,5.0,40,20,11,39
0.5,6.0,40,15,9,35
0.5,7.0,40,17,10,38
0.5,8.0,40,18,11,37
0.5,9.0,40,15,8,33
0.5,10.0,40,17,10,37
0.5,11.0,40,12,6,39
0.5,12.0,40,14,10,34
0.5,13.0,40,15,4,34
0.5,14.0,40,10,9,34
0.5,15.0,40,14,10,38
0.5,16.0,40,18,7,39
0.5,17.0,40,16,11,35
0.5,18.0,40,18,8,37
0.5,19.0,40,16,8,35
0.5,20.0,40,13,8,38
0.5,21.0,40,16,13,37
0.5,22.0,40,17,11,38
0.5,23.0,40,14,9,34
0.5,24.0,40,18,8,35
0.5,25.0,40,18,9,35
0.5,26.0,40,11,9,32
0.5,27.0,40,18,11,38
0.5,28.0,40,18,8,37
0.5,29.0,40,13,8,36
0.5,30.0,40,14,6,33
0.5,31.0,40,19,8,38
0.5,32.0,40,16,7,36
0.5,33.0,40,18,10,38
0.5,34.0,40,13,5,33
0.5,35.0,40,18,10,34
0.5,36.0,40,15,9,35
0.5,37.0,40,14,7,37
0.5,38.0,40,18,9,36
0.5,39.0,40,11,8,34
0.5,40.0,40,13,7,36
0.5,41.0,40,17,8,36
0.5,42.0,40,12,10,32
0.5,43.0,40,14,6,38
0.5,44.0,40,19,10,37
0.5,45.0,40,15,10,37
0.5,46.0,40,17,7,37
0.5,47.0,40,12,8,37
0.5,48.0,40,18,9,38
0.5,49.0,40,20,10,37
0.7,0.0,40,12,6,37
0.7,1.0,40,15,9,34
0.7,2.0,40,15,6,36
0.7,3.0,40,13,6,32
0.7,4.0,40,15,6,35
0.7,5.0,40,12,6,31
0.7,6.0,40,13,5,34
0.7,7.0,40,25,12,40
0.7,8.0,40,16,7,36
0.7,9.0,40,11,5,36
0.7,10.0,40,12,10,38
0.7,11.0,40,16,9,35
0.7,12.0,40,13,10,33
0.7,13.0,40,9,7,35
0.7,14.0,40,18,9,34
0.7,15.0,40,14,5,34
0.7,16.0,40,14,7,34
0.7,17.0,40,21,10,39
0.7,18.0,40,18,9,34
0.7,19.0,40,19,8,37
0.7,20.0,40,12,11,35
0.7,21.0,40,17,12,35
0.7,22.0,40,14,10,30
0.7,23.0,40,14,7,36
0.7,24.0,40,17,9,37
0.7,25.0,40,13,7,35
0.7,26.0,40,14,5,36
0.7,27.0,40,15,8,35
0.7,28.0,40,13,5,34
0.7,29.0,40,13,7,39
0.7,30.0,40,18,9,35
0.7,31.0,40,17,10,36
0.7,32.0,40,18,7,33
0.7,33.0,40,14,8,35
0.7,34.0,40,12,9,33
0.7,35.0,40,14,11,33
0.7,36.0,40,17,8,33
0.7,37.0,40,16,9,35
0.7,38.0,40,10,7,36
0.7,39.0,40,15,11,37
0.7,40.0,40,19,16,37
0.7,41.0,40,18,6,35
0.7,42.0,40,16,10,37
0.7,43.0,40,14,7,35
0.7,44.0,40,15,10,31
0.7,45.0,40,14,7,35
0.7,46.0,40,16,5,35
0.7,47.0,40,13,9,34
0.7,48.0,40,11,7,32
0.7,49.0,40,17,8,37
0.9,0.0,40,18,6,38
0.9,1.0,40,12,8,32
0.9,2.0,40,13,7,34
0.9,3.0,40,17,11,32
0.9,4.0,40,21,15,35
0.9,5.0,40,14,9,36
0.9,6.0,40,16,6,32
0.9,7.0,40,19,4,37
0.9,8.0,40,20,13,38
0.9,9.0,40,7,3,35
0.9,10.0,40,20,8,35
0.9,11.0,40,23,13,38
0.9,12.0,40,22,11,35
0.9,13.0,40,13,5,35
0.9,14.0,40,13,5,33
0.9,15.0,40,12,5,31
0.9,16.0,40,20,9,35
0.9,17.0,40,17,9,37
0.9,18.0,40,7,3,35
0.9,19.0,40,20,11,35
0.9,20.0,40,14,10,31
0.9,21.0,40,17,12,34
0.9,22.0,40,15,9,32
0.9,23.0,40,13,8,38
0.9,24.0,40,11,1,37
0.9,25.0,40,15,9,31
0.9,26.0,40,15,5,31
0.9,27.0,40,22,14,38
0.9,28.0,40,12,5,33
0.9,29.0,40,9,4,35
0.9,30.0,40,11,6,32
0.9,31.0,40,13,8,36
0.9,32.0,40,13,6,32
0.9,33.0,40,14,6,39
0.9,34.0,40,11,6,32
0.9,35.0,40,12,4,31
0.9,36.0,40,12,6,30
0.9,37.0,40,16,5,34
0.9,38.0,40,19,10,38
0.9,39.0,40,12,7,37
0.9,40.0,40,14,4,32
0.9,41.0,40,15,7,32
0.9,42.0,40,17,8,31
0.9,43.0,40,15,8,33
0.9,44.0,40,11,2,35
0.9,45.0,40,9,7,32
0.9,46.0,40,18,7,32
0.9,47.0,40,21,9,38
0.9,48.0,40,15,8,39
0.9,49.0,40,15,8,29
1.1,0.0,40,15,9,31
1.1,1.0,40,14,7,34
1.1,2.0,40,17,4,34
1.1,3.0,40,13,7,34
1.1,4.0,40,10,6,34
1.1,5.0,40,14,9,33
1.1,6.0,40,11,9,33
1.1,7.0,40,12,6,33
1.1,8.0,40,15,7,35
1.1,9.0,40,12,7,32
1.1,10.0,40,16,7,35
1.1,11.0,40,14,8,36
1.1,12.0,40,11,8,31
1.1,13.0,40,16,8,35
1.1,14.0,40,18,6,34
1.1,15.0,40,10,2,34
1.1,16.0,40,11,5,33
1.1,17.0,40,13,5,32
1.1,18.0,40,7,4,33
1.1,19.0,40,11,4,36
1.1,20.0,40,13,8,31
1.1,21.0,40,13,9,36
1.1,22.0,40,13,6,36
1.1,23.0,40,12,5,32
1.1,24.0,40,17,8,36
1.1,25.0,40,16,9,34
1.1,26.0,40,10,6,31
1.1,27.0,40,11,5,29
1.1,28.0,40,10,6,31
1.1,29.0,40,10,5,30
1.1,30.0,40,14,5,30
1.1,31.0,40,11,7,32
1.1,32.0,40,10,3,31
1.1,33.0,40,13,6,32
1.1,34.0,40,14,4,30
1.1,35.0,40,16,8,36
1.1,36.0,40,14,12,27
1.1,37.0,40,14,7,33
1.1,38.0,40,11,10,36
1.1,39.0,40,10,4,31
1.1,40.0,40,15,6,32
1.1,41.0,40,21,10,32
1.1,42.0,40,14,4,33
1.1,43.0,40,13,8,34
1.1,44.0,40,14,6,29
1.1,45.0,40,18,10,31
1.1,46.0,40,11,6,34
1.1,47.0,40,15,12,34
1.1,48.0,40,11,6,32
1.1,49.0,40,13,6,34
1.3,0.0,40,10,3,30
1.3,1.0,40,13,6,35
1.3,2.0,40,15,8,30
1.3,3.0,40,14,5,32
1.3,4.0,40,9,5,32
1.3,5.0,40,12,7,29
1.3,6.0,40,12,5,30
1.3,7.0,40,17,8,34
1.3,8.0,40,10,5,30
1.3,9.0,40,13,6,34
1.3,10.0,40,10,4,33
1.3,11.0,40,10,4,29
1.3,12.0,40,13,7,31
1.3,13.0,40,15,11,33
1.3,14.0,40,11,6,34
1.3,15.0,40,16,11,31
1.3,16.0,40,14,7,34
1.3,17.0,40,13,8,32
1.3,18.0,40,9,4,33
1.3,19.0,40,12,8,29
1.3,20.0,40,9,1,33
1.3,21.0,40,15,11,32
1.3,22.0,40,17,9,29
1.3,23.0,40,12,6,28
1.3,24.0,40,12,5,31
1.3,25.0,40,18,13,34
1.3,26.0,40,14,3,30
1.3,27.0,40,13,6,33
1.3,28.0,40,12,9,34
1.3,29.0,40,15,6,28
1.3,30.0,40,12,5,29
1.3,31.0,40,13,7,32
1.3,32.0,40,12,7,30
1.3,33.0,40,9,4,32
1.3,34.0,40,8,3,33
1.3,35.0,40,8,3,30
1.3,36.0,40,8,1,31
1.3,37.0,40,18,7,36
1.3,38.0,40,13,8,33
1.3,39.0,40,9,6,28
1.3,40.0,40,12,8,29
1.3,41.0,40,16,7,33
1.3,42.0,40,7,3,32
1.3,43.0,40,17,10,34
1.3,44.0,40,9,5,30
1.3,45.0,40,17,7,33
1.3,46.0,40,11,6,30
1.3,47.0,40,12,6,31
1.3,48.0,40,9,3,32
1.3,49.0,40,15,6,32
1.5,0.0,40,9,4,32
1.5,1.0,40,12,3,32
1.5,2.0,40,7,4,25
1.5,3.0,40,11,6,32
1.5,4.0,40,16,6,30
1.5,5.0,40,12,4,33
1.5,6.0,40,10,2,34
1.5,7.0,40,12,7,30
1.5,8.0,40,16,10,26
1.5,9.0,40,11,3,30
1.5,10.0,40,9,4,31
1.5,11.0,40,16,7,34
1.5,12.0,40,9,2,29
1.5,13.0,40,11,5,33
1.5,14.0,40,12,5,34
1.5,15.0,40,11,6,31
1.5,16.0,40,14,4,34
1.5,17.0,40,14,9,31
1.5,18.0,40,16,6,32
1.5,19.0,40,9,3,33
1.5,20.0,40,13,6,29
1.5,21.0,40,11,4,30
1.5,22.0,40,11,2,30
1.5,23.0,40,12,6,29
1.5,24.0,40,13,7,32
1.5,25.0,40,17,5,32
1.5,26.0,40,17,11,30
1.5,27.0,40,15,5,35
1.5,28.0,40,16,7,32
1.5,29.0,40,18,7,31
1.5,30.0,40,12,4,29
1.5,31.0,40,16,7,34
1.5,32.0,40,13,5,29
1.5,33.0,40,13,8,34
1.5,34.0,40,12,6,31
1.5,35.0,40,12,3,33
1.5,36.0,40,14,5,32
1.5,37.0,40,17,8,33
1.5,38.0,40,10,6,28
1.5,39.0,40,12,6,37
1.5,40.0,40,16,7,30
1.5,41.0,40,13,7,30
1.5,42.0,40,14,7,32
1.5,43.0,40,11,7,33
1.5,44.0,40,13,6,38
1.5,45.0,40,10,7,34
1.5,46.0,40,8,6,30
1.5,47.0,40,16,5,34
1.5,48.0,40,12,6,32
1.5,49.0,40,10,5,28
1.7,0.0,40,10,7,29
1.7,1.0,40,8,4,29
1.7,2.0,40,10,3,27
1.7,3.0,40,11,4,27
1.7,4.0,40,9,2,31
1.7,5.0,40,15,5,34
1.7,6.0,40,11,7,26
1.7,7.0,40,11,6,32
1.7,8.0,40,13,8,36
1.7,9.0,40,9,6,33
1.7,10.0,40,8,2,33
1.7,11.0,40,12,9,30
1.7,12.0,40,18,6,28
1.7,13.0,40,12,5,34
1.7,14.0,40,12,6,32
1.7,15.0,40,9,5,28
1.7,16.0,40,9,6,30
1.7,17.0,40,9,3,28
1.7,18.0,40,6,2,28
1.7,19.0,40,8,4,28
1.7,20.0,40,7,1,27
1.7,21.0,40,11,7,28
1.7,22.0,40,11,2,32
1.7,23.0,40,9,5,31
1.7,24.0,40,10,5,29
1.7,25.0,40,11,10,32
1.7,26.0,40,9,5,31
1.7,27.0,40,19,5,34
1.7,28.0,40,7,3,28
1.7,29.0,40,11,1,30
1.7,30.0,40,8,4,26
1.7,31.0,40,9,4,32
1.7,32.0,40,11,6,29
1.7,33.0,40,7,5,25
1.7,34.0,40,12,6,27
1.7,35.0,40,14,9,33
1.7,36.0,40,14,8,31
1.7,37.0,40,10,2,28
1.7,38.0,40,10,3,29
1.7,39.0,40,7,2,27
1.7,40.0,40,14,6,33
1.7,41.0,40,11,4,26
1.7,42.0,40,5,2,25
1.7,43.0,40,9,1,29
1.7,44.0,40,12,5,29
1.7,45.0,40,10,2,28
1.7,46.0,40,10,7,27
1.7,47.0,40,15,7,30
1.7,48.0,40,10,4,30
1.7,49.0,40,14,9,30
1.85,0.0,40,16,7,27
1.85,1.0,40,15,5,24
1.85,2.0,40,11,2,19
1.85,3.0,40,11,4,21
1.85,4.0,40,18,6,23
1.85,5.0,40,9,5,17
1.85,6.0,40,18,9,20
1.85,7.0,40,11,6,22
1.85,8.0,40,14,6,20
1.85,9.0,40,11,2,22
1.85,10.0,40,15,4,27
1.85,11.0,40,16,7,23
1.85,12.0,40,16,8,25
1.85,13.0,40,7,3,18
1.85,14.0,40,12,5,18
1.85,15.0,40,19,11,23
1.85,16.0,40,17,6,22
1.85,17.0,40,13,5,21
1.85,18.0,40,14,3,25
1.85,19.0,40,13,8,22
1.85,20.0,40,14,7,25
1.85,21.0,40,8,3,18
1.85,22.0,40,13,5,20
1.85,23.0,40,18,7,24
1.85,24.0,40,11,4,20
1.85,25.0,40,13,4,20
1.85,26.0,40,11,5,21
1.85,27.0,40,14,8,20
1.85,28.0,40,16,6,21
1.85,29.0,40,14,5,23
1.85,30.0,40,17,6,24
1.85,31.0,40,16,6,23
1.85,32.0,40,11,3,20
1.85,33.0,40,17,8,23
1.85,34.0,40,10,3,22
1.85,35.0,40,13,6,18
1.85,36.0,40,13,8,21
1.85,37.0,40,17,5,22
1.85,38.0,40,12,5,21
1.85,39.0,40,10,4,19
1.85,40.0,40,14,7,22
1.85,41.0,40,13,2,19
1.85,42.0,40,16,6,22
1.85,43.0,40,12,3,22
1.85,44.0,40,16,9,20
1.85,45.0,40,16,5,21
1.85,46.0,40,16,4,19
1.85,47.0,40,10,7,22
1.85,48.0,40,14,7,23
1.85,49.0,40,19,8,24
1.95,0.0,40,37,16,34
1.95,1.0,40,39,17,36
1.95,2.0,40,36,23,35
1.95,3.0,40,38,21,37
1.95,4.0,40,35,19,32
1.95,5.0,40,36,11,34
1.95,6.0,40,38,21,38
1.95,7.0,40,36,19,36
1.95,8.0,40,35,20,32
1.95,9.0,40,37,17,35
1.95,10.0,40,38,17,32
1.95,11.0,40,36,14,32
1.95,12.0,40,38,23,35
1.95,13.0,40,39,21,38
1.95,14.0,40,35,17,33
1.95,15.0,40,36,19,33
1.95,16.0,40,38,17,39
1.95,17.0,40,36,16,34
1.95,18.0,40,37,13,32
1.95,19.0,40,35,17,33
1.95,20.0,40,37,18,36
1.95,21.0,40,35,14,34
1.95,22.0,40,37,12,30
1.95,23.0,40,35,22,33
1.95,24.0,40,35,19,32
1.95,25.0,40,33,14,29
1.95,26.0,40,37,24,34
1.95,27.0,40,39,16,32
1.95,28.0,40,35,16,32
1.95,29.0,40,36,16,30
1.95,30.0,40,39,23,35
1.95,31.0,40,34,17,34
1.95,32.0,40,35,19,32
1.95,33.0,40,38,15,37
1.95,34.0,40,36,18,31
1.95,35.0,40,35,17,37
1.95,36.0,40,37,15,39
1.95,37.0,40,40,25,38
1.95,38.0,40,39,20,36
1.95,39.0,40,35,16,31
1.95,40.0,40,39,18,35
1.95,41.0,40,35,17,37
1.95,42.0,40,39,17,38
1.95,43.0,40,37,25,37
1.95,44.0,40,36,21,33
1.95,45.0,40,38,19,34
1.95,46.0,40,38,19,34
1.95,47.0,40,37,15,36
1.95,48.0,40,36,17,33
1.95,49.0,40,36,23,34


==> anc/work_model_native_mock/results/model_native_cluster_bootstrap_summary.csv <==
metric,estimate,cluster_bootstrap_q2p5,cluster_bootstrap_q97p5,bootstrap_draws,n_clusters
bias,0.17184983957219246,0.1607780481283422,0.18296675935828874,10000,85
rmse,0.9916706888278053,0.9796140525355493,1.0032403443089424,10000,85
mae,0.7881878074866309,0.7738600695187168,0.8020203743315505,10000,85
delta1_set_coverage,0.8329197860962568,0.8268016042780746,0.8387598930481287,10000,85
canonical_boundary_fraction,0.4004064171122994,0.38361443850267374,0.4169197860962566,10000,85
fine_upper_boundary_fraction,0.19980748663101608,0.18825614973262028,0.21101604278074867,10000,85
upper_open_fraction,0.8140748663101607,0.7918919786096257,0.8358294117647057,10000,85
two_sided_fraction,0.06072727272727273,0.05071657754010696,0.07097326203208555,10000,85


==> anc/work_model_native_mock/results/model_native_mock_metadata.json <==
{
  "date": "2026-09-26",
  "source_article": {
    "title": "Calculation of the Anisotropy Parameter for Galaxy Clusters",
    "authors": "S. Kutlimuratov, N. Otojanova, I. Tadjibaev",
    "journal": "Ukrainian Journal of Physics 69(6), 367-372 (2024)",
    "doi": "10.15407/ujpe69.6.367",
    "equations_tested": [
      3,
      4,
      5
    ]
  },
  "seed": 20260926,
  "n_clusters": 85,
  "A_true_values": [
    0.1,
    0.3,
    0.5,
    0.7,
    0.9,
    1.1,
    1.3,
    1.5,
    1.7,
    1.85,
    1.95
  ],
  "beta_mapping": "beta_standard = A/2 when T^2=sigma_theta^2+sigma_phi^2",
  "realizations_per_cluster_A": 50,
  "n_noiseless_catalogs": 935,
  "n_poisson_catalogs": 46750,
  "annuli": 20,
  "annular_area_arcmin2": 2.550941582,
  "scale_true_requested_arcmin": 8.0,
  "scale_true_arcmin": 7.761483158096206,
  "forward_model": {
    "A_dependent_density": "published ODE equation (3)",
    "projection": "published projected family; high-accuracy numerical implementation",
    "forward_simpson_panels": 500,
    "forward_RK_substeps_minimum": 640,
    "normalization": "expected source plus background counts sum to each observed aperture total",
    "background": "per-cluster background count inferred from the corrected observed A fit and capped below 99.5 percent",
    "noise": "independent Poisson draws in each annulus"
  },
  "recovery_model": {
    "fine_A_grid": [
      0.0,
      1.99,
      0.01
    ],
    "published_grid": "0.00..1.92 step 0.04 plus 1.94,1.96,1.98,1.99",
    "scale_grid": [
      0.02,
      30.0,
      120
    ],
    "fit_simpson_panels": 200,
    "RK_substeps_by_A": {
      "0.00": 80,
      "0.01": 80,
      "0.02": 80,
      "0.03": 80,
      "0.04": 80,
      "0.05": 80,
      "0.06": 80,
      "0.07": 80,
      "0.08": 80,
      "0.09": 80,
      "0.10": 80,
      "0.11": 80,
      "0.12": 80,
      "0.13": 80,
      "0.14": 80,
      "0.15": 80,
      "0.16": 80,
      "0.17": 80,
      "0.18": 80,
      "0.19": 80,
      "0.20": 80,
      "0.21": 80,
      "0.22": 80,
      "0.23": 80,
      "0.24": 80,
      "0.25": 80,
      "0.26": 80,
      "0.27": 80,
      "0.28": 80,
      "0.29": 80,
      "0.30": 80,
      "0.31": 80,
      "0.32": 80,
      "0.33": 80,
      "0.34": 80,
      "0.35": 80,
      "0.36": 80,
      "0.37": 80,
      "0.38": 80,
      "0.39": 80,
      "0.40": 80,
      "0.41": 80,
      "0.42": 80,
      "0.43": 80,
      "0.44": 80,
      "0.45": 80,
      "0.46": 80,
      "0.47": 80,
      "0.48": 80,
      "0.49": 80,
      "0.50": 80,
      "0.51": 80,
      "0.52": 80,
      "0.53": 80,
      "0.54": 80,
      "0.55": 80,
      "0.56": 80,
      "0.57": 80,
      "0.58": 80,
      "0.59": 80,
      "0.60": 80,
      "0.61": 80,
      "0.62": 80,
      "0.63": 80,
      "0.64": 80,
      "0.65": 80,
      "0.66": 80,
      "0.67": 80,
      "0.68": 80,
      "0.69": 80,
      "0.70": 80,
      "0.71": 80,
      "0.72": 80,
      "0.73": 80,
      "0.74": 80,
      "0.75": 80,
      "0.76": 80,
      "0.77": 80,
      "0.78": 80,
      "0.79": 80,
      "0.80": 80,
      "0.81": 80,
      "0.82": 80,
      "0.83": 80,
      "0.84": 80,
      "0.85": 80,
      "0.86": 80,
      "0.87": 80,
      "0.88": 80,
      "0.89": 80,
      "0.90": 80,
      "0.91": 80,
      "0.92": 80,
      "0.93": 80,
      "0.94": 80,
      "0.95": 80,
      "0.96": 80,
      "0.97": 80,
      "0.98": 80,
      "0.99": 80,
      "1.00": 80,
      "1.01": 80,
      "1.02": 80,
      "1.03": 80,
      "1.04": 80,
      "1.05": 80,
      "1.06": 80,
      "1.07": 80,
      "1.08": 80,
      "1.09": 80,
      "1.10": 80,
      "1.11": 80,
      "1.12": 80,
      "1.13": 80,
      "1.14": 80,
      "1.15": 80,
      "1.16": 80,
      "1.17": 80,
      "1.18": 80,
      "1.19": 80,
      "1.20": 80,
      "1.21": 80,
      "1.22": 80,
      "1.23": 80,
      "1.24": 80,
      "1.25": 80,
      "1.26": 80,
      "1.27": 80,
      "1.28": 80,
      "1.29": 80,
      "1.30": 80,
      "1.31": 80,
      "1.32": 80,
      "1.33": 80,
      "1.34": 80,
      "1.35": 80,
      "1.36": 80,
      "1.37": 80,
      "1.38": 80,
      "1.39": 80,
      "1.40": 80,
      "1.41": 80,
      "1.42": 80,
      "1.43": 80,
      "1.44": 80,
      "1.45": 80,
      "1.46": 80,
      "1.47": 80,
      "1.48": 80,
      "1.49": 80,
      "1.50": 80,
      "1.51": 80,
      "1.52": 80,
      "1.53": 80,
      "1.54": 80,
      "1.55": 80,
      "1.56": 80,
      "1.57": 80,
      "1.58": 80,
      "1.59": 80,
      "1.60": 80,
      "1.61": 80,
      "1.62": 80,
      "1.63": 80,
      "1.64": 80,
      "1.65": 80,
      "1.66": 80,
      "1.67": 80,
      "1.68": 80,
      "1.69": 80,
      "1.70": 80,
      "1.71": 80,
      "1.72": 80,
      "1.73": 80,
      "1.74": 80,
      "1.75": 80,
      "1.76": 80,
      "1.77": 80,
      "1.78": 80,
      "1.79": 80,
      "1.80": 80,
      "1.81": 80,
      "1.82": 80,
      "1.83": 80,
      "1.84": 80,
      "1.85": 80,
      "1.86": 80,
      "1.87": 80,
      "1.88": 80,
      "1.89": 80,
      "1.90": 160,
      "1.91": 160,
      "1.92": 160,
      "1.93": 160,
      "1.94": 320,
      "1.95": 320,
      "1.96": 320,
      "1.97": 640,
      "1.98": 640,
      "1.99": 1280
    },
    "statistic": "Pearson chi-square with one-count variance regularization",
    "amplitude_bounds": [
      0.0,
      5.0
    ],
    "background_y_bounds": [
      0.0,
      50.0
    ],
    "scale_refinement": "global cached grid plus local parabolic/PCHIP refinement"
  },
  "global_results": {
    "noiseless_fine_within_0p02_fraction": 1.0,
    "poisson_fine_bias": 0.1718498395721925,
    "poisson_fine_rmse": 0.9916706888278053,
    "poisson_published_grid_bias": 0.10304427807486631,
    "poisson_published_grid_rmse": 0.9660428174432486,
    "spearman_A_true_vs_A_fine": 0.0931185265773345,
    "spearman_A_true_vs_A_fine_p": 1.5540537566146342e-90,
    "spearman_A_true_vs_A_published": 0.16241304888648386,
    "spearman_A_true_vs_A_published_p": 9.836038984705916e-274,
    "delta1_set_coverage": 0.8329197860962567,
    "canonical_upper_boundary_fraction": 0.40040641711229946,
    "fine_extended_upper_boundary_fraction": 0.19980748663101605,
    "upper_delta1_open_fraction": 0.8140748663101605,
    "two_sided_fraction": 0.06072727272727273
  },
  "scope_note": "This is an internal recovery test under the published model. External spectroscopic validation is still required to establish that the model-derived A tracks orbital anisotropy in real clusters."
}


==> anc/work_model_native_mock/results/model_native_noiseless_recovery_by_A.csv <==
A_true,beta_true_equal_A_over_2,n_catalogs,A_fine_median,A_fine_q16,A_fine_q84,fine_bias_mean,fine_mae,fine_rmse,fine_within_0p10_fraction,A_published_median,A_published_q16,A_published_q84,published_bias_mean,published_mae,published_rmse,published_within_0p10_fraction,canonical_boundary_fraction,fine_extended_boundary_fraction,delta1_set_coverage,two_sided_fraction,upper_open_fraction,median_source_fraction
0.1,0.05,85,0.1,0.1,0.1,0.0,0.0,0.0,1.0,0.08,0.08,0.08,-0.013882352941176478,0.020000000000000007,0.019999999999999997,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.3,0.15,85,0.3,0.3,0.3,0.0,0.0,0.0,1.0,0.28,0.28,0.28,-0.01529411764705879,0.01999999999999997,0.01999999999999997,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.5,0.25,85,0.5,0.5,0.5,0.0,0.0,0.0,1.0,0.48,0.48,0.52,-0.005882352941176476,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.7,0.35,85,0.7,0.7,0.7,0.0,0.0,0.0,1.0,0.72,0.72,0.72,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
0.9,0.45,85,0.9,0.9,0.9,0.0,0.0,0.0,1.0,0.92,0.92,0.92,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.1,0.55,85,1.1,1.1,1.1,0.0,0.0,0.0,1.0,1.12,1.12,1.12,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.3,0.65,85,1.3,1.3,1.3,0.0,0.0,0.0,1.0,1.32,1.32,1.32,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.5,0.75,85,1.51,1.51,1.51,0.010000000000000009,0.010000000000000009,0.010000000000000007,1.0,1.52,1.52,1.52,0.020000000000000018,0.020000000000000018,0.020000000000000014,1.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.7,0.85,85,1.7,1.7,1.7,0.0,0.0,0.0,1.0,0.64,0.64,0.64,-1.066588235294118,1.066588235294118,1.0669031600577328,0.0,0.0,0.0,1.0,0.0,1.0,0.22775043952508417
1.85,0.925,85,1.85,1.85,1.85,0.0,0.0,0.0,1.0,1.84,1.84,1.84,-0.008117647058823547,0.010941176470588235,0.011732308333125626,1.0,0.0,0.0,1.0,0.4823529411764706,0.5176470588235295,0.22775043952508417
1.95,0.975,85,1.94,1.94,1.95,-0.005411764705882358,0.005411764705882358,0.007356469741582821,1.0,1.94,1.94,1.96,-0.0012941176470588247,0.010000000000000009,0.010000000000000007,1.0,1.0,0.0,1.0,0.0,1.0,0.22775043952508417


==> anc/work_model_native_mock/results/model_native_noiseless_results.csv <==
dataset,expectation_id,object_id,cluster_id,selected_powerlaw40,A_true,beta_true_equal_A_over_2,scale_true,amplitude_true,background_surface_density_true,observed_total_counts,expected_total_counts,source_fraction,background_fraction,mock_id,realization,A_best_fine,A_best_published_grid,A_best_canonical_grid,canonical_upper_boundary,fine_extended_upper_boundary,A_lower_delta1,A_upper_delta1,A_lower_delta1_open,A_upper_delta1_open,delta_chi2_at_true,true_in_delta1_set,objective_min,scale_best_fine,amplitude_best_fine,background_surface_density_best_fine,identifiability_class
noiseless,0,4,J004118.5+252609,False,0.1,0.05,7.761483158096206,0.021906416075273327,3.119443878002918,481,481.00000000000006,0.6691260249017472,0.3308739750982528,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,1.4939871562091867e-10,7.761483192443848,0.021908409893512726,3.118915319442749,both-open
noiseless,1,6,J023127.6+065856,True,0.1,0.05,7.761483158096206,0.0071594886109273195,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.1154635255225e-11,7.75387716293335,0.007150127552449703,7.349363803863525,both-open
noiseless,2,7,J023952.7-013419,True,0.1,0.05,7.761483158096206,0.01902940041415073,7.358450922419084,655,655.0,0.4268403530654932,0.5731596469345068,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.324718692165334e-11,7.761483192443848,0.019031135365366936,7.357990741729736,both-open
noiseless,3,8,J073220.3+313801,False,0.1,0.05,7.761483158096206,0.04465007302377222,0.0,656,656.0,1.0,0.0,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,1.4302941053756513e-09,7.761483192443848,0.044650398194789886,0.0,both-open
noiseless,4,10,J083057.3+655031,False,0.1,0.05,7.761483158096206,0.005938237182145147,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.1827872842550278e-11,7.753884315490723,0.0059304810129106045,10.307449340820312,both-open
noiseless,5,11,J085007.9+360414,True,0.1,0.05,7.761483158096206,0.04813941599504425,0.347606646642762,725,724.9999999999998,0.9755386414041213,0.024461358595878682,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,4.76192973941636e-10,7.761483192443848,0.048143789172172546,0.34644782543182373,both-open
noiseless,6,12,J090912.7+105829,True,0.1,0.05,7.761483158096206,0.005524418255261144,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.2396307031158358e-11,7.753884792327881,0.005517203360795975,8.642800331115723,both-open
noiseless,7,13,J091753.4+514338,True,0.1,0.05,7.761483158096206,0.015930326393968228,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.4728129826835357e-10,7.753863334655762,0.015909453853964806,8.413968086242676,both-open
noiseless,8,14,J092048.3+302818,True,0.1,0.05,7.761483158096206,0.003836721975020899,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.412825991399586e-12,7.7538981437683105,0.003831720445305109,12.127038955688477,both-open
noiseless,9,15,J094951.8+170711,True,0.1,0.05,7.761483158096206,0.009146891201386974,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.9681148084346205e-11,7.753879070281982,0.009134934283792973,10.109928131103516,both-open
noiseless,10,16,J100226.8+203102,True,0.1,0.05,7.761483158096206,0.007611867449016083,12.31243897781798,740,740.0,0.1511266874499064,0.8488733125500936,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,3.012701199622825e-11,7.7538862228393555,0.007601927500218153,12.315422058105469,both-open
noiseless,11,17,J105417.5+143904,True,0.1,0.05,7.761483158096206,0.007292340504839755,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,3.2741809263825417e-11,7.75388240814209,0.007282812613993883,10.13364315032959,both-open
noiseless,12,18,J111450.3-121351,True,0.1,0.05,7.761483158096206,0.02281926824720444,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,1.3422152278508293e-10,7.761483192443848,0.022821348160505295,4.835677623748779,both-open
noiseless,13,19,J112358.8+212850,True,0.1,0.05,7.761483158096206,0.006526179703314589,9.253783120419032,568,568.0000000000001,0.1688077411025837,0.8311922588974163,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.893330020015128e-11,7.753884315490723,0.006517655216157436,9.256340980529785,both-open
noiseless,14,20,J115235.4+371543,False,0.1,0.05,7.761483158096206,0.010254224733476498,6.455355028212524,480,480.0,0.31386526799832865,0.6861347320016713,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.432721188000869e-11,7.7538676261901855,0.010240797884762287,6.459384441375732,both-open
noiseless,15,23,J131129.5-012028,False,0.1,0.05,7.761483158096206,0.02654712856533984,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.5339196579589043e-10,7.761483192443848,0.026549547910690308,5.878931522369385,both-open
noiseless,16,24,J131505.2+514903,True,0.1,0.05,7.761483158096206,0.037113789058245396,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,3.1019808943710814e-10,7.761483192443848,0.037117164582014084,2.326153516769409,both-open
noiseless,17,25,J133238.4+503336,True,0.1,0.05,7.761483158096206,0.02965770080886579,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,2.020641431954573e-10,7.761483192443848,0.029660401865839958,4.238274097442627,both-open
noiseless,18,26,J000311.6-060530,True,0.1,0.05,7.761483158096206,0.0040734369884075795,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.1141310096718371e-11,7.753895282745361,0.0040681250393390656,10.098904609680176,both-open
noiseless,19,27,J001248.9-085535,False,0.1,0.05,7.761483158096206,0.031734356870964354,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,2.836211265844213e-10,7.761483192443848,0.03173724189400673,1.2489314079284668,both-open
noiseless,20,28,J003353.1-075210,False,0.1,0.05,7.761483158096206,0.010190278698551984,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,7.702283255639486e-11,7.753870964050293,0.010176941752433777,7.242196083068848,both-open
noiseless,21,29,J004624.8+203718,True,0.1,0.05,7.761483158096206,0.00292581041348132,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.128608897095546e-12,7.753892421722412,0.0029219933785498142,7.096837520599365,both-open
noiseless,22,30,J004949.8+242702,False,0.1,0.05,7.761483158096206,0.011499830647906379,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,9.566747394273989e-11,7.753867149353027,0.011484771966934204,7.120405197143555,both-open
noiseless,23,31,J005138.6+272000,False,0.1,0.05,7.761483158096206,0.042472020681149185,0.0,624,624.0000000000001,1.0,0.0,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,1.3603767001768574e-09,7.761483192443848,0.04247232899069786,0.0,both-open
noiseless,24,32,J005911.2+421629,False,0.1,0.05,7.761483158096206,0.011180598025553577,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.702727427589707e-11,7.753869533538818,0.011165962554514408,7.623821258544922,both-open
noiseless,25,33,J010455.4+000336,True,0.1,0.05,7.761483158096206,0.005469336479212067,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.8474111129762605e-11,7.753888130187988,0.005462196655571461,10.559898376464844,both-open
noiseless,26,34,J010919.5+433741,False,0.1,0.05,7.761483158096206,0.006583875335141622,10.687613178247926,642,642.0,0.15067050253196843,0.8493294974680315,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.6147972675971687e-11,7.753886699676514,0.00657527893781662,10.690193176269531,both-open
noiseless,27,35,J012847.1-074201,False,0.1,0.05,7.761483158096206,0.0021681676613859893,5.883028214055373,332,332.0000000000001,0.09594811449921391,0.9040518855007861,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.4001247917767614e-12,7.753893852233887,0.0021653396543115377,5.883876800537109,both-open
noiseless,28,36,J014618.4-181303,False,0.1,0.05,7.761483158096206,0.005023266468463793,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.7848833522293717e-11,7.753886699676514,0.005016707349568605,9.159333229064941,both-open
noiseless,29,37,J021644.0+165052,False,0.1,0.05,7.761483158096206,0.02599543700989811,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,2.5943651393856015e-10,7.761483192443848,0.025997798889875412,0.11843586713075638,both-open
noiseless,30,38,J021953.6+024712,True,0.1,0.05,7.761483158096206,0.007890333142987095,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.7123194235609844e-11,7.753876209259033,0.007880015298724174,7.707605361938477,both-open
noiseless,31,39,J022133.8+212157,True,0.1,0.05,7.761483158096206,0.00502333828905569,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.2112089936854318e-11,7.7538838386535645,0.005016776733100414,7.140450954437256,both-open
noiseless,32,40,J033341.5+390946,False,0.1,0.05,7.761483158096206,0.012263758891146429,11.737245357039347,779,779.0000000000001,0.23129583467501652,0.7687041653249834,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,7.44648787076585e-11,7.753876209259033,0.012247721664607525,11.742058753967285,both-open
noiseless,33,41,J034039.9+364452,False,0.1,0.05,7.761483158096206,0.001395415900670895,9.418061898248324,501,501.0000000000001,0.04092112901830336,0.9590788709816966,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.4779288903810084e-12,7.7539167404174805,0.0013936017639935017,9.418606758117676,both-open
noiseless,34,42,J042013.6+074204,True,0.1,0.05,7.761483158096206,0.017953025258092847,5.022335703700105,520,519.9999999999999,0.507242885179545,0.49275711482045503,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,9.319478522229474e-11,7.761483192443848,0.017954662442207336,5.021902084350586,both-open
noiseless,35,43,J042427.5+251232,False,0.1,0.05,7.761483158096206,0.029539834896824914,0.0,434,434.0,1.0,0.0,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,9.463292371947318e-10,7.761483192443848,0.02954004891216755,0.0,both-open
noiseless,36,44,J042735.2+084634,False,0.1,0.05,7.761483158096206,0.001954510168707831,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.092726157978177e-12,7.753893852233887,0.0019519608467817307,6.454936504364014,both-open
noiseless,37,45,J043622.6+103916,False,0.1,0.05,7.761483158096206,0.02495208983479221,1.0467363627619553,420,420.00000000000006,0.8728493660399568,0.12715063396004325,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,2.213447203303076e-10,7.761483192443848,0.024954358115792274,1.0461351871490479,both-open
noiseless,38,46,J045158.4+252137,False,0.1,0.05,7.761483158096206,0.004019717560714715,11.308416707703403,636,636.0000000000001,0.09285816332502664,0.9071418366749734,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,9.777068044058979e-12,7.7538933753967285,0.004014473874121904,11.309989929199219,both-open
noiseless,39,47,J045534.8+594607,False,0.1,0.05,7.761483158096206,0.016686532328194368,10.228400553857147,767,767.0,0.31963357783087276,0.6803664221691272,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.397779669787269e-10,7.753867149353027,0.01666468009352684,10.23495864868164,both-open
noiseless,40,48,J051622.3+171246,True,0.1,0.05,7.761483158096206,0.0038195878721724416,17.03062360761987,925,925.0,0.060667547501224287,0.9393324524987757,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,6.139089236967266e-12,7.753894805908203,0.0038146066945046186,17.03211784362793,both-open
noiseless,41,49,J062921.8+263019,False,0.1,0.05,7.761483158096206,0.004017924418005079,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.7980287238024175e-12,7.753890037536621,0.00401268107816577,19.0135440826416,both-open
noiseless,42,50,J063158.7+252050,False,0.1,0.05,7.761483158096206,0.0018471305723095708,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.3642420526593924e-12,7.753923416137695,0.001844731392338872,16.776132583618164,both-open
noiseless,43,51,J072650.0+310204,True,0.1,0.05,7.761483158096206,0.01812403723036271,8.893210073774759,720,720.0000000000001,0.3698316840374078,0.6301683159625923,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,6.872369340271689e-11,7.761483192443848,0.018125690519809723,8.89277172088623,both-open
noiseless,44,53,J075053.0+174036,False,0.1,0.05,7.761483158096206,0.0017941141188861027,13.909390067623644,736,736.0,0.03581408957176782,0.9641859104282322,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.8189894035458565e-12,7.753913402557373,0.0017917805816978216,13.910090446472168,both-open
noiseless,45,54,J080530.7-011202,False,0.1,0.05,7.761483158096206,0.00866228966058343,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.1670667744474486e-11,7.753876686096191,0.008650962263345718,8.485236167907715,both-open
noiseless,46,55,J081545.8+100411,True,0.1,0.05,7.761483158096206,0.025714237567899156,5.727410117715375,670,669.9999999999999,0.5638719813000697,0.43612801869993034,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.4775025647395523e-10,7.761483192443848,0.02571658045053482,5.7267889976501465,both-open
noiseless,47,56,J081725.6-073045,False,0.1,0.05,7.761483158096206,0.04097460969559585,0.0,602,602.0,1.0,0.0,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,1.3126282283337787e-09,7.761483192443848,0.04097490757703781,0.0,both-open
noiseless,48,57,J082319.3+155746,True,0.1,0.05,7.761483158096206,0.004570156307483726,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.4097167877480388e-11,7.753888130187988,0.004564190283417702,9.936458587646484,both-open
noiseless,49,58,J082605.8+401731,False,0.1,0.05,7.761483158096206,0.01106674146222631,9.45547241212854,645,644.9999999999999,0.25208193012240204,0.7479180698775979,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,7.30437932361383e-11,7.7538743019104,0.011052264831960201,9.459816932678223,both-open
noiseless,50,59,J084606.5+050725,False,0.1,0.05,7.761483158096206,0.0023711585477580485,9.293879603226326,509,509.00000000000006,0.06844228141565037,0.9315577185843497,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.263256414560601e-12,7.7538933753967285,0.0023680657614022493,9.294807434082031,both-open
noiseless,51,60,J092207.6+034559,True,0.1,0.05,7.761483158096206,0.003237475059541665,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,6.764366844436154e-12,7.75389289855957,0.0032332518603652716,10.809725761413574,both-open
noiseless,52,61,J093208.6+290404,False,0.1,0.05,7.761483158096206,0.010842109806638201,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.037659426918253e-11,7.753871917724609,0.010827922262251377,7.956369400024414,both-open
noiseless,53,62,J094201.1+085820,False,0.1,0.05,7.761483158096206,0.01616284284484576,5.165447667883098,501,501.0,0.47398182652104115,0.5260181734789589,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,7.838707460905425e-11,7.761483192443848,0.01616431586444378,5.165057182312012,both-open
noiseless,54,63,J102150.2+140720,False,0.1,0.05,7.761483158096206,0.006150228958908797,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.984279490192421e-11,7.753880977630615,0.006142192054539919,7.81601095199585,both-open
noiseless,55,64,J102320.8+594840,False,0.1,0.05,7.761483158096206,0.0075467956706792285,7.215419790374667,479,478.99999999999994,0.23147747912933356,0.7685225208706664,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,4.575895218295045e-11,7.753875732421875,0.007536926306784153,7.218381881713867,both-open
noiseless,56,65,J105452.0+552113,True,0.1,0.05,7.761483158096206,0.003924956586581245,8.199608366205487,476,476.0,0.12114613708114876,0.8788538629188513,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.2505552149377763e-11,7.753887176513672,0.003919831942766905,8.201146125793457,both-open
noiseless,57,66,J111254.5+132609,True,0.1,0.05,7.761483158096206,0.01417947828145491,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.375610736431554e-10,7.753861427307129,0.01416089478880167,6.937816143035889,both-open
noiseless,58,67,J112951.5+025617,True,0.1,0.05,7.761483158096206,0.0031601116380438653,7.969048819261235,453,453.0000000000001,0.10249103743746192,0.8975089625625381,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.412825991399586e-12,7.753888130187988,0.003155986312776804,7.970286846160889,both-open
noiseless,59,68,J113009.1+203054,False,0.1,0.05,7.761483158096206,0.002894285836544442,10.064461747185868,556,556.0000000000001,0.07648007297320841,0.9235199270267916,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.9117155615240335e-12,7.753896236419678,0.002890511881560087,10.065594673156738,both-open
noiseless,60,69,J113553.9+400132,False,0.1,0.05,7.761483158096206,0.012485048577645971,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.1567635738174431e-10,7.75386381149292,0.012468690983951092,6.582271575927734,both-open
noiseless,61,70,J114739.1+252910,True,0.1,0.05,7.761483158096206,0.004230438586099583,8.288043373565232,485,485.0000000000001,0.12815198041042836,0.8718480195895717,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.4267698134062812e-11,7.753889560699463,0.00422491692006588,8.289700508117676,both-open
noiseless,62,71,J114935.7+222355,True,0.1,0.05,7.761483158096206,0.02194344065164029,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.2744294508593157e-10,7.761483192443848,0.021945441141724586,4.774303436279297,both-open
noiseless,63,72,J120025.3+032049,False,0.1,0.05,7.761483158096206,0.003577385147002333,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.0174971976084635e-11,7.753888130187988,0.003572715213522315,8.497106552124023,both-open
noiseless,64,73,J121756.8+204017,False,0.1,0.05,7.761483158096206,0.019355374441933526,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,9.956124813470524e-11,7.761483192443848,0.019357139244675636,5.500057220458984,both-open
noiseless,65,74,J122241.3+020559,True,0.1,0.05,7.761483158096206,0.004817243502944907,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.6200374375330284e-11,7.753890037536621,0.00481095677241683,9.532190322875977,both-open
noiseless,66,77,J132701.0+021220,True,0.1,0.05,7.761483158096206,0.011491909079549412,8.588212775946662,607,606.9999999999999,0.2781539016400003,0.7218460983599997,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.378719940083101e-11,7.753871440887451,0.011476869694888592,8.59272575378418,both-open
noiseless,67,78,J132722.9+033745,False,0.1,0.05,7.761483158096206,0.015012532187906455,7.0255528517793255,579,578.9999999999999,0.38094041774982507,0.619059582250175,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.496403001510771e-10,7.7538604736328125,0.014992854557931423,7.031458377838135,both-open
noiseless,68,79,J153940.5+342527,True,0.1,0.05,7.761483158096206,0.027133651519615404,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.5282353160728235e-10,7.761483192443848,0.027136124670505524,6.356834411621094,both-open
noiseless,69,80,J161602.6+075153,False,0.1,0.05,7.761483158096206,0.007726472947376692,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.773958840407431e-11,7.753884315490723,0.00771638099104166,14.007317543029785,both-open
noiseless,70,81,J161610.2+065504,True,0.1,0.05,7.761483158096206,0.00541936727532688,13.473035290892259,767,767.0000000000001,0.10380897107456237,0.8961910289254377,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.48929757415317e-11,7.753888130187988,0.005412293132394552,13.47515869140625,both-open
noiseless,71,82,J165658.9-091055,False,0.1,0.05,7.761483158096206,0.0008444096274542756,20.29826789732785,1048,1048.0000000000002,0.011837869811654097,0.9881621301883459,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,3.410605131648481e-13,7.754062175750732,0.0008433344191871583,20.2985897064209,both-open
noiseless,72,83,J172227.2+320757,False,0.1,0.05,7.761483158096206,0.021888919189474186,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,8.128608897095546e-11,7.761483192443848,0.02189091593027115,11.062198638916016,both-open
noiseless,73,84,J175402.9+580630,False,0.1,0.05,7.761483158096206,0.011505886408610999,9.721022816294091,665,664.9999999999999,0.2542026670178843,0.7457973329821157,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,7.639755494892597e-11,7.753873825073242,0.01149083487689495,9.725540161132812,both-open
noiseless,74,85,J202512.8+003134,True,0.1,0.05,7.761483158096206,0.008667756329820659,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.637534635141492e-11,7.753887176513672,0.008656439371407032,18.930782318115234,both-open
noiseless,75,86,J205043.1+012329,True,0.1,0.05,7.761483158096206,0.01707802679528101,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.3557155398302712e-10,7.75386905670166,0.01705566979944706,11.337608337402344,both-open
noiseless,76,87,J205853.1+012411,True,0.1,0.05,7.761483158096206,0.010895807910267851,14.09123831381071,879,878.9999999999999,0.18211773022590882,0.8178822697740912,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.184119800105691e-11,7.753881454467773,0.010881570167839527,14.095511436462402,both-open
noiseless,77,88,J205952.2+011500,True,0.1,0.05,7.761483158096206,0.005680054792022946,13.554769275970521,775,774.9999999999999,0.10767936566479391,0.8923206343352061,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.602984411874786e-11,7.7538909912109375,0.005672642961144447,13.55699348449707,both-open
noiseless,78,89,J212936.5+172533,False,0.1,0.05,7.761483158096206,0.009360945341556343,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,5.0874859880423173e-11,7.753878593444824,0.00934870820492506,10.322778701782227,both-open
noiseless,79,92,J115914.9+494748,True,0.1,0.05,7.761483158096206,0.021449814556926655,4.995386504623959,570,569.9999999999999,0.5528793279716879,0.44712067202831207,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.2116174730181228e-10,7.761483192443848,0.021451769396662712,4.994868278503418,both-open
noiseless,80,93,J121218.5+273255,True,0.1,0.05,7.761483158096206,0.0338496803239569,2.4045952885323403,620,620.0000000000001,0.802129609374244,0.19787039062575595,,,0.1,0.12,0.12,False,False,,,True,True,0.0,True,2.760636164111929e-10,7.761483192443848,0.03385275974869728,2.4037792682647705,both-open
noiseless,81,94,J122902.5+473721,True,0.1,0.05,7.761483158096206,0.00508223932438157,8.37595840231728,502,502.0,0.14874180965842876,0.8512581903415712,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.9838353182421997e-11,7.753885746002197,0.005075602792203426,8.377949714660645,both-open
noiseless,82,95,J123048.9+103247,False,0.1,0.05,7.761483158096206,0.01411636997121166,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,1.311377673118841e-10,7.753863334655762,0.01409787405282259,7.406777381896973,both-open
noiseless,83,96,J124932.5+495344,False,0.1,0.05,7.761483158096206,0.0018230315683686574,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,2.2737367544323206e-12,7.75390100479126,0.0018206562381237745,11.76530933380127,both-open
noiseless,84,97,J130650.0+463333,False,0.1,0.05,7.761483158096206,0.011571258771153945,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,0.1,0.08,0.08,False,False,,,True,True,0.0,True,9.481482265982777e-11,7.753868103027344,0.011556108482182026,7.335071086883545,both-open
noiseless,85,4,J004118.5+252609,False,0.3,0.15,7.761483158096206,0.02306787719604198,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,8.871623435879883e-10,7.780359745025635,0.023126300424337387,3.102130651473999,both-open
noiseless,86,6,J023127.6+065856,True,0.3,0.15,7.761483158096206,0.007539079121652807,7.346554214348962,480,480.00000000000006,0.21914039042499547,0.7808596095750046,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,9.561063052387908e-11,7.780477523803711,0.007558283396065235,7.34086275100708,both-open
noiseless,87,7,J023952.7-013419,True,0.3,0.15,7.761483158096206,0.02003832440503221,7.358450922419084,655,654.9999999999999,0.4268403530654932,0.5731596469345068,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.933440322929528e-10,7.780422687530518,0.020089231431484222,7.343364238739014,both-open
noiseless,88,8,J073220.3+313801,False,0.3,0.15,7.761483158096206,0.047017385124409644,0.0,656,656.0000000000001,1.0,0.0,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,6.523453066620277e-08,7.761483192443848,0.04701830446720123,0.0,both-open
noiseless,89,10,J083057.3+655031,False,0.3,0.15,7.761483158096206,0.006253077893161741,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,5.161382432561368e-11,7.7804975509643555,0.006269021891057491,10.300396919250488,both-open
noiseless,90,11,J085007.9+360414,True,0.3,0.15,7.761483158096206,0.05069173034270529,0.347606646642762,725,725.0000000000001,0.9755386414041213,0.024461358595878682,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,1.4109811374840575e-08,7.761483192443848,0.050707291811704636,0.34362244606018066,both-open
noiseless,91,12,J090912.7+105829,True,0.3,0.15,7.761483158096206,0.005817318609034341,8.640635102100449,522,522.0000000000001,0.15548829973805164,0.8445117002619483,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,5.2295945351943374e-11,7.780494213104248,0.005832149181514978,8.636240005493164,both-open
noiseless,92,13,J091753.4+514338,True,0.3,0.15,7.761483158096206,0.01677493989369232,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.419131644477602e-10,7.780442237854004,0.016817597672343254,8.395062446594238,both-open
noiseless,93,14,J092048.3+302818,True,0.3,0.15,7.761483158096206,0.004040141986303137,12.125538041619276,675,674.9999999999999,0.0835099497929049,0.9164900502070951,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.9554136088117957e-11,7.780513286590576,0.004050451330840588,12.122482299804688,both-open
noiseless,94,15,J094951.8+170711,True,0.3,0.15,7.761483158096206,0.00963185224977605,10.106339698364344,650,650.0000000000002,0.2067482406653863,0.7932517593346137,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.1539214028744027e-10,7.78048038482666,0.009656391106545925,10.099067687988281,both-open
noiseless,95,16,J100226.8+203102,True,0.3,0.15,7.761483158096206,0.008015442733448652,12.31243897781798,740,740.0000000000002,0.1511266874499064,0.8488733125500936,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,7.02584657119587e-11,7.7804951667785645,0.008035877719521523,12.306382179260254,both-open
noiseless,96,17,J105417.5+143904,True,0.3,0.15,7.761483158096206,0.007678974719522548,10.130783724410712,624,624.0000000000001,0.17169751728050914,0.8283024827194908,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,7.634071153006516e-11,7.780489921569824,0.0076985470950603485,10.124982833862305,both-open
noiseless,97,18,J111450.3-121351,True,0.3,0.15,7.761483158096206,0.024029128079248552,4.836228642190183,582,582.0000000000001,0.5760502837311912,0.42394971626880884,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,7.966320936247939e-10,7.780383586883545,0.024090059101581573,4.818172454833984,both-open
noiseless,98,19,J112358.8+212850,True,0.3,0.15,7.761483158096206,0.006872192668945473,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,6.713207767461427e-11,7.780490875244141,0.006889709737151861,9.248591423034668,both-open
noiseless,99,20,J115235.4+371543,False,0.3,0.15,7.761483158096206,0.010797895743404973,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.957687345566228e-10,7.780452251434326,0.010825367644429207,6.447213649749756,both-open
noiseless,100,23,J131129.5-012028,False,0.3,0.15,7.761483158096206,0.027954636648393743,5.87957245053981,690,690.0000000000002,0.565262439174967,0.43473756082503306,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,9.097504971578019e-10,7.780386447906494,0.02802553027868271,5.858563423156738,both-open
noiseless,101,24,J131505.2+514903,True,0.3,0.15,7.761483158096206,0.03908153325188449,2.327048081054348,664,664.0000000000002,0.8211998881543722,0.1788001118456278,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,1.84122228574779e-09,7.780320167541504,0.03918032348155975,2.2977731227874756,both-open
noiseless,102,25,J133238.4+503336,True,0.3,0.15,7.761483158096206,0.031230129009924543,4.238989880657316,652,652.0000000000001,0.6683001364341729,0.33169986356582715,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.199737198476214e-09,7.780359745025635,0.03130922466516495,4.215550422668457,both-open
noiseless,103,26,J000311.6-060530,True,0.3,0.15,7.761483158096206,0.004289407445358618,10.097310039802007,575,575.0000000000001,0.10408180706514723,0.8959181929348528,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.6204816094832495e-11,7.780508041381836,0.004300350323319435,10.094066619873047,both-open
noiseless,104,27,J001248.9-085535,False,0.3,0.15,7.761483158096206,0.03341688775924718,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,1.6847891970428464e-09,7.7803053855896,0.03350129723548889,1.2246829271316528,both-open
noiseless,105,28,J003353.1-075210,False,0.3,0.15,7.761483158096206,0.010730559339506507,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.7899992599268444e-10,7.780458927154541,0.010757869109511375,7.230099678039551,both-open
noiseless,106,29,J004624.8+203718,True,0.3,0.15,7.761483158096206,0.003080934603139815,7.095692078979591,405,404.99999999999994,0.1061384702549596,0.8938615297450404,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.8815171642927453e-11,7.780508041381836,0.0030887944158166647,7.093362808227539,both-open
noiseless,107,30,J004949.8+242702,False,0.3,0.15,7.761483158096206,0.012109542713406822,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.2225776774575934e-10,7.78045129776001,0.012140350416302681,7.106756210327148,both-open
noiseless,108,31,J005138.6+272000,False,0.3,0.15,7.761483158096206,0.044723854142731126,0.0,624,624.0,1.0,0.0,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,6.205243607837474e-08,7.761483192443848,0.0447247289121151,0.0,both-open
noiseless,109,32,J005911.2+421629,False,0.3,0.15,7.761483158096206,0.011773384626018126,7.619429122004905,553,553.0000000000001,0.29704453604252934,0.7029554639574707,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.0224888430675492e-10,7.780457019805908,0.011803344823420048,7.6105499267578125,both-open
noiseless,110,33,J010455.4+000336,True,0.3,0.15,7.761483158096206,0.0057593164401138755,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.3144154915353283e-11,7.780501842498779,0.0057740043848752975,10.5534029006958,both-open
noiseless,111,34,J010919.5+433741,False,0.3,0.15,7.761483158096206,0.006932947278241711,10.687613178247926,642,642.0000000000001,0.15067050253196843,0.8493294974680315,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,6.065192792448215e-11,7.780495643615723,0.006950623355805874,10.682374954223633,both-open
noiseless,112,35,J012847.1-074201,False,0.3,0.15,7.761483158096206,0.002283122222339945,5.883028214055373,332,332.00000000000006,0.09594811449921391,0.9040518855007861,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.2732925824820995e-11,7.780510425567627,0.0022889473475515842,5.8813018798828125,both-open
noiseless,113,36,J014618.4-181303,False,0.3,0.15,7.761483158096206,0.0052895961447711375,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.172306944383308e-11,7.78049898147583,0.005303084384649992,9.153367042541504,both-open
noiseless,114,37,J021644.0+165052,False,0.3,0.15,7.761483158096206,0.027373694836310296,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,7.68577594623121e-09,7.761483192443848,0.027382096275687218,0.11691037565469742,both-open
noiseless,115,38,J021953.6+024712,True,0.3,0.15,7.761483158096206,0.008308672461659856,7.704508583327725,509,509.00000000000006,0.22775043952508417,0.7722495604749159,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.0948042472591624e-10,7.78047513961792,0.008329834789037704,7.69823694229126,both-open
noiseless,116,39,J022133.8+212157,True,0.3,0.15,7.761483158096206,0.005289671773234887,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,5.1670667744474486e-11,7.780490875244141,0.005303155165165663,7.134485721588135,both-open
noiseless,117,40,J033341.5+390946,False,0.3,0.15,7.761483158096206,0.012913973837197104,11.737245357039347,779,778.9999999999999,0.23129583467501652,0.7687041653249834,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.7274714991799556e-10,7.7804741859436035,0.01294686459004879,11.727498054504395,both-open
noiseless,118,41,J034039.9+364452,False,0.3,0.15,7.761483158096206,0.0014693997650493769,9.418061898248324,501,501.00000000000006,0.04092112901830336,0.9590788709816966,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.581135388230905e-12,7.780522346496582,0.0014731509145349264,9.416950225830078,both-open
noiseless,119,42,J042013.6+074204,True,0.3,0.15,7.761483158096206,0.0189048806764234,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,5.524753987629083e-10,7.780401706695557,0.018952859565615654,5.008117198944092,both-open
noiseless,120,43,J042427.5+251232,False,0.3,0.15,7.761483158096206,0.031106013939014916,0.0,434,434.00000000000006,1.0,0.0,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,4.31581952398119e-08,7.761483192443848,0.031106622889637947,0.0,both-open
noiseless,121,44,J042735.2+084634,False,0.3,0.15,7.761483158096206,0.0020581367757849913,6.454171463307978,358,358.0,0.08021148809440723,0.9197885119055927,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,9.606537787476555e-12,7.780516624450684,0.002063389401882887,6.452614784240723,both-open
noiseless,122,45,J043622.6+103916,False,0.3,0.15,7.761483158096206,0.026275030206483124,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,1.3146417288112389e-09,7.780307292938232,0.026341406628489494,1.0270674228668213,both-open
noiseless,123,46,J045158.4+252137,False,0.3,0.15,7.761483158096206,0.004232839855443288,11.308416707703403,636,636.0000000000001,0.09285816332502664,0.9071418366749734,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.2737367544323206e-11,7.780509948730469,0.004243639297783375,11.305215835571289,both-open
noiseless,124,47,J045534.8+594607,False,0.3,0.15,7.761483158096206,0.017571239277658496,10.228400553857147,767,767.0000000000001,0.31963357783087276,0.6803664221691272,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.2451907827635296e-10,7.780450820922852,0.017615940421819687,10.215152740478516,both-open
noiseless,125,48,J051622.3+171246,True,0.3,0.15,7.761483158096206,0.004022099446664775,17.03062360761987,925,925.0000000000001,0.060667547501224287,0.9393324524987757,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.3869794202037156e-11,7.780519008636475,0.004032365512102842,17.02758026123047,both-open
noiseless,126,49,J062921.8+263019,False,0.3,0.15,7.761483158096206,0.004230951641703591,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.3869794202037156e-11,7.780522346496582,0.004241752438247204,19.008769989013672,both-open
noiseless,127,50,J063158.7+252050,False,0.3,0.15,7.761483158096206,0.0019450639968071673,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.637978807091713e-12,7.780527591705322,0.001950030797161162,16.77393913269043,both-open
noiseless,128,51,J072650.0+310204,True,0.3,0.15,7.761483158096206,0.019084959570288055,8.893210073774759,720,720.0,0.3698316840374078,0.6301683159625923,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.070557224622462e-10,7.780437469482422,0.01913348026573658,8.878830909729004,both-open
noiseless,129,53,J075053.0+174036,False,0.3,0.15,7.761483158096206,0.0018892366523095587,13.909390067623644,736,735.9999999999999,0.03581408957176782,0.9641859104282322,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.637978807091713e-12,7.780524730682373,0.0018940601730719209,13.907960891723633,both-open
noiseless,130,54,J080530.7-011202,False,0.3,0.15,7.761483158096206,0.0091215575126608,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.2016698747174814e-10,7.78047513961792,0.009144790470600128,8.47495174407959,both-open
noiseless,131,55,J081545.8+100411,True,0.3,0.15,7.761483158096206,0.027077586418879605,5.727410117715375,670,670.0000000000001,0.5638719813000697,0.43612801869993034,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,8.790976835371112e-10,7.780386924743652,0.02714625746011734,5.707059860229492,both-open
noiseless,132,56,J081725.6-073045,False,0.3,0.15,7.761483158096206,0.04314705159282714,0.0,602,602.0,1.0,0.0,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,5.98648739469354e-08,7.761483192443848,0.043147895485162735,0.0,both-open
noiseless,133,57,J082319.3+155746,True,0.3,0.15,7.761483158096206,0.004812462435913807,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.2514435588382185e-11,7.78050422668457,0.004824737086892128,9.9310302734375,both-open
noiseless,134,58,J082605.8+401731,False,0.3,0.15,7.761483158096206,0.011653491476368636,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.6990497897495516e-10,7.780468463897705,0.011683163233101368,9.44667911529541,both-open
noiseless,135,59,J084606.5+050725,False,0.3,0.15,7.761483158096206,0.0024968755274290314,9.293879603226326,509,508.99999999999994,0.06844228141565037,0.9315577185843497,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.0061285138363019e-11,7.780518054962158,0.0025032483972609043,9.291991233825684,both-open
noiseless,136,60,J092207.6+034559,True,0.3,0.15,7.761483158096206,0.0034091234660265633,10.808458699922555,599,599.0000000000001,0.07940745459225017,0.9205925454077498,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.5802470443304628e-11,7.780514717102051,0.0034178232308477163,10.805880546569824,both-open
noiseless,137,61,J093208.6+290404,False,0.3,0.15,7.761483158096206,0.011416950025332336,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.8593482309370302e-10,7.780460834503174,0.011446008458733559,7.94350004196167,both-open
noiseless,138,62,J094201.1+085820,False,0.3,0.15,7.761483158096206,0.017019784185724033,5.165447667883098,501,500.99999999999994,0.47398182652104115,0.5260181734789589,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.6492232286254875e-10,7.780410289764404,0.017062997445464134,5.152641296386719,both-open
noiseless,139,63,J102150.2+140720,False,0.3,0.15,7.761483158096206,0.006476309308841569,7.813598784343788,489,489.00000000000006,0.18478388367905033,0.8152161163209497,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,6.923528417246416e-11,7.780486583709717,0.00649281358346343,7.8087077140808105,both-open
noiseless,140,64,J102320.8+594840,False,0.3,0.15,7.761483158096206,0.00794692090009879,7.215419790374667,479,479.0,0.23147747912933356,0.7685225208706664,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.063540366885718e-10,7.7804741859436035,0.007967161014676094,7.209421634674072,both-open
noiseless,141,65,J105452.0+552113,True,0.3,0.15,7.761483158096206,0.004133054728256027,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.8990143619012088e-11,7.780503273010254,0.004143596161156893,8.196484565734863,both-open
noiseless,142,66,J111254.5+132609,True,0.3,0.15,7.761483158096206,0.01493126317772019,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.1946001399774104e-10,7.780437469482422,0.01496922317892313,6.920989513397217,both-open
noiseless,143,67,J112951.5+025617,True,0.3,0.15,7.761483158096206,0.003327658296167435,7.969048819261235,453,453.00000000000006,0.10249103743746192,0.8975089625625381,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.9838353182421997e-11,7.780508041381836,0.003336147638037801,7.9665327072143555,both-open
noiseless,144,68,J113009.1+203054,False,0.3,0.15,7.761483158096206,0.0030477386176833944,10.064461747185868,556,556.0,0.07648007297320841,0.9235199270267916,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.3358203432289883e-11,7.780515193939209,0.0030555163975805044,10.062156677246094,both-open
noiseless,145,69,J113553.9+400132,False,0.3,0.15,7.761483158096206,0.013146996130546307,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.682156718947226e-10,7.780442237854004,0.013180428184568882,6.567454814910889,both-open
noiseless,146,70,J114739.1+252910,True,0.3,0.15,7.761483158096206,0.004454733145495825,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.3082869776990265e-11,7.780501842498779,0.004466094076633453,8.284676551818848,both-open
noiseless,147,71,J114935.7+222355,True,0.3,0.15,7.761483158096206,0.023106864786615163,4.774833295489349,566,566.0000000000001,0.5695999717108878,0.4304000282891121,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,7.578506711070077e-10,7.780385494232178,0.02316546067595482,4.7574687004089355,both-open
noiseless,148,72,J120025.3+032049,False,0.3,0.15,7.761483158096206,0.0037670553216206434,8.495705471503598,486,486.00000000000006,0.10814615820232741,0.8918538417976726,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.3646862246096134e-11,7.780506610870361,0.0037766648456454277,8.492857933044434,both-open
noiseless,149,73,J121756.8+204017,False,0.3,0.15,7.761483158096206,0.020381581321916954,5.500524827328526,565,565.0000000000001,0.5033091148723643,0.4966908851276357,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,5.910010258958209e-10,7.780402660369873,0.02043331041932106,5.485195159912109,both-open
noiseless,150,74,J122241.3+020559,True,0.3,0.15,7.761483158096206,0.00507265000206008,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.745981302927248e-11,7.7805023193359375,0.005085587035864592,9.526469230651855,both-open
noiseless,151,77,J132701.0+021220,True,0.3,0.15,7.761483158096206,0.012101201149664462,8.588212775946662,607,607.0000000000001,0.2781539016400003,0.7218460983599997,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.9474555301712826e-10,7.78046178817749,0.012132002972066402,8.579084396362305,both-open
noiseless,152,78,J132722.9+033745,False,0.3,0.15,7.761483158096206,0.015808484953554077,7.0255528517793255,579,579.0,0.38094041774982507,0.619059582250175,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.474269760772586e-10,7.780434608459473,0.015848670154809952,7.013643741607666,both-open
noiseless,153,79,J153940.5+342527,True,0.3,0.15,7.761483158096206,0.028572256592952365,6.357489901135347,723,723.0000000000001,0.5513807649806023,0.4486192350193977,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,9.071072781807743e-10,7.78039026260376,0.028644729405641556,6.336012840270996,both-open
noiseless,154,80,J161602.6+075153,False,0.3,0.15,7.761483158096206,0.008136124526083723,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,6.45741238258779e-11,7.780499458312988,0.008156872354447842,13.998140335083008,both-open
noiseless,155,81,J161610.2+065504,True,0.3,0.15,7.761483158096206,0.005706697907952033,13.473035290892259,767,767.0,0.10380897107456237,0.8961910289254377,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.410605131648481e-11,7.780508041381836,0.005721256136894226,13.468720436096191,both-open
noiseless,156,82,J165658.9-091055,False,0.3,0.15,7.761483158096206,0.000889179568320956,20.29826789732785,1048,1048.0000000000002,0.011837869811654097,0.9881621301883459,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,9.094947017729282e-13,7.780557155609131,0.000891453237272799,20.29759407043457,both-open
noiseless,157,83,J172227.2+320757,False,0.3,0.15,7.761483158096206,0.023049452638983402,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.827143129659817e-10,7.780439376831055,0.02310805767774582,11.04535961151123,both-open
noiseless,158,84,J175402.9+580630,False,0.3,0.15,7.761483158096206,0.0121159195458281,9.721022816294091,665,665.0,0.2542026670178843,0.7457973329821157,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.780904312909115e-10,7.780467987060547,0.012146768160164356,9.711880683898926,both-open
noiseless,159,85,J202512.8+003134,True,0.3,0.15,7.761483158096206,0.009127314020443839,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,6.161826604511589e-11,7.780505180358887,0.009150595404207706,18.920486450195312,both-open
noiseless,160,86,J205043.1+012329,True,0.3,0.15,7.761483158096206,0.01798349047651517,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.1457147997571155e-10,7.780455589294434,0.01802925020456314,11.317337036132812,both-open
noiseless,161,87,J205853.1+012411,True,0.3,0.15,7.761483158096206,0.011473495160599225,14.09123831381071,879,878.9999999999999,0.18211773022590882,0.8178822697740912,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.2096279533579946e-10,7.780487060546875,0.011502735316753387,14.082572937011719,both-open
noiseless,162,88,J205952.2+011500,True,0.3,0.15,7.761483158096206,0.005981206873773863,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.717559593496844e-11,7.7805070877075195,0.005996464751660824,13.550247192382812,both-open
noiseless,163,89,J212936.5+172533,False,0.3,0.15,7.761483158096206,0.009857255373763309,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,1.1812062439275905e-10,7.78048038482666,0.0098823681473732,10.311663627624512,both-open
noiseless,164,92,J115914.9+494748,True,0.3,0.15,7.761483158096206,0.02258706702076935,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,7.189839834609302e-10,7.780389785766602,0.02264435775578022,4.9784088134765625,both-open
noiseless,165,93,J121218.5+273255,True,0.3,0.15,7.761483158096206,0.035644364014416896,2.4045952885323403,620,620.0000000000001,0.802129609374244,0.19787039062575595,,,0.3,0.32,0.32,False,False,,,True,True,0.0,True,1.640739100139399e-09,7.780325412750244,0.03573448956012726,2.3778884410858154,both-open
noiseless,166,94,J122902.5+473721,True,0.3,0.15,7.761483158096206,0.0053516956955847765,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.615685611497611e-11,7.780496120452881,0.005365340504795313,8.371914863586426,both-open
noiseless,167,95,J123048.9+103247,False,0.3,0.15,7.761483158096206,0.014864808914013209,7.401226643084595,585,585.0000000000001,0.3545266050717687,0.6454733949282313,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,3.044249297090573e-10,7.780441761016846,0.014902608469128609,7.390024662017822,both-open
noiseless,168,96,J124932.5+495344,False,0.3,0.15,7.761483158096206,0.001919687282444319,11.764596618218375,627,627.0000000000001,0.04271774453365762,0.9572822554663424,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,4.774847184307873e-12,7.780519962310791,0.0019245874136686325,11.763144493103027,both-open
noiseless,169,97,J130650.0+463333,False,0.3,0.15,7.761483158096206,0.012184757900124583,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,0.3,0.28,0.28,False,False,,,True,True,0.0,True,2.198135007347446e-10,7.780452728271484,0.012215758673846722,7.32133674621582,both-open
noiseless,170,4,J004118.5+252609,False,0.5,0.25,7.761483158096206,0.02419165636717405,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,4.439023371105577e-09,7.809031963348389,0.024290045723319054,3.087946891784668,both-open
noiseless,171,6,J023127.6+065856,True,0.5,0.25,7.761483158096206,0.00790635435961375,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,4.841353984375019e-10,7.8092827796936035,0.007938670925796032,7.336207866668701,both-open
noiseless,172,7,J023952.7-013419,True,0.5,0.25,7.761483158096206,0.02101451529591429,7.358450922419084,655,655.0000000000001,0.4268403530654932,0.5731596469345068,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.4846258384059183e-09,7.809164524078369,0.021100210025906563,7.331017017364502,both-open
noiseless,173,8,J073220.3+313801,False,0.5,0.25,7.761483158096206,0.04930789316010234,0.0,656,656.0000000000002,1.0,0.0,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,5.554296649279422e-07,7.761483192443848,0.04931000620126724,0.0,both-open
noiseless,174,10,J083057.3+655031,False,0.5,0.25,7.761483158096206,0.006557704046321915,10.305121707342586,613,612.9999999999999,0.14232419344760072,0.8576758065523993,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.616502570162993e-10,7.809327125549316,0.006584531627595425,10.29653263092041,both-open
noiseless,175,11,J085007.9+360414,True,0.5,0.25,7.761483158096206,0.05316123849135931,0.347606646642762,725,725.0,0.9755386414041213,0.024461358595878682,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.1600009203194261e-07,7.761483192443848,0.053188979625701904,0.34096619486808777,both-open
noiseless,176,12,J090912.7+105829,True,0.5,0.25,7.761483158096206,0.006100716228551472,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.658566700119991e-10,7.809319496154785,0.00612567039206624,8.632645606994629,both-open
noiseless,177,13,J091753.4+514338,True,0.5,0.25,7.761483158096206,0.017592151112969943,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.725538822938688e-09,7.809206008911133,0.017663948237895966,8.384718894958496,both-open
noiseless,178,14,J092048.3+302818,True,0.5,0.25,7.761483158096206,0.004236962325428344,12.125538041619276,675,674.9999999999999,0.0835099497929049,0.9164900502070951,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,9.936229616869241e-11,7.809361934661865,0.004254307597875595,12.11998462677002,both-open
noiseless,179,15,J094951.8+170711,True,0.5,0.25,7.761483158096206,0.010101079428581091,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,5.837250682816375e-10,7.809289932250977,0.010142371989786625,10.093119621276855,both-open
noiseless,180,16,J100226.8+203102,True,0.5,0.25,7.761483158096206,0.00840592459333982,12.31243897781798,740,740.0000000000002,0.1511266874499064,0.8488733125500936,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.5629454941954464e-10,7.809322357177734,0.008440310135483742,12.301430702209473,both-open
noiseless,181,17,J105417.5+143904,True,0.5,0.25,7.761483158096206,0.008053065138511332,10.130783724410712,624,624.0000000000001,0.17169751728050914,0.8283024827194908,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.8693315218552016e-10,7.809310436248779,0.008085998706519604,10.1202392578125,both-open
noiseless,182,18,J111450.3-121351,True,0.5,0.25,7.761483158096206,0.025199735734492947,4.836228642190183,582,582.0000000000001,0.5760502837311912,0.42394971626880884,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.99619182189781e-09,7.809082508087158,0.025302328169345856,4.8033857345581055,both-open
noiseless,183,19,J112358.8+212850,True,0.5,0.25,7.761483158096206,0.007206979737375529,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.4071945265168324e-10,7.809311866760254,0.0072364541701972485,9.244346618652344,both-open
noiseless,184,20,J115235.4+371543,False,0.5,0.25,7.761483158096206,0.011323928122776935,6.455355028212524,480,480.0,0.31386526799832865,0.6861347320016713,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,9.894449704006547e-10,7.809228420257568,0.011370163410902023,6.440552711486816,both-open
noiseless,185,23,J131129.5-012028,False,0.5,0.25,7.761483158096206,0.029316480139021495,5.87957245053981,690,690.0000000000002,0.565262439174967,0.43473756082503306,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,4.5641002088814275e-09,7.809088230133057,0.02943584695458412,5.841359615325928,both-open
noiseless,186,24,J131505.2+514903,True,0.5,0.25,7.761483158096206,0.04098543679147455,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,9.172978820970457e-09,7.808951377868652,0.04115186259150505,2.273773670196533,both-open
noiseless,187,25,J133238.4+503336,True,0.5,0.25,7.761483158096206,0.032751542020530586,4.238989880657316,652,652.0000000000001,0.6683001364341729,0.33169986356582715,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,6.0026081882824656e-09,7.809032440185547,0.03288474678993225,4.196347713470459,both-open
noiseless,188,26,J000311.6-060530,True,0.5,0.25,7.761483158096206,0.004498371048841817,10.097310039802007,575,575.0000000000001,0.10408180706514723,0.8959181929348528,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.3159251466277055e-10,7.809349536895752,0.004516781773418188,10.091415405273438,both-open
noiseless,189,27,J001248.9-085535,False,0.5,0.25,7.761483158096206,0.035044831332414095,1.249695959482107,530,530.0000000000001,0.8797018344188569,0.12029816558114319,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,8.38269453851126e-09,7.808920860290527,0.035187046974897385,1.2041716575622559,both-open
noiseless,190,28,J003353.1-075210,False,0.5,0.25,7.761483158096206,0.011253311345590673,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,9.045493243320379e-10,7.8092427253723145,0.011299272067844868,7.223479270935059,both-open
noiseless,191,29,J004624.8+203718,True,0.5,0.25,7.761483158096206,0.003231026009696403,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,9.617906471248716e-11,7.8093485832214355,0.003244249615818262,7.091458320617676,both-open
noiseless,192,30,J004949.8+242702,False,0.5,0.25,7.761483158096206,0.012699473540487683,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.1224869922443759e-09,7.809226036071777,0.01275132317095995,7.0992865562438965,both-open
noiseless,193,31,J005138.6+272000,False,0.5,0.25,7.761483158096206,0.04690263007912174,0.0,624,624.0000000000001,1.0,0.0,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,5.283354767016135e-07,7.761483192443848,0.04690463840961456,0.0,both-open
noiseless,194,32,J005911.2+421629,False,0.5,0.25,7.761483158096206,0.012346939110637797,7.619429122004905,553,553.0000000000001,0.29704453604252934,0.7029554639574707,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.0214193935098592e-09,7.809237957000732,0.012397360987961292,7.6032867431640625,both-open
noiseless,195,33,J010455.4+000336,True,0.5,0.25,7.761483158096206,0.006039888414741389,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.1998403099132702e-10,7.809334754943848,0.006064601242542267,10.549843788146973,both-open
noiseless,196,34,J010919.5+433741,False,0.5,0.25,7.761483158096206,0.0072706940799795675,10.687613178247926,642,642.0,0.15067050253196843,0.8493294974680315,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.069544618483633e-10,7.809322357177734,0.0073004355654120445,10.678091049194336,both-open
noiseless,197,35,J012847.1-074201,False,0.5,0.25,7.761483158096206,0.0023943472465070854,5.883028214055373,332,332.00000000000006,0.09594811449921391,0.9040518855007861,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,6.45741238258779e-11,7.809354782104492,0.002404147759079933,5.879890441894531,both-open
noiseless,198,36,J014618.4-181303,False,0.5,0.25,7.761483158096206,0.005547285134558818,9.15736458913758,541,541.0000000000001,0.13641766684046572,0.8635823331595343,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.1231016944511794e-10,7.809330940246582,0.005569980479776859,9.15009880065918,both-open
noiseless,199,37,J021644.0+165052,False,0.5,0.25,7.761483158096206,0.028707237053157593,0.11906159026615662,388,388.00000000000017,0.9843443731222172,0.01565562687778275,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,6.317085209095463e-08,7.761483192443848,0.028722215443849564,0.11547651886940002,both-open
noiseless,200,38,J021953.6+024712,True,0.5,0.25,7.761483158096206,0.008713439357756132,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,5.544507075683214e-10,7.809277534484863,0.00874905101954937,7.693107604980469,both-open
noiseless,201,39,J022133.8+212157,True,0.5,0.25,7.761483158096206,0.005547364447353448,7.138481524218591,438,438.0000000000001,0.1685000295676738,0.8314999704323263,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.6193447411060333e-10,7.809311866760254,0.005570051725953817,7.131217956542969,both-open
noiseless,202,40,J033341.5+390946,False,0.5,0.25,7.761483158096206,0.013543093486632235,11.737245357039347,779,779.0000000000001,0.23129583467501652,0.7687041653249834,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,8.747065294301137e-10,7.8092756271362305,0.013598441146314144,11.719525337219238,both-open
noiseless,203,41,J034039.9+364452,False,0.5,0.25,7.761483158096206,0.0015409833284607591,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.77351466845721e-11,7.809388160705566,0.0015472950180992484,9.416041374206543,both-open
noiseless,204,42,J042013.6+074204,True,0.5,0.25,7.761483158096206,0.01982585450320218,5.022335703700105,520,520.0,0.507242885179545,0.49275711482045503,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.7763888965637307e-09,7.809120178222656,0.019906628876924515,4.996476650238037,both-open
noiseless,205,43,J042427.5+251232,False,0.5,0.25,7.761483158096206,0.03262138053579942,0.0,434,434.0000000000001,1.0,0.0,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,3.6746411069543683e-07,7.761483192443848,0.03262277692556381,0.0,both-open
noiseless,206,44,J042735.2+084634,False,0.5,0.25,7.761483158096206,0.0021584013653834196,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,4.871480996371247e-11,7.809364318847656,0.002167237689718604,6.451342582702637,both-open
noiseless,207,45,J043622.6+103916,False,0.5,0.25,7.761483158096206,0.027555049664536167,1.0467363627619553,420,420.0000000000001,0.8728493660399568,0.12715063396004325,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,6.541360342282587e-09,7.808924198150635,0.027666877955198288,1.0109388828277588,both-open
noiseless,208,46,J045158.4+252137,False,0.5,0.25,7.761483158096206,0.004439047701265401,11.308416707703403,636,636.0,0.09285816332502664,0.9071418366749734,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.156195139628835e-10,7.809357166290283,0.0044572181068360806,11.30259895324707,both-open
noiseless,209,47,J045534.8+594607,False,0.5,0.25,7.761483158096206,0.018427243171878917,10.228400553857147,767,767.0,0.31963357783087276,0.6803664221691272,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.6390799828513991e-09,7.809225082397461,0.018502475693821907,10.204315185546875,both-open
noiseless,210,48,J051622.3+171246,True,0.5,0.25,7.761483158096206,0.004218040821936152,17.03062360761987,925,925.0000000000001,0.060667547501224287,0.9393324524987757,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,7.219114195322618e-11,7.809375286102295,0.004235313273966312,17.02509307861328,both-open
noiseless,211,49,J062921.8+263019,False,0.5,0.25,7.761483158096206,0.004437067500939626,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,7.16227077646181e-11,7.809378147125244,0.004455237649381161,19.006153106689453,both-open
noiseless,212,50,J063158.7+252050,False,0.5,0.25,7.761483158096206,0.0020398201110154502,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.7280399333685637e-11,7.809394359588623,0.0020481760147958994,16.772735595703125,both-open
noiseless,213,51,J072650.0+310204,True,0.5,0.25,7.761483158096206,0.02001470615532135,8.893210073774759,720,720.0000000000001,0.3698316840374078,0.6301683159625923,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.055458026006818e-09,7.809196472167969,0.020096374675631523,8.867064476013184,both-open
noiseless,214,53,J075053.0+174036,False,0.5,0.25,7.761483158096206,0.001981273070795827,13.909390067623644,736,735.9999999999999,0.03581408957176782,0.9641859104282322,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,2.000888343900442e-11,7.809391975402832,0.001989388605579734,13.906791687011719,both-open
noiseless,215,54,J080530.7-011202,False,0.5,0.25,7.761483158096206,0.009565925074265917,8.481837151654123,560,560.0000000000001,0.22726174707475205,0.7727382529252479,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,6.074856173654553e-10,7.8092780113220215,0.009605021215975285,8.469320297241211,both-open
noiseless,216,55,J081545.8+100411,True,0.5,0.25,7.761483158096206,0.028396703360740502,5.727410117715375,670,670.0000000000001,0.5638719813000697,0.43612801869993034,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,4.410111387187499e-09,7.809089183807373,0.02851232700049877,5.690395832061768,both-open
noiseless,217,56,J081725.6-073045,False,0.5,0.25,7.761483158096206,0.04524901171094758,0.0,602,602.0000000000001,1.0,0.0,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,5.097082294014399e-07,7.761483192443848,0.04525094851851463,0.0,both-open
noiseless,218,57,J082319.3+155746,True,0.5,0.25,7.761483158096206,0.005046907287573733,9.934667883794395,574,574.0000000000001,0.11697709379334263,0.8830229062066574,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.6558487914153375e-10,7.809342384338379,0.005067560356110334,9.928055763244629,both-open
noiseless,219,58,J082605.8+401731,False,0.5,0.25,7.761483158096206,0.012221205223100183,9.45547241212854,645,645.0000000000001,0.25208193012240204,0.7479180698775979,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,8.598703971074428e-10,7.809263706207275,0.012271138839423656,9.439485549926758,both-open
noiseless,220,59,J084606.5+050725,False,0.5,0.25,7.761483158096206,0.0026185137989868323,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,5.030642569181509e-11,7.809371471405029,0.0026292353868484497,9.290447235107422,both-open
noiseless,221,60,J092207.6+034559,True,0.5,0.25,7.761483158096206,0.003575202984760761,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,7.980816008057445e-11,7.809364318847656,0.0035898396745324135,10.803772926330566,both-open
noiseless,222,61,J093208.6+290404,False,0.5,0.25,7.761483158096206,0.011973140372943761,7.952111720006722,565,565.0000000000001,0.281933718538949,0.718066281461051,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,9.409859558218159e-10,7.80924654006958,0.012022044509649277,7.936455249786377,both-open
noiseless,223,62,J094201.1+085820,False,0.5,0.25,7.761483158096206,0.017848923286931034,5.165447667883098,501,501.00000000000006,0.47398182652104115,0.5260181734789589,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.3388793124468066e-09,7.809138298034668,0.017921671271324158,5.142158508300781,both-open
noiseless,224,63,J102150.2+140720,False,0.5,0.25,7.761483158096206,0.006791810446862785,7.813598784343788,489,489.0000000000001,0.18478388367905033,0.8152161163209497,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.5140601539751515e-10,7.809302806854248,0.00681958207860589,7.8047075271606445,both-open
noiseless,225,64,J102320.8+594840,False,0.5,0.25,7.761483158096206,0.008334064637091524,7.215419790374667,479,478.99999999999994,0.23147747912933356,0.7685225208706664,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,5.387619239627384e-10,7.8092756271362305,0.00836812425404787,7.20451545715332,both-open
noiseless,226,65,J105452.0+552113,True,0.5,0.25,7.761483158096206,0.004334401422504945,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.47451828524936e-10,7.80933952331543,0.004352137446403503,8.193929672241211,both-open
noiseless,227,66,J111254.5+132609,True,0.5,0.25,7.761483158096206,0.015658657485189985,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.6115393464133376e-09,7.8091959953308105,0.015722550451755524,6.9117841720581055,both-open
noiseless,228,67,J112951.5+025617,True,0.5,0.25,7.761483158096206,0.0034897691419161474,7.969048819261235,453,453.00000000000006,0.10249103743746192,0.8975089625625381,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.0038547770818695e-10,7.809350490570068,0.0035040522925555706,7.964476108551025,both-open
noiseless,229,68,J113009.1+203054,False,0.5,0.25,7.761483158096206,0.003196212842186164,10.064461747185868,556,556.0,0.07648007297320841,0.9235199270267916,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,6.889422365929931e-11,7.809366703033447,0.003209298476576805,10.060272216796875,both-open
noiseless,230,69,J113553.9+400132,False,0.5,0.25,7.761483158096206,0.013787467739134413,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.3540670806833077e-09,7.809206008911133,0.013843736611306667,6.559348106384277,both-open
noiseless,231,70,J114739.1+252910,True,0.5,0.25,7.761483158096206,0.004671750787791876,8.288043373565232,485,485.0,0.12815198041042836,0.8718480195895717,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.681428329902701e-10,7.809335708618164,0.004690865986049175,8.281923294067383,both-open
noiseless,232,71,J114935.7+222355,True,0.5,0.25,7.761483158096206,0.024232543284757106,4.774833295489349,566,566.0000000000002,0.5695999717108878,0.4304000282891121,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.800963099820365e-09,7.809085845947266,0.02433120459318161,4.743248462677002,both-open
noiseless,233,72,J120025.3+032049,False,0.5,0.25,7.761483158096206,0.003950571917923049,8.495705471503598,486,486.0000000000001,0.10814615820232741,0.8918538417976726,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.198827703774441e-10,7.809347629547119,0.003966739866882563,8.49052906036377,both-open
noiseless,234,73,J121756.8+204017,False,0.5,0.25,7.761483158096206,0.0213744943832122,5.500524827328526,565,565.0000000000001,0.5033091148723643,0.4966908851276357,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.970722334794118e-09,7.809122085571289,0.02146158367395401,5.472644805908203,both-open
noiseless,235,74,J122241.3+020559,True,0.5,0.25,7.761483158096206,0.005319770201561415,9.5303032472482,557,557.0000000000001,0.12706474533303186,0.8729352546669682,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.8962964531965554e-10,7.8093366622924805,0.005341537296772003,9.523334503173828,both-open
noiseless,236,77,J132701.0+021220,True,0.5,0.25,7.761483158096206,0.012690725607511227,8.588212775946662,607,607.0000000000001,0.2781539016400003,0.7218460983599997,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,9.840732673183084e-10,7.809248924255371,0.012742562219500542,8.571617126464844,both-open
noiseless,237,78,J132722.9+033745,False,0.5,0.25,7.761483158096206,0.01657861416687445,7.0255528517793255,579,579.0000000000001,0.38094041774982507,0.619059582250175,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.752965772539028e-09,7.809190273284912,0.0166462529450655,7.003898620605469,both-open
noiseless,238,79,J153940.5+342527,True,0.5,0.25,7.761483158096206,0.029964188176362656,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,4.552731525109266e-09,7.809095859527588,0.030086209997534752,6.318426609039307,both-open
noiseless,239,80,J161602.6+075153,False,0.5,0.25,7.761483158096206,0.008532485543547371,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.283275873400271e-10,7.809330940246582,0.008567393757402897,13.993112564086914,both-open
noiseless,240,81,J161610.2+065504,True,0.5,0.25,7.761483158096206,0.005984706507980467,13.473035290892259,767,767.0000000000002,0.10380897107456237,0.8961910289254377,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.745092959026806e-10,7.80935001373291,0.0060092005878686905,13.465192794799805,both-open
noiseless,241,82,J165658.9-091055,False,0.5,0.25,7.761483158096206,0.0009324970123052143,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,2.9558577807620168e-12,7.809378623962402,0.0009363158605992794,20.29704475402832,both-open
noiseless,242,83,J172227.2+320757,False,0.5,0.25,7.761483158096206,0.02417233423582705,11.06272779221385,886,886.0000000000002,0.36297127910823096,0.637028720891769,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.436763679725118e-09,7.809200286865234,0.024270975962281227,11.031148910522461,both-open
noiseless,243,84,J175402.9+580630,False,0.5,0.25,7.761483158096206,0.01270616102791167,9.721022816294091,665,665.0,0.2542026670178843,0.7457973329821157,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,9.014229362946935e-10,7.809262275695801,0.012758075259625912,9.704402923583984,both-open
noiseless,244,85,J202512.8+003134,True,0.5,0.25,7.761483158096206,0.009571962017196503,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.1297986424760893e-10,7.809342384338379,0.009611132554709911,18.914844512939453,both-open
noiseless,245,86,J205043.1+012329,True,0.5,0.25,7.761483158096206,0.018859577679945717,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.5895125216047745e-09,7.809234619140625,0.01893659122288227,11.306242942810059,both-open
noiseless,246,87,J205853.1+012411,True,0.5,0.25,7.761483158096206,0.012032440171966736,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,6.132268026703969e-10,7.809304237365723,0.01208164170384407,14.075486183166504,both-open
noiseless,247,88,J205952.2+011500,True,0.5,0.25,7.761483158096206,0.006272588505722742,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,1.8985701899509877e-10,7.809347629547119,0.00629825983196497,13.546550750732422,both-open
noiseless,248,89,J212936.5+172533,False,0.5,0.25,7.761483158096206,0.010337463334791712,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,5.988454176986124e-10,7.809289455413818,0.010379722341895103,10.305577278137207,both-open
noiseless,249,92,J115914.9+494748,True,0.5,0.25,7.761483158096206,0.023687422950324066,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,3.6088323440708336e-09,7.8090949058532715,0.023783883079886436,4.96450662612915,both-open
noiseless,250,93,J121218.5+273255,True,0.5,0.25,7.761483158096206,0.03738082175204193,2.4045952885323403,620,620.0000000000002,0.802129609374244,0.19787039062575595,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,8.178403732017614e-09,7.808961391448975,0.037532638758420944,2.3559963703155518,both-open
noiseless,251,94,J122902.5+473721,True,0.5,0.25,7.761483158096206,0.0056124099391115815,8.37595840231728,502,502.0,0.14874180965842876,0.8512581903415712,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,2.3385382519336417e-10,7.809323310852051,0.005635368637740612,8.368608474731445,both-open
noiseless,252,95,J123048.9+103247,False,0.5,0.25,7.761483158096206,0.01558896582270755,7.401226643084595,585,585.0000000000001,0.3545266050717687,0.6454733949282313,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.5355396953964373e-09,7.809205532073975,0.01565258577466011,7.380858898162842,both-open
noiseless,253,96,J124932.5+495344,False,0.5,0.25,7.761483158096206,0.00201320713972309,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,0.5,0.52,0.52,False,False,,,True,True,0.0,True,2.4101609596982598e-11,7.809386730194092,0.002021452644839883,11.761956214904785,both-open
noiseless,254,97,J130650.0+463333,False,0.5,0.25,7.761483158096206,0.012778352924802295,7.330524083173285,544,544.0000000000001,0.31250960655811916,0.6874903934418809,,,0.5,0.48,0.48,False,False,,,True,True,0.0,True,1.1115730558231007e-09,7.809228897094727,0.012830527499318123,7.3138203620910645,both-open
noiseless,255,4,J004118.5+252609,False,0.7,0.35,7.761483158096206,0.025271109772429468,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.88056164979389e-08,7.8393168449401855,0.025364208966493607,3.0814404487609863,both-open
noiseless,256,6,J023127.6+065856,True,0.7,0.35,7.761483158096206,0.008259142982563175,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.3164618546143174e-09,7.839712619781494,0.008289730176329613,7.334068298339844,both-open
noiseless,257,7,J023952.7-013419,True,0.7,0.35,7.761483158096206,0.02195220181690618,7.358450922419084,655,654.9999999999999,0.4268403530654932,0.5731596469345068,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.194471449001867e-08,7.839518070220947,0.022033292800188065,7.3253493309021,both-open
noiseless,258,8,J073220.3+313801,False,0.7,0.35,7.761483158096206,0.051508055578491564,0.0,656,656.0,1.0,0.0,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.9523832836275687e-06,7.761483192443848,0.05151236429810524,0.0,both-open
noiseless,259,10,J083057.3+655031,False,0.7,0.35,7.761483158096206,0.00685031468265125,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.3413235794578213e-09,7.839790344238281,0.006875710096210241,10.294754981994629,both-open
noiseless,260,11,J085007.9+360414,True,0.7,0.35,7.761483158096206,0.055533340634599054,0.347606646642762,725,724.9999999999999,0.9755386414041213,0.024461358595878682,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,6.332354697824449e-07,7.761483192443848,0.05557616055011749,0.3380780518054962,both-open
noiseless,261,12,J090912.7+105829,True,0.7,0.35,7.761483158096206,0.006372935658567133,8.640635102100449,522,522.0000000000001,0.15548829973805164,0.8445117002619483,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.376907559664687e-09,7.839776515960693,0.006396557204425335,8.630992889404297,both-open
noiseless,262,13,J091753.4+514338,True,0.7,0.35,7.761483158096206,0.018377128674507685,8.407704149432682,663,662.9999999999999,0.3530147172264926,0.6469852827735074,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.529048176962533e-08,7.839584827423096,0.018445074558258057,8.379968643188477,both-open
noiseless,263,14,J092048.3+302818,True,0.7,0.35,7.761483158096206,0.004426019384635274,12.125538041619276,675,675.0000000000001,0.0835099497929049,0.9164900502070951,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.925553629524074e-10,7.8398518562316895,0.0044424403458833694,12.118834495544434,both-open
noiseless,264,15,J094951.8+170711,True,0.7,0.35,7.761483158096206,0.010551798652616224,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.2082214097026736e-09,7.839725017547607,0.01059088297188282,10.090385437011719,both-open
noiseless,265,16,J100226.8+203102,True,0.7,0.35,7.761483158096206,0.008781004488196183,12.31243897781798,740,740.0000000000001,0.1511266874499064,0.8488733125500936,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.1840272640693e-09,7.839781284332275,0.008813553489744663,12.299152374267578,both-open
noiseless,266,17,J105417.5+143904,True,0.7,0.35,7.761483158096206,0.008412400128004044,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.4592062547744717e-09,7.8397603034973145,0.008443574421107769,10.118058204650879,both-open
noiseless,267,18,J111450.3-121351,True,0.7,0.35,7.761483158096206,0.02632417054529183,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.5068893566858605e-08,7.839391231536865,0.02642124705016613,4.79660177230835,both-open
noiseless,268,19,J112358.8+212850,True,0.7,0.35,7.761483158096206,0.007528561637392637,9.253783120419032,568,568.0000000000001,0.1688077411025837,0.8311922588974163,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.0444766707660165e-09,7.839763164520264,0.007556461729109287,9.24239444732666,both-open
noiseless,269,20,J115235.4+371543,False,0.7,0.35,7.761483158096206,0.011829211952353216,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.780830285104457e-09,7.839621543884277,0.011872968636453152,6.437493324279785,both-open
noiseless,270,23,J131129.5-012028,False,0.7,0.35,7.761483158096206,0.03062460777757005,5.87957245053981,690,690.0000000000001,0.565262439174967,0.43473756082503306,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.006980702797591e-08,7.839399814605713,0.030737556517124176,5.833466529846191,both-open
noiseless,271,24,J131505.2+514903,True,0.7,0.35,7.761483158096206,0.04281424374205897,2.327048081054348,664,663.9999999999999,0.8211998881543722,0.1788001118456278,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.969964244125549e-08,7.839202880859375,0.04297172278165817,2.2627625465393066,both-open
noiseless,272,25,J133238.4+503336,True,0.7,0.35,7.761483158096206,0.03421294520123216,4.238989880657316,652,652.0000000000001,0.6683001364341729,0.33169986356582715,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.247525791673979e-08,7.839317321777344,0.03433898463845253,4.187539100646973,both-open
noiseless,273,26,J000311.6-060530,True,0.7,0.35,7.761483158096206,0.004699092399752024,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.1784777598222718e-09,7.839829921722412,0.004716521594673395,10.090195655822754,both-open
noiseless,274,27,J001248.9-085535,False,0.7,0.35,7.761483158096206,0.036608563139125236,1.249695959482107,530,529.9999999999999,0.8797018344188569,0.12029816558114319,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.266430301910987e-08,7.8391618728637695,0.03674313798546791,1.1947593688964844,both-open
noiseless,275,28,J003353.1-075210,False,0.7,0.35,7.761483158096206,0.011755444191230802,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.037829957174836e-09,7.8396453857421875,0.011798941530287266,7.220437526702881,both-open
noiseless,276,29,J004624.8+203718,True,0.7,0.35,7.761483158096206,0.003375197288243835,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.631104719825089e-10,7.839828014373779,0.0033877159003168344,7.090581893920898,both-open
noiseless,277,30,J004949.8+242702,False,0.7,0.35,7.761483158096206,0.013266135440366176,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,9.960928082364262e-09,7.839617729187012,0.013315205462276936,7.095855712890625,both-open
noiseless,278,31,J005138.6+272000,False,0.7,0.35,7.761483158096206,0.048995467501491974,0.0,624,624.0,1.0,0.0,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.8083643428544747e-06,7.761483192443848,0.048999566584825516,0.0,both-open
noiseless,279,32,J005911.2+421629,False,0.7,0.35,7.761483158096206,0.012897870608058706,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,9.074085483007366e-09,7.839637279510498,0.012945590540766716,7.599949836730957,both-open
noiseless,280,33,J010455.4+000336,True,0.7,0.35,7.761483158096206,0.00630939365314673,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.969226559594972e-09,7.839803218841553,0.006332787685096264,10.548206329345703,both-open
noiseless,281,34,J010919.5+433741,False,0.7,0.35,7.761483158096206,0.007595118971110788,10.687613178247926,642,642.0,0.15067050253196843,0.8493294974680315,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.745878191490192e-09,7.839781761169434,0.007623272482305765,10.67612075805664,both-open
noiseless,282,35,J012847.1-074201,False,0.7,0.35,7.761483158096206,0.0025011851682011556,5.883028214055373,332,332.0,0.09594811449921391,0.9040518855007861,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.786091605841648e-10,7.839838981628418,0.0025104633532464504,5.879240989685059,both-open
noiseless,283,36,J014618.4-181303,False,0.7,0.35,7.761483158096206,0.005794809972773182,9.15736458913758,541,541.0000000000001,0.13641766684046572,0.8635823331595343,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.899365997815039e-09,7.83979606628418,0.005816293880343437,9.148594856262207,both-open
noiseless,284,37,J021644.0+165052,False,0.7,0.35,7.761483158096206,0.029988179718768267,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.4473466262174846e-07,7.761483192443848,0.030011294409632683,0.11391798406839371,both-open
noiseless,285,38,J021953.6+024712,True,0.7,0.35,7.761483158096206,0.009102240837219075,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.9399773160985205e-09,7.8397040367126465,0.00913594663143158,7.690749645233154,both-open
noiseless,286,39,J022133.8+212157,True,0.7,0.35,7.761483158096206,0.005794892824575846,7.138481524218591,438,438.00000000000006,0.1685000295676738,0.8314999704323263,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.3392772163788322e-09,7.839763641357422,0.005816367920488119,7.129715442657471,both-open
noiseless,287,40,J033341.5+390946,False,0.7,0.35,7.761483158096206,0.014147398465173287,11.737245357039347,779,779.0,0.23129583467501652,0.7687041653249834,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.795165402058046e-09,7.839700698852539,0.014199784956872463,11.715861320495605,both-open
noiseless,288,41,J034039.9+364452,False,0.7,0.35,7.761483158096206,0.001609743386726381,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.5973000699887052e-10,7.839896202087402,0.0016157191712409258,9.41562271118164,both-open
noiseless,289,42,J042013.6+074204,True,0.7,0.35,7.761483158096206,0.020710501913481182,5.022335703700105,520,520.0,0.507242885179545,0.49275711482045503,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.4435450995952124e-08,7.83944845199585,0.020786935463547707,4.991135597229004,both-open
noiseless,290,43,J042427.5+251232,False,0.7,0.35,7.761483158096206,0.03407697579430692,0.0,434,433.99999999999994,1.0,0.0,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.953253615738504e-06,7.761483192443848,0.03407982736825943,0.0,both-open
noiseless,291,44,J042735.2+084634,False,0.7,0.35,7.761483158096206,0.002254711170235498,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.36727987107588e-10,7.839855194091797,0.002263076836243272,6.450756549835205,both-open
noiseless,292,45,J043622.6+103916,False,0.7,0.35,7.761483158096206,0.028784580695438464,1.0467363627619553,420,420.0000000000001,0.8728493660399568,0.12715063396004325,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.672030578551812e-08,7.839166641235352,0.028890401124954224,1.0035380125045776,both-open
noiseless,293,46,J045158.4+252137,False,0.7,0.35,7.761483158096206,0.00463712199119803,11.308416707703403,636,636.0000000000001,0.09285816332502664,0.9071418366749734,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.0384155757492408e-09,7.839841842651367,0.004654324147850275,11.30139446258545,both-open
noiseless,294,47,J045534.8+594607,False,0.7,0.35,7.761483158096206,0.01924948329010187,10.228400553857147,767,767.0000000000002,0.31963357783087276,0.6803664221691272,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.4544411897077225e-08,7.839615821838379,0.019320683553814888,10.199337005615234,both-open
noiseless,295,48,J051622.3+171246,True,0.7,0.35,7.761483158096206,0.004406253586686051,17.03062360761987,925,925.0,0.060667547501224287,0.9393324524987757,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,6.46650732960552e-10,7.839876651763916,0.004422606434673071,17.023948669433594,both-open
noiseless,296,49,J062921.8+263019,False,0.7,0.35,7.761483158096206,0.0046350534325576235,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,6.434675015043467e-10,7.839880466461182,0.004652256146073341,19.00494956970215,both-open
noiseless,297,50,J063158.7+252050,False,0.7,0.35,7.761483158096206,0.0021308387139388893,16.775411813471074,883,883.0,0.03073396262384163,0.9692660373761584,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.589341991348192e-10,7.839910507202148,0.002138750161975622,16.77218246459961,both-open
noiseless,298,51,J072650.0+310204,True,0.7,0.35,7.761483158096206,0.02090778029570407,8.893210073774759,720,720.0000000000001,0.3698316840374078,0.6301683159625923,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.8198477391706547e-08,7.839569568634033,0.020985066890716553,8.861661911010742,both-open
noiseless,299,53,J075053.0+174036,False,0.7,0.35,7.761483158096206,0.00206967925227224,13.909390067623644,736,736.0000000000001,0.03581408957176782,0.9641859104282322,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.7985257727559656e-10,7.839904308319092,0.002077363198623061,13.906253814697266,both-open
noiseless,300,54,J080530.7-011202,False,0.7,0.35,7.761483158096206,0.009992765231017067,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.41200506631867e-09,7.839704513549805,0.010029769502580166,8.466732025146484,both-open
noiseless,301,55,J081545.8+100411,True,0.7,0.35,7.761483158096206,0.029663789734469443,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.872189324738429e-08,7.8394012451171875,0.029773196205496788,5.682750225067139,both-open
noiseless,302,56,J081725.6-073045,False,0.7,0.35,7.761483158096206,0.047268063198554755,0.0,602,602.0,1.0,0.0,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.7093519747722894e-06,7.761483192443848,0.04727201908826828,0.0,both-open
noiseless,303,57,J082319.3+155746,True,0.7,0.35,7.761483158096206,0.005272104817453173,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.4842953532934189e-09,7.839816570281982,0.0052916561253368855,9.926687240600586,both-open
noiseless,304,58,J082605.8+401731,False,0.7,0.35,7.761483158096206,0.012766526361685033,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.652545264136279e-09,7.8396806716918945,0.01281378697603941,9.43618106842041,both-open
noiseless,305,59,J084606.5+050725,False,0.7,0.35,7.761483158096206,0.002735354233313604,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.525304575508926e-10,7.839868068695068,0.0027455047238618135,9.289735794067383,both-open
noiseless,306,60,J092207.6+034559,True,0.7,0.35,7.761483158096206,0.0037347317486372193,10.808458699922555,599,599.0000000000001,0.07940745459225017,0.9205925454077498,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.162839210650418e-10,7.839855670928955,0.003748588729649782,10.802802085876465,both-open
noiseless,307,61,J093208.6+290404,False,0.7,0.35,7.761483158096206,0.012507392635418543,7.952111720006722,565,565.0000000000001,0.281933718538949,0.718066281461051,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.3632016867341e-09,7.839651584625244,0.012553676962852478,7.933218479156494,both-open
noiseless,308,62,J094201.1+085820,False,0.7,0.35,7.761483158096206,0.01864535825317684,5.165447667883098,501,500.99999999999994,0.47398182652104115,0.5260181734789589,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.0614294271581457e-08,7.839477062225342,0.018714196979999542,5.13734769821167,both-open
noiseless,309,63,J102150.2+140720,False,0.7,0.35,7.761483158096206,0.0070948671207606276,7.813598784343788,489,489.00000000000006,0.18478388367905033,0.8152161163209497,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.1361651053885e-09,7.839746952056885,0.007121154572814703,7.802868366241455,both-open
noiseless,310,64,J102320.8+594840,False,0.7,0.35,7.761483158096206,0.008705938076246946,7.215419790374667,479,478.99999999999994,0.23147747912933356,0.7685225208706664,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,4.8008246267272625e-09,7.839700698852539,0.00873817503452301,7.202260494232178,both-open
noiseless,311,65,J105452.0+552113,True,0.7,0.35,7.761483158096206,0.0045278063016192,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.3196768122725189e-09,7.839812278747559,0.004544596653431654,8.192754745483398,both-open
noiseless,312,66,J111254.5+132609,True,0.7,0.35,7.761483158096206,0.016357360826853358,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.4269460280047497e-08,7.839568614959717,0.01641782559454441,6.907557487487793,both-open
noiseless,313,67,J112951.5+025617,True,0.7,0.35,7.761483158096206,0.0036454857710969506,7.969048819261235,453,453.0,0.10249103743746192,0.8975089625625381,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,9.004565981740598e-10,7.839831829071045,0.0036590073723345995,7.963529109954834,both-open
noiseless,314,68,J113009.1+203054,False,0.7,0.35,7.761483158096206,0.0033388307259744157,10.064461747185868,556,555.9999999999999,0.07648007297320841,0.9235199270267916,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,6.168079380586278e-10,7.8398590087890625,0.003351219231262803,10.059404373168945,both-open
noiseless,315,69,J113553.9+400132,False,0.7,0.35,7.761483158096206,0.014402676916008002,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.199740040647157e-08,7.8395843505859375,0.014455927535891533,6.555625915527344,both-open
noiseless,316,70,J114739.1+252910,True,0.7,0.35,7.761483158096206,0.00488020849816302,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.5037358025438152e-09,7.839804649353027,0.0048983036540448666,8.280656814575195,both-open
noiseless,317,71,J114935.7+222355,True,0.7,0.35,7.761483158096206,0.02531382110094766,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.336303677770047e-08,7.8393964767456055,0.025407178327441216,4.736724853515625,both-open
noiseless,318,72,J120025.3+032049,False,0.7,0.35,7.761483158096206,0.0041268499802757765,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.0750227374956012e-09,7.839825630187988,0.00414215587079525,8.489457130432129,both-open
noiseless,319,73,J121756.8+204017,False,0.7,0.35,7.761483158096206,0.022328243493954316,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.6148711640416877e-08,7.839451789855957,0.022410651668906212,5.466886043548584,both-open
noiseless,320,74,J122241.3+020559,True,0.7,0.35,7.761483158096206,0.005557143119401127,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.6978560779534746e-09,7.839806079864502,0.005577748641371727,9.521891593933105,both-open
noiseless,321,77,J132701.0+021220,True,0.7,0.35,7.761483158096206,0.013256997166774052,8.588212775946662,607,606.9999999999999,0.2781539016400003,0.7218460983599997,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.748031632421771e-09,7.83965539932251,0.013306057080626488,8.56818675994873,both-open
noiseless,322,78,J132722.9+033745,False,0.7,0.35,7.761483158096206,0.01731836680080866,7.0255528517793255,579,579.0,0.38094041774982507,0.619059582250175,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.551197215121647e-08,7.839559555053711,0.01738237589597702,6.999424457550049,both-open
noiseless,323,79,J153940.5+342527,True,0.7,0.35,7.761483158096206,0.031301217128484264,6.357489901135347,723,723.0000000000001,0.5513807649806023,0.4486192350193977,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.999599584858515e-08,7.83941125869751,0.03141668066382408,6.310358047485352,both-open
noiseless,324,80,J161602.6+075153,False,0.7,0.35,7.761483158096206,0.008913212701517941,14.004289032991348,828,828.0000000000002,0.13709847293226568,0.8629015270677344,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.9358488973230124e-09,7.8397955894470215,0.008946257643401623,13.990799903869629,both-open
noiseless,325,81,J161610.2+065504,True,0.7,0.35,7.761483158096206,0.006251749480211988,13.473035290892259,767,767.0000000000001,0.10380897107456237,0.8961910289254377,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.5638761396985501e-09,7.83983039855957,0.006274937652051449,13.463569641113281,both-open
noiseless,326,82,J165658.9-091055,False,0.7,0.35,7.761483158096206,0.0009741058653761109,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.808064891723916e-11,7.839939117431641,0.0009777238592505455,20.296791076660156,both-open
noiseless,327,83,J172227.2+320757,False,0.7,0.35,7.761483158096206,0.02525092547025122,11.06272779221385,886,886.0000000000001,0.36297127910823096,0.637028720891769,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.1583787201961968e-08,7.83957576751709,0.025344273075461388,11.024622917175293,both-open
noiseless,328,84,J175402.9+580630,False,0.7,0.35,7.761483158096206,0.01327312132947721,9.721022816294091,665,665.0,0.2542026670178843,0.7457973329821157,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,8.021629582799505e-09,7.8396782875061035,0.013322255574166775,9.700965881347656,both-open
noiseless,329,85,J202512.8+003134,True,0.7,0.35,7.761483158096206,0.009999071547755912,18.927385715328903,1093,1093.0000000000002,0.11651134016861271,0.8834886598313872,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.8040858524036594e-09,7.839817047119141,0.01003615278750658,18.912248611450195,both-open
noiseless,330,86,J205043.1+012329,True,0.7,0.35,7.761483158096206,0.019701108951691148,11.330898427655564,829,829.0,0.30266682845536796,0.697333171544632,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.4116039892542176e-08,7.839632034301758,0.019773993641138077,11.301146507263184,both-open
noiseless,331,87,J205853.1+012411,True,0.7,0.35,7.761483158096206,0.012569338444661522,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.477545528265182e-09,7.839749813079834,0.012615910731256008,14.072227478027344,both-open
noiseless,332,88,J205952.2+011500,True,0.7,0.35,7.761483158096206,0.0065524770309026885,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.699504537100438e-09,7.8398261070251465,0.006576779764145613,13.544848442077637,both-open
noiseless,333,89,J212936.5+172533,False,0.7,0.35,7.761483158096206,0.010798730220741095,10.319106451740845,664,664.0000000000001,0.2071253693725844,0.7928746306274156,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,5.340098141459748e-09,7.839724540710449,0.010838729329407215,10.302779197692871,both-open
noiseless,334,92,J115914.9+494748,True,0.7,0.35,7.761483158096206,0.02474437700825902,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,3.169974149841437e-08,7.839410305023193,0.024835651740431786,4.958128452301025,both-open
noiseless,335,93,J121218.5+273255,True,0.7,0.35,7.761483158096206,0.039048787546489966,2.4045952885323403,620,619.9999999999999,0.802129609374244,0.19787039062575595,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,7.111058764053269e-08,7.839216709136963,0.03919244557619095,2.3459525108337402,both-open
noiseless,336,94,J122902.5+473721,True,0.7,0.35,7.761483158096206,0.005862840704517293,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.092974682454951e-09,7.839783668518066,0.005884573329240084,8.367087364196777,both-open
noiseless,337,95,J123048.9+103247,False,0.7,0.35,7.761483158096206,0.016284559459882615,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,1.3605841786556994e-08,7.839583396911621,0.016344767063856125,7.376649856567383,both-open
noiseless,338,96,J124932.5+495344,False,0.7,0.35,7.761483158096206,0.002103038247997569,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,2.1782398107461631e-10,7.839896202087402,0.0021108451765030622,11.761409759521484,both-open
noiseless,339,97,J130650.0+463333,False,0.7,0.35,7.761483158096206,0.013348534493557962,7.330524083173285,544,544.0000000000001,0.31250960655811916,0.6874903934418809,,,0.7,0.72,0.72,False,False,,,True,True,0.0,True,9.867051176115638e-09,7.839622497558594,0.013397912494838238,7.310368061065674,both-open
noiseless,340,4,J004118.5+252609,False,0.9,0.45,7.761483158096206,0.026359574072784882,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.216140598283346e-07,7.850390434265137,0.02639262191951275,3.0872042179107666,both-open
noiseless,341,6,J023127.6+065856,True,0.9,0.45,7.761483158096206,0.008614876560114991,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.6834023831033846e-08,7.850884914398193,0.008625812828540802,7.335939407348633,both-open
noiseless,342,7,J023952.7-013419,True,0.9,0.45,7.761483158096206,0.022897715813207518,7.358450922419084,655,655.0,0.4268403530654932,0.5731596469345068,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.8461125250723853e-07,7.850621223449707,0.022926611825823784,7.330343723297119,both-open
noiseless,343,8,J073220.3+313801,False,0.9,0.45,7.761483158096206,0.05372658417429849,0.0,656,656.0,1.0,0.0,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2171400499028096e-05,7.761483192443848,0.05373473837971687,0.0,both-open
noiseless,344,10,J083057.3+655031,False,0.9,0.45,7.761483158096206,0.007145367929042559,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.0092272734473227e-08,7.8510003089904785,0.00715445913374424,10.296303749084473,both-open
noiseless,345,11,J085007.9+360414,True,0.9,0.45,7.761483158096206,0.05792524424724467,0.347606646642762,725,725.0000000000001,0.9755386414041213,0.024461358595878682,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,9.88981530614108e-07,7.8501973152160645,0.05799730494618416,0.2770153880119324,both-open
noiseless,346,12,J090912.7+105829,True,0.9,0.45,7.761483158096206,0.006647427480069181,8.640635102100449,522,522.0000000000001,0.15548829973805164,0.8445117002619483,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.0376546672196127e-08,7.850979804992676,0.006655881647020578,8.632433891296387,both-open
noiseless,347,13,J091753.4+514338,True,0.9,0.45,7.761483158096206,0.019168658950992113,8.407704149432682,663,663.0000000000001,0.3530147172264926,0.6469852827735074,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2926562931170338e-07,7.850707530975342,0.019192898645997047,8.38414478302002,both-open
noiseless,348,14,J092048.3+302818,True,0.9,0.45,7.761483158096206,0.0046166546252811936,12.125538041619276,675,675.0000000000001,0.0835099497929049,0.9164900502070951,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.692278813919984e-09,7.851095676422119,0.004622538574039936,12.119833946228027,both-open
noiseless,349,15,J094951.8+170711,True,0.9,0.45,7.761483158096206,0.01100628032126227,10.106339698364344,650,650.0000000000001,0.2067482406653863,0.7932517593346137,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.4486569095170125e-08,7.850903034210205,0.011020257137715816,10.092775344848633,both-open
noiseless,350,16,J100226.8+203102,True,0.9,0.45,7.761483158096206,0.009159215417305822,12.31243897781798,740,740.0000000000002,0.1511266874499064,0.8488733125500936,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.7308374228596222e-08,7.850986480712891,0.009170865640044212,12.301137924194336,both-open
noiseless,351,17,J105417.5+143904,True,0.9,0.45,7.761483158096206,0.00877473471885084,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.96226403406763e-08,7.850955009460449,0.00878588855266571,10.119961738586426,both-open
noiseless,352,18,J111450.3-121351,True,0.9,0.45,7.761483158096206,0.027457991740049086,4.836228642190183,582,582.0000000000001,0.5760502837311912,0.42394971626880884,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.9225721220882406e-07,7.850470066070557,0.027492500841617584,4.8026018142700195,both-open
noiseless,353,19,J112358.8+212850,True,0.9,0.45,7.761483158096206,0.007852827989330508,9.253783120419032,568,568.0000000000001,0.1688077411025837,0.8311922588974163,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.607652049846365e-08,7.850959300994873,0.007862810976803303,9.244097709655762,both-open
noiseless,354,20,J115235.4+371543,False,0.9,0.45,7.761483158096206,0.012338713712561677,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.44312274036929e-08,7.8507561683654785,0.012354333885014057,6.440179347991943,both-open
noiseless,355,23,J131129.5-012028,False,0.9,0.45,7.761483158096206,0.03194365520280971,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.3415443567719194e-07,7.850480079650879,0.031983815133571625,5.8404459953308105,both-open
noiseless,356,24,J131505.2+514903,True,0.9,0.45,7.761483158096206,0.044658316926007094,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.549277635770068e-07,7.850282192230225,0.04471408575773239,2.2725324630737305,both-open
noiseless,357,25,J133238.4+503336,True,0.9,0.45,7.761483158096206,0.0356865476586195,4.238989880657316,652,652.0000000000001,0.6683001364341729,0.33169986356582715,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.3492566703662305e-07,7.850391387939453,0.03573128953576088,4.195342063903809,both-open
noiseless,358,26,J000311.6-060530,True,0.9,0.45,7.761483158096206,0.004901489301481355,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.0143594408873469e-08,7.851061820983887,0.004907732363790274,10.091256141662598,both-open
noiseless,359,27,J001248.9-085535,False,0.9,0.45,7.761483158096206,0.03818534842568664,1.249695959482107,530,530.0000000000001,0.8797018344188569,0.12029816558114319,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,5.952558508326433e-07,7.850247383117676,0.038232963532209396,1.203113317489624,both-open
noiseless,360,28,J003353.1-075210,False,0.9,0.45,7.761483158096206,0.012261768664204078,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.825416676292662e-08,7.850789546966553,0.012277302332222462,7.223105430603027,both-open
noiseless,361,29,J004624.8+203718,True,0.9,0.45,7.761483158096206,0.003520572057614584,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.427217951772036e-09,7.851058483123779,0.00352505617775023,7.091343879699707,both-open
noiseless,362,30,J004949.8+242702,False,0.9,0.45,7.761483158096206,0.013837527633291234,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,8.441310228590737e-08,7.8507513999938965,0.013855043798685074,7.098868370056152,both-open
noiseless,363,31,J005138.6+272000,False,0.9,0.45,7.761483158096206,0.051105775190186366,0.0,624,624.0,1.0,0.0,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.1577673717511061e-05,7.761483192443848,0.05111353099346161,0.0,both-open
noiseless,364,32,J005911.2+421629,False,0.9,0.45,7.761483158096206,0.01345340108669212,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.700930382270599e-08,7.850778102874756,0.013470440171658993,7.602877140045166,both-open
noiseless,365,33,J010455.4+000336,True,0.9,0.45,7.761483158096206,0.0065811486259272165,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.691421402938431e-08,7.851020336151123,0.0065895249135792255,10.54963207244873,both-open
noiseless,366,34,J010919.5+433741,False,0.9,0.45,7.761483158096206,0.0079222520464467,10.687613178247926,642,642.0000000000001,0.15067050253196843,0.8493294974680315,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.355079686822137e-08,7.850987434387207,0.0079323286190629,10.677838325500488,both-open
noiseless,367,35,J012847.1-074201,False,0.9,0.45,7.761483158096206,0.0026089149350646424,5.883028214055373,332,332.00000000000006,0.09594811449921391,0.9040518855007861,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.983974122296786e-09,7.851075172424316,0.0026122387498617172,5.879805564880371,both-open
noiseless,368,36,J014618.4-181303,False,0.9,0.45,7.761483158096206,0.006044401060758899,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.630701262911316e-08,7.851009845733643,0.006052092649042606,9.149904251098633,both-open
noiseless,369,37,J021644.0+165052,False,0.9,0.45,7.761483158096206,0.03127981524053442,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.4852697025335981e-06,7.761483192443848,0.031313370913267136,0.11216804385185242,both-open
noiseless,370,38,J021953.6+024712,True,0.9,0.45,7.761483158096206,0.009494287893868684,7.704508583327725,509,509.0000000000001,0.22775043952508417,0.7722495604749159,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.213069360048394e-08,7.85087251663208,0.009506337344646454,7.692812442779541,both-open
noiseless,371,39,J022133.8+212157,True,0.9,0.45,7.761483158096206,0.006044487481111984,7.138481524218591,438,438.00000000000006,0.1685000295676738,0.8314999704323263,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.0036111436638748e-08,7.850959777832031,0.006052171811461449,7.131026268005371,both-open
noiseless,372,40,J033341.5+390946,False,0.9,0.45,7.761483158096206,0.014756747967862884,11.737245357039347,779,778.9999999999999,0.23129583467501652,0.7687041653249834,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.646405381616205e-08,7.850867748260498,0.01477547362446785,11.719067573547363,both-open
noiseless,373,41,J034039.9+364452,False,0.9,0.45,7.761483158096206,0.0016790774296300474,9.418061898248324,501,501.00000000000006,0.04092112901830336,0.9590788709816966,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.3806698007101659e-09,7.851169109344482,0.0016812202520668507,9.415985107421875,both-open
noiseless,374,42,J042013.6+074204,True,0.9,0.45,7.761483158096206,0.02160253404733945,5.022335703700105,520,520.0,0.507242885179545,0.49275711482045503,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.045090354840795e-07,7.850536346435547,0.021629735827445984,4.995852470397949,both-open
noiseless,375,43,J042427.5+251232,False,0.9,0.45,7.761483158096206,0.03554472184702065,0.0,434,434.0,1.0,0.0,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,8.052420639614866e-06,7.761483192443848,0.03555011749267578,0.0,both-open
noiseless,376,44,J042735.2+084634,False,0.9,0.45,7.761483158096206,0.002351824935262604,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.765876499528531e-09,7.851101398468018,0.0023548228200525045,6.451265335083008,both-open
noiseless,377,45,J043622.6+103916,False,0.9,0.45,7.761483158096206,0.03002437541635991,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.6481073745496815e-07,7.850251197814941,0.03006182238459587,1.0101065635681152,both-open
noiseless,378,46,J045158.4+252137,False,0.9,0.45,7.761483158096206,0.0048368497352213125,11.308416707703403,636,635.9999999999999,0.09285816332502664,0.9071418366749734,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,8.94704044185346e-09,7.851079940795898,0.004843012895435095,11.302441596984863,both-open
noiseless,379,47,J045534.8+594607,False,0.9,0.45,7.761483158096206,0.02007858717791066,10.228400553857147,767,767.0000000000001,0.31963357783087276,0.6803664221691272,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2323579312578659e-07,7.8507490158081055,0.020104002207517624,10.203707695007324,both-open
noiseless,380,48,J051622.3+171246,True,0.9,0.45,7.761483158096206,0.004596037485003537,17.03062360761987,925,925.0,0.060667547501224287,0.9393324524987757,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,5.585093276749831e-09,7.851134300231934,0.0046018995344638824,17.02494239807129,both-open
noiseless,381,49,J062921.8+263019,False,0.9,0.45,7.761483158096206,0.004834692080682327,19.01197110642494,1029,1029.0000000000002,0.057367781318524144,0.9426322186814758,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,5.5584905567229725e-09,7.851140022277832,0.0048408592119812965,19.005992889404297,both-open
noiseless,382,50,J063158.7+252050,False,0.9,0.45,7.761483158096206,0.002222617107955764,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.3750423022429459e-09,7.851187705993652,0.002225454431027174,16.772663116455078,both-open
noiseless,383,51,J072650.0+310204,True,0.9,0.45,7.761483158096206,0.02180830950302746,8.893210073774759,720,720.0000000000001,0.3698316840374078,0.6301683159625923,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.536733975626703e-07,7.850687026977539,0.021835874766111374,8.866414070129395,both-open
noiseless,384,53,J075053.0+174036,False,0.9,0.45,7.761483158096206,0.0021588234172721633,13.909390067623644,736,736.0000000000001,0.03581408957176782,0.9641859104282322,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.555349626869429e-09,7.851178169250488,0.0021615789737552404,13.906719207763672,both-open
noiseless,385,54,J080530.7-011202,False,0.9,0.45,7.761483158096206,0.010423168498374219,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.615714033207041e-08,7.8508734703063965,0.010436397045850754,8.468996047973633,both-open
noiseless,386,55,J081545.8+100411,True,0.9,0.45,7.761483158096206,0.0309414532969318,5.727410117715375,670,670.0000000000001,0.5638719813000697,0.43612801869993034,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.2293971230501484e-07,7.8504815101623535,0.03098035417497158,5.689510345458984,both-open
noiseless,387,56,J081725.6-073045,False,0.9,0.45,7.761483158096206,0.04930396901360928,0.0,602,602.0,1.0,0.0,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.1169486356266134e-05,7.761483192443848,0.049311451613903046,0.0,both-open
noiseless,388,57,J082319.3+155746,True,0.9,0.45,7.761483158096206,0.005499182216633728,9.934667883794395,574,574.0000000000001,0.11697709379334263,0.8830229062066574,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2762995993398363e-08,7.851040840148926,0.005506183952093124,9.927877426147461,both-open
noiseless,389,58,J082605.8+401731,False,0.9,0.45,7.761483158096206,0.013316399648191856,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.514972028526245e-08,7.850838661193848,0.013333287090063095,9.439075469970703,both-open
noiseless,390,59,J084606.5+050725,False,0.9,0.45,7.761483158096206,0.0028531700102462088,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.906109213858144e-09,7.851121425628662,0.0028568082489073277,9.290352821350098,both-open
noiseless,391,60,J092207.6+034559,True,0.9,0.45,7.761483158096206,0.0038955922021908095,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.176264832902234e-09,7.851102828979492,0.003900557989254594,10.803645133972168,both-open
noiseless,392,61,J093208.6+290404,False,0.9,0.45,7.761483158096206,0.013046104646753872,7.952111720006722,565,565.0000000000001,0.281933718538949,0.718066281461051,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.104807764335419e-08,7.8507981300354,0.013062635436654091,7.936056613922119,both-open
noiseless,393,62,J094201.1+085820,False,0.9,0.45,7.761483158096206,0.019448441576730032,5.165447667883098,501,500.99999999999994,0.47398182652104115,0.5260181734789589,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.7289286802224524e-07,7.850570201873779,0.01947295293211937,5.141592502593994,both-open
noiseless,394,63,J102150.2+140720,False,0.9,0.45,7.761483158096206,0.007400453604546098,7.813598784343788,489,489.00000000000006,0.18478388367905033,0.8152161163209497,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.682986632862594e-08,7.850935459136963,0.007409857120364904,7.804474353790283,both-open
noiseless,395,64,J102320.8+594840,False,0.9,0.45,7.761483158096206,0.009080915783297946,7.215419790374667,479,479.0,0.23147747912933356,0.7685225208706664,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.093129746252089e-08,7.85086727142334,0.009092438966035843,7.204233646392822,both-open
noiseless,396,65,J105452.0+552113,True,0.9,0.45,7.761483158096206,0.004722825656234705,8.199608366205487,476,476.0000000000001,0.12114613708114876,0.8788538629188513,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.1344013728376012e-08,7.851034164428711,0.004728838335722685,8.193777084350586,both-open
noiseless,397,66,J111254.5+132609,True,0.9,0.45,7.761483158096206,0.017061896696801044,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2048934650010779e-07,7.850686073303223,0.017083462327718735,6.911275386810303,both-open
noiseless,398,67,J112951.5+025617,True,0.9,0.45,7.761483158096206,0.003802502267603238,7.969048819261235,453,453.0000000000001,0.10249103743746192,0.8975089625625381,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.75105490902206e-09,7.851064205169678,0.0038073458708822727,7.964352130889893,both-open
noiseless,399,68,J113009.1+203054,False,0.9,0.45,7.761483158096206,0.00348263913339615,10.064461747185868,556,556.0000000000001,0.07648007297320841,0.9235199270267916,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,5.320657692209352e-09,7.851107597351074,0.0034870789386332035,10.060157775878906,both-open
noiseless,400,69,J113553.9+400132,False,0.9,0.45,7.761483158096206,0.015023021641419743,6.577362521662247,519,519.0000000000001,0.35343092268221193,0.6465690773177881,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.0142207429453265e-07,7.850706577301025,0.015042019076645374,6.558898448944092,both-open
noiseless,401,70,J114739.1+252910,True,0.9,0.45,7.761483158096206,0.0050904063397448265,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.2918746961076977e-08,7.851022720336914,0.005096885375678539,8.281759262084961,both-open
noiseless,402,71,J114935.7+222355,True,0.9,0.45,7.761483158096206,0.0264041250417752,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.7815180203560885e-07,7.850476264953613,0.026437316089868546,4.742494106292725,both-open
noiseless,403,72,J120025.3+032049,False,0.9,0.45,7.761483158096206,0.004304599549523158,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,9.249845334124984e-09,7.851055145263672,0.004310081712901592,8.490389823913574,both-open
noiseless,404,73,J121756.8+204017,False,0.9,0.45,7.761483158096206,0.023289954164821935,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.1890053858442116e-07,7.8505401611328125,0.02331928350031376,5.471971035003662,both-open
noiseless,405,74,J122241.3+020559,True,0.9,0.45,7.761483158096206,0.0057964975423728075,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.4588465546694351e-08,7.851024627685547,0.005803875625133514,9.523147583007812,both-open
noiseless,406,77,J132701.0+021220,True,0.9,0.45,7.761483158096206,0.013827995760658093,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,7.434096005454194e-08,7.850802898406982,0.013845519162714481,8.57119369506836,both-open
noiseless,407,78,J132722.9+033745,False,0.9,0.45,7.761483158096206,0.018064294627995192,7.0255528517793255,579,579.0000000000001,0.38094041774982507,0.619059582250175,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.3089140793454135e-07,7.850673675537109,0.018087120726704597,7.003361701965332,both-open
noiseless,408,79,J153940.5+342527,True,0.9,0.45,7.761483158096206,0.03264940712523696,6.357489901135347,723,722.9999999999999,0.5513807649806023,0.4486192350193977,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,3.338211342907016e-07,7.85049295425415,0.032690469175577164,6.317490577697754,both-open
noiseless,409,80,J161602.6+075153,False,0.9,0.45,7.761483158096206,0.009297118035096176,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.5204485609719995e-08,7.851008415222168,0.009308948181569576,13.992814064025879,both-open
noiseless,410,81,J161610.2+065504,True,0.9,0.45,7.761483158096206,0.006521021632691823,13.473035290892259,767,767.0000000000002,0.10380897107456237,0.8961910289254377,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.346063527307706e-08,7.851062297821045,0.0065293279476463795,13.464981079101562,both-open
noiseless,411,82,J165658.9-091055,False,0.9,0.45,7.761483158096206,0.0010160620544305966,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.4294877221109346e-10,7.851215839385986,0.0010173599002882838,20.29701042175293,both-open
noiseless,412,83,J172227.2+320757,False,0.9,0.45,7.761483158096206,0.02633852040267834,11.06272779221385,886,886.0000000000001,0.36297127910823096,0.637028720891769,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.8234538856631843e-07,7.8506951332092285,0.026371818035840988,11.030362129211426,both-open
noiseless,413,84,J175402.9+580630,False,0.9,0.45,7.761483158096206,0.01384481441504102,9.721022816294091,665,665.0000000000001,0.2542026670178843,0.7457973329821157,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,6.828156529081753e-08,7.850835800170898,0.013862371444702148,9.703975677490234,both-open
noiseless,414,85,J202512.8+003134,True,0.9,0.45,7.761483158096206,0.010429746437558568,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.4112068786052987e-08,7.851041316986084,0.010443026199936867,18.914506912231445,both-open
noiseless,415,86,J205043.1+012329,True,0.9,0.45,7.761483158096206,0.020549665028746517,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.1975004099440412e-07,7.850770950317383,0.020575687289237976,11.305618286132812,both-open
noiseless,416,87,J205853.1+012411,True,0.9,0.45,7.761483158096206,0.013110718554173968,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.68668304165476e-08,7.8509392738342285,0.01312737911939621,14.075072288513184,both-open
noiseless,417,88,J205952.2+011500,True,0.9,0.45,7.761483158096206,0.006834701966462009,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.4624561117670964e-08,7.85105562210083,0.006843406707048416,13.5463285446167,both-open
noiseless,418,89,J212936.5+172533,False,0.9,0.45,7.761483158096206,0.011263847599451125,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,4.5607976062456146e-08,7.850902557373047,0.011278151534497738,10.305224418640137,both-open
noiseless,419,92,J115914.9+494748,True,0.9,0.45,7.761483158096206,0.025810154144703154,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,2.6455344936948677e-07,7.850491523742676,0.025842612609267235,4.963767051696777,both-open
noiseless,420,93,J121218.5+273255,True,0.9,0.45,7.761483158096206,0.04073067692923833,2.4045952885323403,620,620.0000000000001,0.802129609374244,0.19787039062575595,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,5.849519553180471e-07,7.850294589996338,0.040781568735837936,2.354862928390503,both-open
noiseless,421,94,J122902.5+473721,True,0.9,0.45,7.761483158096206,0.0061153619773463876,8.37595840231728,502,502.0000000000001,0.14874180965842876,0.8512581903415712,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.7952288544620387e-08,7.850990295410156,0.006123140919953585,8.368412971496582,both-open
noiseless,422,95,J123048.9+103247,False,0.9,0.45,7.761483158096206,0.016985959666629184,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.1501009566927678e-07,7.850705623626709,0.017007438465952873,7.380350589752197,both-open
noiseless,423,96,J124932.5+495344,False,0.9,0.45,7.761483158096206,0.002193619234580308,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,1.88254034583224e-09,7.851166248321533,0.0021964185871183872,11.761883735656738,both-open
noiseless,424,97,J130650.0+463333,False,0.9,0.45,7.761483158096206,0.013923475736310672,7.330524083173285,544,544.0000000000001,0.31250960655811916,0.6874903934418809,,,0.9,0.92,0.92,False,False,,,True,True,0.0,True,8.364634140889393e-08,7.850758075714111,0.013941102661192417,7.313398838043213,both-open
noiseless,425,4,J004118.5+252609,False,1.1,0.55,7.761483158096206,0.027658335873438862,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.8579925651351914e-06,7.8335771560668945,0.02763153612613678,3.0987253189086914,both-open
noiseless,426,6,J023127.6+065856,True,1.1,0.55,7.761483158096206,0.009039339890316465,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.235866531918873e-07,7.832805633544922,0.009031177498400211,7.33974552154541,both-open
noiseless,427,7,J023952.7-013419,True,1.1,0.55,7.761483158096206,0.02402590849713743,7.358450922419084,655,655.0,0.4268403530654932,0.5731596469345068,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.0934113845451066e-06,7.833130359649658,0.024003485217690468,7.340409755706787,both-open
noiseless,428,8,J073220.3+313801,False,1.1,0.55,7.761483158096206,0.05637374512661609,0.0,656,655.9999999999999,1.0,0.0,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.201432523132098e-05,7.761483192443848,0.056388452649116516,0.0,both-open
noiseless,429,10,J083057.3+655031,False,1.1,0.55,7.761483158096206,0.007497427142603215,10.305121707342586,613,612.9999999999999,0.14232419344760072,0.8576758065523993,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.2318361086727236e-07,7.832703113555908,0.007490740157663822,10.299466133117676,both-open
noiseless,430,11,J085007.9+360414,True,1.1,0.55,7.761483158096206,0.06077927725681237,0.347606646642762,725,724.9999999999999,0.9755386414041213,0.024461358595878682,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,5.562435662909149e-06,7.834220886230469,0.0607176199555397,0.30215317010879517,both-open
noiseless,431,12,J090912.7+105829,True,1.1,0.55,7.761483158096206,0.006974952684379861,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.2470962929000962e-07,7.832719802856445,0.006968718487769365,8.635375022888184,both-open
noiseless,432,13,J091753.4+514338,True,1.1,0.55,7.761483158096206,0.020113117383687963,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.720408916611632e-07,7.8330078125,0.02009456418454647,8.392586708068848,both-open
noiseless,433,14,J092048.3+302818,True,1.1,0.55,7.761483158096206,0.00484412167985391,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.753871962748235e-08,7.832631587982178,0.0048398422077298164,12.121879577636719,both-open
noiseless,434,15,J094951.8+170711,True,1.1,0.55,7.761483158096206,0.01154857043600671,10.106339698364344,650,650.0000000000001,0.2067482406653863,0.7932517593346137,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.7046399964092416e-07,7.832788467407227,0.01153816282749176,10.097639083862305,both-open
noiseless,435,16,J100226.8+203102,True,1.1,0.55,7.761483158096206,0.009610498851367054,12.31243897781798,740,740.0000000000001,0.1511266874499064,0.8488733125500936,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.6722879081498832e-07,7.832714080810547,0.009601915255188942,12.305191040039062,both-open
noiseless,436,17,J105417.5+143904,True,1.1,0.55,7.761483158096206,0.009207074415700565,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.8091208175974316e-07,7.8327412605285645,0.009198823943734169,10.123842239379883,both-open
noiseless,437,18,J111450.3-121351,True,1.1,0.55,7.761483158096206,0.028810873645355253,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.703893317994698e-06,7.83339786529541,0.02878335304558277,4.814629554748535,both-open
noiseless,438,19,J112358.8+212850,True,1.1,0.55,7.761483158096206,0.00823974444676215,9.253783120419032,568,568.0000000000001,0.1688077411025837,0.8311922588974163,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.593155047885375e-07,7.832737445831299,0.008232364431023598,9.247570991516113,both-open
noiseless,439,20,J115235.4+371543,False,1.1,0.55,7.761483158096206,0.012946654113830365,6.455355028212524,480,480.0,0.31386526799832865,0.6861347320016713,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.4658975184574956e-07,7.832945823669434,0.012934785336256027,6.445618152618408,both-open
noiseless,440,23,J131129.5-012028,False,1.1,0.55,7.761483158096206,0.0335175501009638,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.950290112517905e-06,7.833377838134766,0.03348558768630028,5.854442119598389,both-open
noiseless,441,24,J131505.2+514903,True,1.1,0.55,7.761483158096206,0.04685867554883021,2.327048081054348,664,663.9999999999999,0.8211998881543722,0.1788001118456278,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.731392723693716e-06,7.833887100219727,0.04681221395730972,2.2919816970825195,both-open
noiseless,442,25,J133238.4+503336,True,1.1,0.55,7.761483158096206,0.03744485850113365,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.5128017853148776e-06,7.833575248718262,0.037408579140901566,4.210939884185791,both-open
noiseless,443,26,J000311.6-060530,True,1.1,0.55,7.761483158096206,0.00514299043702704,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,6.251065087781171e-08,7.832655906677246,0.005138431675732136,10.093427658081055,both-open
noiseless,444,27,J001248.9-085535,False,1.1,0.55,7.761483158096206,0.04006677760747102,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.3744234535504347e-06,7.834011554718018,0.0400267019867897,1.2197208404541016,both-open
noiseless,445,28,J003353.1-075210,False,1.1,0.55,7.761483158096206,0.012865917908252988,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.107748168280523e-07,7.832907199859619,0.012854170054197311,7.228513717651367,both-open
noiseless,446,29,J004624.8+203718,True,1.1,0.55,7.761483158096206,0.0036940340601588663,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.575804268824868e-08,7.832658290863037,0.0036907587200403214,7.0929036140441895,both-open
noiseless,447,30,J004949.8+242702,False,1.1,0.55,7.761483158096206,0.014519316051267512,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,5.062571233338531e-07,7.832951545715332,0.01450599730014801,7.10496711730957,both-open
noiseless,448,31,J005138.6+272000,False,1.1,0.55,7.761483158096206,0.05362380633995189,0.0,624,623.9999999999999,1.0,0.0,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.996484599610994e-05,7.761483192443848,0.05363779515028,0.0,both-open
noiseless,449,32,J005911.2+421629,False,1.1,0.55,7.761483158096206,0.014116263216862589,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.6298663392008166e-07,7.832920074462891,0.014103356748819351,7.608809947967529,both-open
noiseless,450,33,J010455.4+000336,True,1.1,0.55,7.761483158096206,0.006905408206760333,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.0387327620264841e-07,7.8326873779296875,0.006899261847138405,10.552545547485352,both-open
noiseless,451,34,J010919.5+433741,False,1.1,0.55,7.761483158096206,0.008312589094559357,10.687613178247926,642,641.9999999999999,0.15067050253196843,0.8493294974680315,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.4422721505980007e-07,7.832713603973389,0.008305164985358715,10.681344032287598,both-open
noiseless,452,35,J012847.1-074201,False,1.1,0.55,7.761483158096206,0.002737458706275117,5.883028214055373,332,332.00000000000006,0.09594811449921391,0.9040518855007861,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.074853793805232e-08,7.832646369934082,0.0027350354939699173,5.8809614181518555,both-open
noiseless,453,36,J014618.4-181303,False,1.1,0.55,7.761483158096206,0.006342214568058741,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.0005527428802452e-07,7.832695484161377,0.006336563266813755,9.152580261230469,both-open
noiseless,454,37,J021644.0+165052,False,1.1,0.55,7.761483158096206,0.03282100209938673,0.11906159026615662,388,387.99999999999994,0.9843443731222172,0.01565562687778275,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.0253178871439412e-06,7.834240436553955,0.032787665724754333,0.094517283141613,both-open
noiseless,455,38,J021953.6+024712,True,1.1,0.55,7.761483158096206,0.009962080674090396,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.554596107984253e-07,7.832818031311035,0.009953072294592857,7.697005748748779,both-open
noiseless,456,39,J022133.8+212157,True,1.1,0.55,7.761483158096206,0.006342305246426507,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.2241576996530057e-07,7.832736968994141,0.00633662473410368,7.133699893951416,both-open
noiseless,457,40,J033341.5+390946,False,1.1,0.55,7.761483158096206,0.01548382726397056,11.737245357039347,779,779.0,0.23129583467501652,0.7687041653249834,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.028266857858398e-07,7.832822799682617,0.015469818376004696,11.725584983825684,both-open
noiseless,458,41,J034039.9+364452,False,1.1,0.55,7.761483158096206,0.0017618072043950833,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,8.585061550547834e-09,7.832584381103516,0.0017602614825591445,9.416729927062988,both-open
noiseless,459,42,J042013.6+074204,True,1.1,0.55,7.761483158096206,0.022666911868488644,5.022335703700105,520,520.0,0.507242885179545,0.49275711482045503,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.2007973992922416e-06,7.833271026611328,0.022645490244030952,5.005330562591553,both-open
noiseless,460,43,J042427.5+251232,False,1.1,0.55,7.761483158096206,0.037296044794133204,0.0,434,434.0,1.0,0.0,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.7796062795459875e-05,7.761483192443848,0.03730577230453491,0.0,both-open
noiseless,461,44,J042735.2+084634,False,1.1,0.55,7.761483158096206,0.002467701632636792,6.454171463307978,358,358.0000000000001,0.08021148809440723,0.9197885119055927,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.3284428607439622e-08,7.832627773284912,0.002465522615239024,6.45230770111084,both-open
noiseless,462,45,J043622.6+103916,False,1.1,0.55,7.761483158096206,0.03150370553647452,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.636477656636771e-06,7.833996772766113,0.03147222846746445,1.0231667757034302,both-open
noiseless,463,46,J045158.4+252137,False,1.1,0.55,7.761483158096206,0.00507516601659456,11.308416707703403,636,636.0,0.09285816332502664,0.9071418366749734,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,5.52229266759241e-08,7.832642555236816,0.005070675630122423,11.304584503173828,both-open
noiseless,464,47,J045534.8+594607,False,1.1,0.55,7.761483158096206,0.021067878657574396,10.228400553857147,767,767.0000000000001,0.31963357783087276,0.6803664221691272,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.389111829070316e-07,7.8329548835754395,0.021048545837402344,10.212557792663574,both-open
noiseless,465,48,J051622.3+171246,True,1.1,0.55,7.761483158096206,0.004822488713062616,17.03062360761987,925,925.0,0.060667547501224287,0.9393324524987757,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.462480435700854e-08,7.832605838775635,0.004818243905901909,17.026979446411133,both-open
noiseless,466,49,J062921.8+263019,False,1.1,0.55,7.761483158096206,0.005072902052322097,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.4477125154808164e-08,7.832602500915527,0.005068439524620771,19.008136749267578,both-open
noiseless,467,50,J063158.7+252050,False,1.1,0.55,7.761483158096206,0.0023321276102621466,16.775411813471074,883,883.0000000000002,0.03073396262384163,0.9692660373761584,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,8.56221049616579e-09,7.832573413848877,0.0023300847969949245,16.773649215698242,both-open
noiseless,468,51,J072650.0+310204,True,1.1,0.55,7.761483158096206,0.02288282608061565,8.893210073774759,720,720.0,0.3698316840374078,0.6301683159625923,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,9.16038686682441e-07,7.833034992218018,0.0228616613894701,8.876014709472656,both-open
noiseless,469,53,J075053.0+174036,False,1.1,0.55,7.761483158096206,0.002265190742516814,13.909390067623644,736,736.0000000000001,0.03581408957176782,0.9641859104282322,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,9.676114132162184e-09,7.832578659057617,0.002263205125927925,13.90767765045166,both-open
noiseless,470,54,J080530.7-011202,False,1.1,0.55,7.761483158096206,0.010936728127603773,8.481837151654123,560,560.0000000000001,0.22726174707475205,0.7727382529252479,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.798902869471931e-07,7.832817077636719,0.010926839895546436,8.473600387573242,both-open
noiseless,471,55,J081545.8+100411,True,1.1,0.55,7.761483158096206,0.032465968734389644,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.8851004455200382e-06,7.833374977111816,0.032435014843940735,5.703067779541016,both-open
noiseless,472,56,J081725.6-073045,False,1.1,0.55,7.761483158096206,0.051733223424120255,0.0,602,602.0,1.0,0.0,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.8555829178221757e-05,7.761483192443848,0.05174671858549118,0.0,both-open
noiseless,473,57,J082319.3+155746,True,1.1,0.55,7.761483158096206,0.005770132262263391,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.851519967516651e-08,7.832671642303467,0.005765006877481937,9.930313110351562,both-open
noiseless,474,58,J082605.8+401731,False,1.1,0.55,7.761483158096206,0.013972511584506101,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.9383871808240656e-07,7.832852840423584,0.013959827832877636,9.444953918457031,both-open
noiseless,475,59,J084606.5+050725,False,1.1,0.55,7.761483158096206,0.0029937484660986177,9.293879603226326,509,508.99999999999994,0.06844228141565037,0.9315577185843497,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.4190683234337484e-08,7.832614421844482,0.00299111008644104,9.291618347167969,both-open
noiseless,476,60,J092207.6+034559,True,1.1,0.55,7.761483158096206,0.0040875318112740455,10.808458699922555,599,599.0000000000001,0.07940745459225017,0.9205925454077498,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.819127414317336e-08,7.832626819610596,0.004083923064172268,10.805371284484863,both-open
noiseless,477,61,J093208.6+290404,False,1.1,0.55,7.761483158096206,0.013688898885983708,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.279273184693011e-07,7.832897186279297,0.013676413334906101,7.941811561584473,both-open
noiseless,478,62,J094201.1+085820,False,1.1,0.55,7.761483158096206,0.020406685170968768,5.165447667883098,501,501.00000000000006,0.47398182652104115,0.5260181734789589,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.018757046722385e-06,7.833211898803711,0.020387498661875725,5.150132656097412,both-open
noiseless,479,63,J102150.2+140720,False,1.1,0.55,7.761483158096206,0.007765081136939344,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.635779085518152e-07,7.83275842666626,0.007758107967674732,7.807746410369873,both-open
noiseless,480,64,J102320.8+594840,False,1.1,0.55,7.761483158096206,0.009528341318389574,7.215419790374667,479,478.9999999999999,0.23147747912933356,0.7685225208706664,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.4807081899780314e-07,7.832823276519775,0.009519720450043678,7.208244323730469,both-open
noiseless,481,65,J105452.0+552113,True,1.1,0.55,7.761483158096206,0.0049555238605580865,8.199608366205487,476,476.0,0.12114613708114876,0.8788538629188513,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,6.974607913434738e-08,7.832676410675049,0.00495111895725131,8.195868492126465,both-open
noiseless,482,66,J111254.5+132609,True,1.1,0.55,7.761483158096206,0.017902552908290743,6.932239249252863,562,561.9999999999999,0.37068550329923167,0.6293144967007683,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.181598391525768e-07,7.833036422729492,0.01788599230349064,6.91878604888916,both-open
noiseless,483,67,J112951.5+025617,True,1.1,0.55,7.761483158096206,0.003989855245251008,7.969048819261235,453,452.99999999999994,0.10249103743746192,0.8975089625625381,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.7776836709090276e-08,7.832653999328613,0.003986319527029991,7.966036796569824,both-open
noiseless,484,68,J113009.1+203054,False,1.1,0.55,7.761483158096206,0.003654232143944356,10.064461747185868,556,556.0,0.07648007297320841,0.9235199270267916,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.291393113613594e-08,7.832623481750488,0.003651007544249296,10.061701774597168,both-open
noiseless,485,69,J113553.9+400132,False,1.1,0.55,7.761483158096206,0.015763220499883795,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,6.05715200663326e-07,7.833008289337158,0.015748677775263786,6.565514087677002,both-open
noiseless,486,70,J114739.1+252910,True,1.1,0.55,7.761483158096206,0.0053412156011392745,8.288043373565232,485,485.0,0.12815198041042836,0.8718480195895717,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.935420853755204e-08,7.832685470581055,0.005336462520062923,8.284013748168945,both-open
noiseless,487,71,J114935.7+222355,True,1.1,0.55,7.761483158096206,0.02770508191191501,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.6227165104965025e-06,7.833385944366455,0.02767864428460598,4.754061698913574,both-open
noiseless,488,72,J120025.3+032049,False,1.1,0.55,7.761483158096206,0.004516691347615036,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,5.697182814401458e-08,7.832660675048828,0.004512685351073742,8.49229621887207,both-open
noiseless,489,73,J121756.8+204017,False,1.1,0.55,7.761483158096206,0.024437472813064534,5.500524827328526,565,564.9999999999999,0.5033091148723643,0.4966908851276357,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.285832524899888e-06,7.833263874053955,0.024414390325546265,5.4821906089782715,both-open
noiseless,490,74,J122241.3+020559,True,1.1,0.55,7.761483158096206,0.0060820966026926436,9.5303032472482,557,557.0000000000001,0.12706474533303186,0.8729352546669682,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,8.962433639680967e-08,7.83268404006958,0.00607668561860919,9.525713920593262,both-open
noiseless,491,77,J132701.0+021220,True,1.1,0.55,7.761483158096206,0.014509314534017563,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.479665562939772e-07,7.832891464233398,0.014496088027954102,8.57729434967041,both-open
noiseless,492,78,J132722.9+033745,False,1.1,0.55,7.761483158096206,0.018954339958538746,7.0255528517793255,579,579.0,0.38094041774982507,0.619059582250175,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.792448570853594e-07,7.833053112030029,0.018936777487397194,7.0113115310668945,both-open
noiseless,493,79,J153940.5+342527,True,1.1,0.55,7.761483158096206,0.03425807510565162,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.95110519030095e-06,7.8333516120910645,0.034225475043058395,6.331800937652588,both-open
noiseless,494,80,J161602.6+075153,False,1.1,0.55,7.761483158096206,0.009755196064991992,14.004289032991348,828,828.0000000000001,0.13709847293226568,0.8629015270677344,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.5463535874005174e-07,7.832696437835693,0.009746503084897995,13.996930122375488,both-open
noiseless,495,81,J161610.2+065504,True,1.1,0.55,7.761483158096206,0.006842318698205584,13.473035290892259,767,767.0,0.10380897107456237,0.8961910289254377,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,8.295432962768245e-08,7.832655429840088,0.006836254149675369,13.467869758605957,both-open
noiseless,496,82,J165658.9-091055,False,1.1,0.55,7.761483158096206,0.001066124418099474,20.29826789732785,1048,1048.0000000000002,0.011837869811654097,0.9881621301883459,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.516809788881801e-09,7.832553863525391,0.0010651934426277876,20.297460556030273,both-open
noiseless,497,83,J172227.2+320757,False,1.1,0.55,7.761483158096206,0.02763624486857029,11.06272779221385,886,886.0000000000001,0.36297127910823096,0.637028720891769,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.0878081866394496e-06,7.833024024963379,0.02761070989072323,11.04195785522461,both-open
noiseless,498,84,J175402.9+580630,False,1.1,0.55,7.761483158096206,0.01452696185982707,9.721022816294091,665,665.0000000000001,0.2542026670178843,0.7457973329821157,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,4.126634962631215e-07,7.832856178283691,0.014513770118355751,9.710086822509766,both-open
noiseless,499,85,J202512.8+003134,True,1.1,0.55,7.761483158096206,0.010943630168236651,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.4834006378805498e-07,7.83267068862915,0.010933910496532917,18.919126510620117,both-open
noiseless,500,86,J205043.1+012329,True,1.1,0.55,7.761483158096206,0.02156216697137564,11.330898427655564,829,829.0,0.30266682845536796,0.697333171544632,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,7.19461866083293e-07,7.832928657531738,0.021542435511946678,11.314679145812988,both-open
noiseless,501,87,J205853.1+012411,True,1.1,0.55,7.761483158096206,0.013756696383340292,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.8583792754943715e-07,7.832755088806152,0.013744347728788853,14.080869674682617,both-open
noiseless,502,88,J205952.2+011500,True,1.1,0.55,7.761483158096206,0.007171454366496434,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,9.00799932423979e-08,7.83266019821167,0.007165093906223774,13.549355506896973,both-open
noiseless,503,89,J212936.5+172533,False,1.1,0.55,7.761483158096206,0.011818828304001243,10.319106451740845,664,664.0000000000001,0.2071253693725844,0.7928746306274156,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,2.772683842522383e-07,7.832788944244385,0.011808176524937153,10.310202598571777,both-open
noiseless,504,92,J115914.9+494748,True,1.1,0.55,7.761483158096206,0.027081845492202605,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.5460145306178674e-06,7.833354473114014,0.027056068181991577,4.97507905960083,both-open
noiseless,505,93,J121218.5+273255,True,1.1,0.55,7.761483158096206,0.04273751691703197,2.4045952885323403,620,620.0,0.802129609374244,0.19787039062575595,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,3.338296608035307e-06,7.8338470458984375,0.042695265263319016,2.3726093769073486,both-open
noiseless,506,94,J122902.5+473721,True,1.1,0.55,7.761483158096206,0.0064166717978851595,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.0997007393598324e-07,7.832711219787598,0.006410942878574133,8.371118545532227,both-open
noiseless,507,95,J123048.9+103247,False,1.1,0.55,7.761483158096206,0.01782287438693356,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,6.867791455533734e-07,7.833010196685791,0.01780642941594124,7.38783073425293,both-open
noiseless,508,96,J124932.5+495344,False,1.1,0.55,7.761483158096206,0.0023017009835185117,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,1.1701786206685938e-08,7.832586288452148,0.0022996810730546713,11.762856483459473,both-open
noiseless,509,97,J130650.0+463333,False,1.1,0.55,7.761483158096206,0.014609498900748788,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,1.1,1.12,1.12,False,False,,,True,True,0.0,True,5.019598461331043e-07,7.832943916320801,0.014596108347177505,7.3195366859436035,both-open
noiseless,510,4,J004118.5+252609,False,1.3,0.65,7.761483158096206,0.029645672052418158,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.727845428462388e-06,7.8050947189331055,0.02961244434118271,3.106212854385376,both-open
noiseless,511,6,J023127.6+065856,True,1.3,0.65,7.761483158096206,0.009688844158408321,7.346554214348962,480,479.99999999999994,0.21914039042499547,0.7808596095750046,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,9.883395364340686e-07,7.800332069396973,0.00968208909034729,7.3421735763549805,both-open
noiseless,512,7,J023952.7-013419,True,1.3,0.65,7.761483158096206,0.025752243639197106,7.358450922419084,655,655.0,0.4268403530654932,0.5731596469345068,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.686385693730699e-06,7.802633762359619,0.02572898380458355,7.346887111663818,both-open
noiseless,513,8,J073220.3+313801,False,1.3,0.65,7.761483158096206,0.060424371445832604,0.0,656,656.0,1.0,0.0,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,0.00011652197225859315,7.565004348754883,0.061394914984703064,0.015497267246246338,both-open
noiseless,514,10,J083057.3+655031,False,1.3,0.65,7.761483158096206,0.00803614025527698,10.305121707342586,613,613.0000000000001,0.14232419344760072,0.8576758065523993,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.516002943295462e-07,7.799422740936279,0.008031196892261505,10.301477432250977,both-open
noiseless,515,11,J085007.9+360414,True,1.3,0.65,7.761483158096206,0.06514645455834604,0.347606646642762,725,724.9999999999999,0.9755386414041213,0.024461358595878682,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.2427324316010022e-05,7.807963848114014,0.06505711376667023,0.3186970055103302,both-open
noiseless,516,12,J090912.7+105829,True,1.3,0.65,7.761483158096206,0.007476124406343385,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.571621386479819e-07,7.799581050872803,0.0074714189395308495,8.637247085571289,both-open
noiseless,517,13,J091753.4+514338,True,1.3,0.65,7.761483158096206,0.021558306495265942,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.3434269539611705e-06,7.8018388748168945,0.021540362387895584,8.398001670837402,both-open
noiseless,518,14,J092048.3+302818,True,1.3,0.65,7.761483158096206,0.0051921866651734585,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.1512664716283325e-07,7.798701763153076,0.00518933217972517,12.123177528381348,both-open
noiseless,519,15,J094951.8+170711,True,1.3,0.65,7.761483158096206,0.012378370607209607,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.197978292566404e-06,7.800187587738037,0.01236990187317133,10.100740432739258,both-open
noiseless,520,16,J100226.8+203102,True,1.3,0.65,7.761483158096206,0.01030104264086895,12.31243897781798,740,740.0,0.1511266874499064,0.8488733125500936,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.476853625121294e-07,7.7995285987854,0.01029460784047842,12.307769775390625,both-open
noiseless,521,17,J105417.5+143904,True,1.3,0.65,7.761483158096206,0.00986863092338793,10.130783724410712,624,624.0000000000001,0.17169751728050914,0.8283024827194908,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,8.060213190219656e-07,7.799774646759033,0.009862246923148632,10.126314163208008,both-open
noiseless,522,18,J111450.3-121351,True,1.3,0.65,7.761483158096206,0.030881023194677962,4.836228642190183,582,582.0000000000001,0.5760502837311912,0.42394971626880884,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.1644311816498885e-06,7.804172992706299,0.030848916620016098,4.82241678237915,both-open
noiseless,523,19,J112358.8+212850,True,1.3,0.65,7.761483158096206,0.008831795332235694,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.101490382410702e-07,7.799740314483643,0.008826109580695629,9.24978256225586,both-open
noiseless,524,20,J115235.4+371543,False,1.3,0.65,7.761483158096206,0.013876910881080593,6.455355028212524,480,480.00000000000006,0.31386526799832865,0.6861347320016713,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.9451813386694994e-06,7.801407814025879,0.013865895569324493,6.44910192489624,both-open
noiseless,525,23,J131129.5-012028,False,1.3,0.65,7.761483158096206,0.03592588877510524,5.87957245053981,690,689.9999999999999,0.565262439174967,0.43473756082503306,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,8.211224013621177e-06,7.804064750671387,0.035888880491256714,5.863499641418457,both-open
noiseless,526,24,J131505.2+514903,True,1.3,0.65,7.761483158096206,0.050225614964251535,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.5269461037803467e-05,7.806546688079834,0.05016293004155159,2.304701089859009,both-open
noiseless,527,25,J133238.4+503336,True,1.3,0.65,7.761483158096206,0.04013538631728932,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.0452333000898761e-05,7.805086612701416,0.04009043052792549,4.221076965332031,both-open
noiseless,528,26,J000311.6-060530,True,1.3,0.65,7.761483158096206,0.005512530058297738,10.097310039802007,575,575.0000000000001,0.10408180706514723,0.8959181929348528,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.818205757648684e-07,7.798956394195557,0.0055093723349273205,10.094806671142578,both-open
noiseless,529,27,J001248.9-085535,False,1.3,0.65,7.761483158096206,0.042945698345103395,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.3728746782959433e-05,7.807089805603027,0.04289006441831589,1.2306079864501953,both-open
noiseless,530,28,J003353.1-075210,False,1.3,0.65,7.761483158096206,0.01379037353175286,7.23819335428729,519,519.0000000000001,0.28846981094383406,0.7115301890561659,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.7960635432245908e-06,7.80112361907959,0.01377977803349495,7.231974124908447,both-open
noiseless,531,29,J004624.8+203718,True,1.3,0.65,7.761483158096206,0.003959461726079488,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.0621621388272615e-07,7.798981666564941,0.003957184497267008,7.093894004821777,both-open
noiseless,532,30,J004949.8+242702,False,1.3,0.65,7.761483158096206,0.015562573397434488,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.2038457530015876e-06,7.801448822021484,0.015550162643194199,7.108874320983887,both-open
noiseless,533,31,J005138.6+272000,False,1.3,0.65,7.761483158096206,0.05747684113140175,0.0,624,624.0,1.0,0.0,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,0.00011083797395785276,7.565004348754883,0.05840003862977028,0.014741302467882633,both-open
noiseless,534,32,J005911.2+421629,False,1.3,0.65,7.761483158096206,0.015130559981904284,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.021713783051382e-06,7.801219940185547,0.015118803828954697,7.612607479095459,both-open
noiseless,535,33,J010455.4+000336,True,1.3,0.65,7.761483158096206,0.0074015829449192655,10.557755892602797,619,619.0,0.12981523363340872,0.8701847663665913,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.661507091441308e-07,7.799271106719971,0.0073971315287053585,10.554397583007812,both-open
noiseless,536,34,J010919.5+433741,False,1.3,0.65,7.761483158096206,0.008909874091176637,10.687613178247926,642,641.9999999999999,0.15067050253196843,0.8493294974680315,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.448954650295491e-07,7.79952335357666,0.00890431273728609,10.683574676513672,both-open
noiseless,537,35,J012847.1-074201,False,1.3,0.65,7.761483158096206,0.0029341535020262536,5.883028214055373,332,332.0,0.09594811449921391,0.9040518855007861,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.3882976190870977e-07,7.798856258392334,0.002932499395683408,5.88169527053833,both-open
noiseless,538,36,J014618.4-181303,False,1.3,0.65,7.761483158096206,0.006797922117624541,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.48497132765624e-07,7.799351215362549,0.0067937844432890415,9.154281616210938,both-open
noiseless,539,37,J021644.0+165052,False,1.3,0.65,7.761483158096206,0.035179291665358256,0.11906159026615662,388,388.00000000000006,0.9843443731222172,0.01565562687778275,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.2188097041759827e-05,7.808043479919434,0.03513080254197121,0.10345242917537689,both-open
noiseless,540,38,J021953.6+024712,True,1.3,0.65,7.761483158096206,0.010677886694818596,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.1276589475528453e-06,7.800431728363037,0.010670346207916737,7.699682712554932,both-open
noiseless,541,39,J022133.8+212157,True,1.3,0.65,7.761483158096206,0.006798019311510874,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.45698412679485e-07,7.799736499786377,0.0067936452105641365,7.135402202606201,both-open
noiseless,542,40,J033341.5+390946,False,1.3,0.65,7.761483158096206,0.016596387696079042,11.737245357039347,779,778.9999999999999,0.23129583467501652,0.7687041653249834,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.7771578200154181e-06,7.800472736358643,0.01658460684120655,11.729744911193848,both-open
noiseless,543,41,J034039.9+364452,False,1.3,0.65,7.761483158096206,0.0018883984502929658,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.916204605047824e-08,7.798164367675781,0.0018874525558203459,9.41720199584961,both-open
noiseless,544,42,J042013.6+074204,True,1.3,0.65,7.761483158096206,0.024295598938748802,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.09240479118489e-06,7.803473472595215,0.02427184209227562,5.011450290679932,both-open
noiseless,545,43,J042427.5+251232,False,1.3,0.65,7.761483158096206,0.039975879889468525,0.0,434,434.00000000000006,1.0,0.0,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.708923170425866e-05,7.565004348754883,0.04061797633767128,0.010252765379846096,both-open
noiseless,546,44,J042735.2+084634,False,1.3,0.65,7.761483158096206,0.0026450135560983543,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.0543283224251354e-07,7.798660755157471,0.0026435693725943565,6.452969074249268,both-open
noiseless,547,45,J043622.6+103916,False,1.3,0.65,7.761483158096206,0.033767343308140706,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.0733603441615003e-05,7.807026386260986,0.03372378647327423,1.0317261219024658,both-open
noiseless,548,46,J045158.4+252137,False,1.3,0.65,7.761483158096206,0.005439832245439895,11.308416707703403,636,636.0,0.09285816332502664,0.9071418366749734,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.494726913937484e-07,7.7988176345825195,0.005436784587800503,11.305944442749023,both-open
noiseless,549,47,J045534.8+594607,False,1.3,0.65,7.761483158096206,0.022581670292115625,10.228400553857147,767,767.0000000000001,0.31963357783087276,0.6803664221691272,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.2156594897969626e-06,7.801471710205078,0.022563615813851357,10.218226432800293,both-open
noiseless,550,48,J051622.3+171246,True,1.3,0.65,7.761483158096206,0.005168999303433758,17.03062360761987,925,925.0000000000001,0.060667547501224287,0.9393324524987757,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.573547478983528e-07,7.798415184020996,0.005166292190551758,17.028270721435547,both-open
noiseless,551,49,J062921.8+263019,False,1.3,0.65,7.761483158096206,0.005437405608397561,19.01197110642494,1029,1028.9999999999998,0.057367781318524144,0.9426322186814758,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.5678074305469636e-07,7.798373699188232,0.005434578750282526,19.009496688842773,both-open
noiseless,552,50,J063158.7+252050,False,1.3,0.65,7.761483158096206,0.002499698124810759,16.775411813471074,883,883.0,0.03073396262384163,0.9692660373761584,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.913623913831543e-08,7.798034191131592,0.0024984758347272873,16.774272918701172,both-open
noiseless,553,51,J072650.0+310204,True,1.3,0.65,7.761483158096206,0.02452702724858868,8.893210073774759,720,720.0,0.3698316840374078,0.6301683159625923,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.957461842674093e-06,7.8020219802856445,0.024506211280822754,8.882177352905273,both-open
noiseless,554,53,J075053.0+174036,False,1.3,0.65,7.761483158096206,0.0024279516380201383,13.909390067623644,736,736.0,0.03581408957176782,0.9641859104282322,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.418166099640075e-08,7.798099040985107,0.002426750026643276,13.908284187316895,both-open
noiseless,555,54,J080530.7-011202,False,1.3,0.65,7.761483158096206,0.011722565554233629,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.2355981766631885e-06,7.800426006317139,0.011714293621480465,8.47653865814209,both-open
noiseless,556,55,J081545.8+100411,True,1.3,0.65,7.761483158096206,0.0347987480652468,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.93810608001877e-06,7.804050445556641,0.034762945026159286,5.711841106414795,both-open
noiseless,557,56,J081725.6-073045,False,1.3,0.65,7.761483158096206,0.05545041404023053,0.0,602,601.9999999999999,1.0,0.0,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,0.00010693022461734467,7.565004348754883,0.05634106323122978,0.01422157697379589,both-open
noiseless,558,57,J082319.3+155746,True,1.3,0.65,7.761483158096206,0.006184733945270068,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.531554284563754e-07,7.79911470413208,0.006181102246046066,9.931859970092773,both-open
noiseless,559,58,J082605.8+401731,False,1.3,0.65,7.761483158096206,0.014976479354301058,9.45547241212854,645,645.0000000000002,0.25208193012240204,0.7479180698775979,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.7317663605354028e-06,7.800711154937744,0.014965526759624481,9.448709487915039,both-open
noiseless,560,59,J084606.5+050725,False,1.3,0.65,7.761483158096206,0.003208858466377236,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.097770905289508e-07,7.798512935638428,0.00320714944973588,9.292420387268066,both-open
noiseless,561,60,J092207.6+034559,True,1.3,0.65,7.761483158096206,0.004381233496308348,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.7295786847171257e-07,7.79865026473999,0.004378845449537039,10.806467056274414,both-open
noiseless,562,61,J093208.6+290404,False,1.3,0.65,7.761483158096206,0.01467248821438687,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.8729357407210045e-06,7.801050186157227,0.014661312103271484,7.945493221282959,both-open
noiseless,563,62,J094201.1+085820,False,1.3,0.65,7.761483158096206,0.021872968027568707,5.165447667883098,501,501.0,0.47398182652104115,0.5260181734789589,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.339020478028033e-06,7.803129196166992,0.021852249279618263,5.155638694763184,both-open
noiseless,564,63,J102150.2+140720,False,1.3,0.65,7.761483158096206,0.008323026009210885,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,7.271867730196391e-07,7.799929618835449,0.008317525498569012,7.809831142425537,both-open
noiseless,565,64,J102320.8+594840,False,1.3,0.65,7.761483158096206,0.010212981837412403,7.215419790374667,479,479.00000000000006,0.23147747912933356,0.7685225208706664,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.0943864481305354e-06,7.800474643707275,0.01020573079586029,7.210804462432861,both-open
noiseless,566,65,J105452.0+552113,True,1.3,0.65,7.761483158096206,0.0053115934339028744,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.134800294901652e-07,7.799165725708008,0.005308449734002352,8.197197914123535,both-open
noiseless,567,66,J111254.5+132609,True,1.3,0.65,7.761483158096206,0.019188906189035453,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.1022098596622527e-06,7.802031517028809,0.019172605127096176,6.923608303070068,both-open
noiseless,568,67,J112951.5+025617,True,1.3,0.65,7.761483158096206,0.004276538569730854,7.969048819261235,453,453.0,0.10249103743746192,0.8975089625625381,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.1545662320932024e-07,7.79893684387207,0.004274096339941025,7.967106342315674,both-open
noiseless,569,68,J113009.1+203054,False,1.3,0.65,7.761483158096206,0.0039167999202299785,10.064461747185868,556,556.0000000000001,0.07648007297320841,0.9235199270267916,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.4913837276253616e-07,7.798614025115967,0.003914678003638983,10.0626802444458,both-open
noiseless,570,69,J113553.9+400132,False,1.3,0.65,7.761483158096206,0.01689585619206697,6.577362521662247,519,519.0000000000001,0.35343092268221193,0.6465690773177881,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.6229748755213222e-06,7.801843643188477,0.016881786286830902,6.569758892059326,both-open
noiseless,571,70,J114739.1+252910,True,1.3,0.65,7.761483158096206,0.005724998307822884,8.288043373565232,485,485.0000000000001,0.12815198041042836,0.8718480195895717,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.5622247196442913e-07,7.799251079559326,0.005721565801650286,8.285446166992188,both-open
noiseless,572,71,J114935.7+222355,True,1.3,0.65,7.761483158096206,0.02969577693699093,4.774833295489349,566,566.0000000000001,0.5695999717108878,0.4304000282891121,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.8284457910294805e-06,7.804108142852783,0.02966507337987423,4.761549472808838,both-open
noiseless,573,72,J120025.3+032049,False,1.3,0.65,7.761483158096206,0.00484122946030092,8.495705471503598,486,485.99999999999994,0.10814615820232741,0.8918538417976726,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.566605985521164e-07,7.799006462097168,0.004838434047996998,8.493507385253906,both-open
noiseless,574,73,J121756.8+204017,False,1.3,0.65,7.761483158096206,0.026193380112276447,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.455768388173965e-06,7.803432941436768,0.026167862117290497,5.488787651062012,both-open
noiseless,575,74,J122241.3+020559,True,1.3,0.65,7.761483158096206,0.00651911387943292,9.5303032472482,557,557.0000000000001,0.12706474533303186,0.8729352546669682,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.024016106995987e-07,7.7992377281188965,0.006515213288366795,9.527345657348633,both-open
noiseless,576,77,J132701.0+021220,True,1.3,0.65,7.761483158096206,0.015551853240525,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.9617837097030133e-06,7.8010077476501465,0.015540066175162792,8.581196784973145,both-open
noiseless,577,78,J132722.9+033745,False,1.3,0.65,7.761483158096206,0.020316267361569933,7.0255528517793255,579,579.0000000000001,0.38094041774982507,0.619059582250175,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.361183132710721e-06,7.80214262008667,0.020298806950449944,7.016417503356934,both-open
noiseless,578,79,J153940.5+342527,True,1.3,0.65,7.761483158096206,0.03671962277038415,6.357489901135347,723,723.0000000000001,0.5513807649806023,0.4486192350193977,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,8.228657264908179e-06,7.803924083709717,0.03668225556612015,6.3410563468933105,both-open
noiseless,579,80,J161602.6+075153,False,1.3,0.65,7.761483158096206,0.010456136792652069,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.930687277417746e-07,7.7993597984313965,0.010449765250086784,13.999547004699707,both-open
noiseless,580,81,J161610.2+065504,True,1.3,0.65,7.761483158096206,0.007333960261865566,13.473035290892259,767,767.0000000000001,0.10380897107456237,0.8961910289254377,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.7400502606033115e-07,7.798953056335449,0.007329761050641537,13.469704627990723,both-open
noiseless,581,82,J165658.9-091055,False,1.3,0.65,7.761483158096206,0.0011427287241964662,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.957975529076066e-09,7.797789573669434,0.001142195425927639,20.297746658325195,both-open
noiseless,582,83,J172227.2+320757,False,1.3,0.65,7.761483158096206,0.029621993741161874,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.704151592704875e-06,7.801947593688965,0.029597049579024315,11.049400329589844,both-open
noiseless,583,84,J175402.9+580630,False,1.3,0.65,7.761483158096206,0.015570768580766177,9.721022816294091,665,665.0,0.2542026670178843,0.7457973329821157,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.8139363646696438e-06,7.8007354736328125,0.015559347346425056,9.71399211883545,both-open
noiseless,584,85,J202512.8+003134,True,1.3,0.65,7.761483158096206,0.011729963527634167,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.672770496152225e-07,7.799108982086182,0.011723081581294537,18.922061920166016,both-open
noiseless,585,86,J205043.1+012329,True,1.3,0.65,7.761483158096206,0.023111474735786678,11.330898427655564,829,829.0,0.30266682845536796,0.697333171544632,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,3.138987267448101e-06,7.80128288269043,0.023093387484550476,11.320480346679688,both-open
noiseless,586,87,J205853.1+012411,True,1.3,0.65,7.761483158096206,0.014745157169663322,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.27126270399458e-06,7.799898147583008,0.014735453762114048,14.084562301635742,both-open
noiseless,587,88,J205952.2+011500,True,1.3,0.65,7.761483158096206,0.007686745336410647,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.0584995986137073e-07,7.7990007400512695,0.0076823108829557896,13.551279067993164,both-open
noiseless,588,89,J212936.5+172533,False,1.3,0.65,7.761483158096206,0.012668047331102666,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.2280394230401726e-06,7.800191879272461,0.012659375555813313,10.313376426696777,both-open
noiseless,589,92,J115914.9+494748,True,1.3,0.65,7.761483158096206,0.029027759070895793,4.995386504623959,570,569.9999999999999,0.5528793279716879,0.44712067202831207,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,6.5190091333988676e-06,7.803939342498779,0.028998179361224174,4.982396125793457,both-open
noiseless,590,93,J121218.5+273255,True,1.3,0.65,7.761483158096206,0.04580833845733012,2.4045952885323403,620,620.0000000000001,0.802129609374244,0.19787039062575595,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,1.3687430953979174e-05,7.806367874145508,0.04575188085436821,2.3842062950134277,both-open
noiseless,591,94,J122902.5+473721,True,1.3,0.65,7.761483158096206,0.006877729327554524,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,4.918828153677168e-07,7.799499988555908,0.006873450707644224,8.372840881347656,both-open
noiseless,592,95,J123048.9+103247,False,1.3,0.65,7.761483158096206,0.01910350252177993,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.97353997780192e-06,7.801855564117432,0.019087573513388634,7.392629623413086,both-open
noiseless,593,96,J124932.5+495344,False,1.3,0.65,7.761483158096206,0.0024670852517069447,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,5.336062258720631e-08,7.798187255859375,0.002465844387188554,11.763473510742188,both-open
noiseless,594,97,J130650.0+463333,False,1.3,0.65,7.761483158096206,0.015659236160975587,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,1.3,1.32,1.32,False,False,,,True,True,0.0,True,2.186795427405741e-06,7.801392555236816,0.015646828338503838,7.32346773147583,both-open
noiseless,595,4,J004118.5+252609,False,1.5,0.75,7.761483158096206,0.031708577395225916,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,1.51,1.52,1.52,False,False,,,True,True,7.99106995685861e-06,True,1.529121161780722e-05,7.761483192443848,0.03134007006883621,3.183130979537964,both-open
noiseless,596,6,J023127.6+065856,True,1.5,0.75,7.761483158096206,0.010363046056907091,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,1.51,1.52,1.52,False,False,,,True,True,1.338331173883489e-06,True,1.5943699054332683e-06,7.761483192443848,0.010241600684821606,7.367569446563721,both-open
noiseless,597,7,J023952.7-013419,True,1.5,0.75,7.761483158096206,0.02754422328798545,7.358450922419084,655,655.0,0.4268403530654932,0.5731596469345068,,,1.51,1.52,1.52,False,False,,,True,True,5.6474314078514e-06,True,8.336087347515786e-06,7.761483192443848,0.02722267434000969,7.414060115814209,both-open
noiseless,598,8,J073220.3+313801,False,1.5,0.75,7.761483158096206,0.06462902426905107,0.0,656,655.9999999999999,1.0,0.0,,,1.51,1.52,1.52,False,False,,,True,True,0.00017187834300252947,True,4.805437941363122e-05,7.761483192443848,0.06388258934020996,0.12887859344482422,both-open
noiseless,599,10,J083057.3+655031,False,1.5,0.75,7.761483158096206,0.008595338125335424,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,1.51,1.52,1.52,False,False,,,True,True,7.783283422213572e-07,True,8.565475013710966e-07,7.761483192443848,0.008494462817907333,10.32258129119873,both-open
noiseless,600,11,J085007.9+360414,True,1.5,0.75,7.761483158096206,0.06967969532737872,0.347606646642762,725,725.0000000000001,0.9755386414041213,0.024461358595878682,,,1.51,1.52,1.52,False,False,,,True,True,1.821338788010607e-05,True,5.0406950822479146e-05,7.761483192443848,0.0688745453953743,0.48663222789764404,both-open
noiseless,601,12,J090912.7+105829,True,1.5,0.75,7.761483158096206,0.007996353360980398,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,1.51,1.52,1.52,False,False,,,True,True,7.806865482962166e-07,True,8.709311032362166e-07,7.761483192443848,0.007902530953288078,8.65687370300293,both-open
noiseless,602,13,J091753.4+514338,True,1.5,0.75,7.761483158096206,0.023058449435939928,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,1.51,1.52,1.52,False,False,,,True,True,4.204337699320604e-06,True,5.74880670001221e-06,7.761483192443848,0.022788899019360542,8.454330444335938,both-open
noiseless,603,14,J092048.3+302818,True,1.5,0.75,7.761483158096206,0.005553486945143594,12.125538041619276,675,674.9999999999999,0.0835099497929049,0.9164900502070951,,,1.51,1.52,1.52,False,False,,,True,True,3.1315141768573085e-07,True,3.2416926387668354e-07,7.761483192443848,0.005488237831741571,12.136833190917969,both-open
noiseless,604,15,J094951.8+170711,True,1.5,0.75,7.761483158096206,0.013239724224551004,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,1.51,1.52,1.52,False,False,,,True,True,1.6331007373082684e-06,True,1.9208613366572536e-06,7.761483192443848,0.013084529899060726,10.133195877075195,both-open
noiseless,605,16,J100226.8+203102,True,1.5,0.75,7.761483158096206,0.011017844603150853,12.31243897781798,740,740.0,0.1511266874499064,0.8488733125500936,,,1.51,1.52,1.52,False,False,,,True,True,1.0500814369152067e-06,True,1.1661920780170476e-06,7.761483192443848,0.010888559743762016,12.33481502532959,both-open
noiseless,606,17,J105417.5+143904,True,1.5,0.75,7.761483158096206,0.010555343352172092,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,1.51,1.52,1.52,False,False,,,True,True,1.1196530067536514e-06,True,1.2701839295914397e-06,7.761483192443848,0.010431533679366112,10.15221118927002,both-open
noiseless,607,18,J111450.3-121351,True,1.5,0.75,7.761483158096206,0.03302989091564012,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,1.51,1.52,1.52,False,False,,,True,True,7.879630146589989e-06,True,1.3618522984870651e-05,7.761483192443848,0.03264536336064339,4.902701377868652,both-open
noiseless,608,19,J112358.8+212850,True,1.5,0.75,7.761483158096206,0.009446359162842715,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,1.51,1.52,1.52,False,False,,,True,True,9.880009770313336e-07,True,1.1174915357514692e-06,7.761483192443848,0.009335551410913467,9.272960662841797,both-open
noiseless,609,20,J115235.4+371543,False,1.5,0.75,7.761483158096206,0.014842540992202098,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,1.51,1.52,1.52,False,False,,,True,True,2.500521560477864e-06,True,3.283845501300675e-06,7.761483192443848,0.014668907038867474,6.485393047332764,both-open
noiseless,610,23,J131129.5-012028,False,1.5,0.75,7.761483158096206,0.03842580538243466,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,1.51,1.52,1.52,False,False,,,True,True,9.093364639056745e-06,True,1.553497449435781e-05,7.761483192443848,0.03797837346792221,5.95692253112793,both-open
noiseless,611,24,J131505.2+514903,True,1.5,0.75,7.761483158096206,0.053720583446408385,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,1.51,1.52,1.52,False,False,,,True,True,1.412949803381025e-05,True,3.221016798704568e-05,7.761483192443848,0.05309802293777466,2.43459415435791,both-open
noiseless,612,25,J133238.4+503336,True,1.5,0.75,7.761483158096206,0.04292822240895201,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,1.51,1.52,1.52,False,False,,,True,True,1.0814477036547032e-05,True,2.067490765966795e-05,7.761483192443848,0.04242931306362152,4.325213432312012,both-open
noiseless,613,26,J000311.6-060530,True,1.5,0.75,7.761483158096206,0.005896121554875841,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,1.51,1.52,1.52,False,False,,,True,True,4.058025524500408e-07,True,4.291936761546822e-07,7.761483192443848,0.005826873704791069,10.109296798706055,both-open
noiseless,614,27,J001248.9-085535,False,1.5,0.75,7.761483158096206,0.04593409106597267,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,1.51,1.52,1.52,False,False,,,True,True,1.2120352879563256e-05,True,2.966909823420849e-05,7.761483192443848,0.04540235549211502,1.3415371179580688,both-open
noiseless,615,28,J003353.1-075210,False,1.5,0.75,7.761483158096206,0.01474998190857315,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,1.51,1.52,1.52,False,False,,,True,True,2.3416338308379636e-06,True,2.9958490017634176e-06,7.761483192443848,0.0145773496478796,7.268060684204102,both-open
noiseless,616,29,J004624.8+203718,True,1.5,0.75,7.761483158096206,0.004234982373239381,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,1.51,1.52,1.52,False,False,,,True,True,2.9661498501809547e-07,True,3.1438509040526696e-07,7.761483192443848,0.004185245838016272,7.104301452636719,both-open
noiseless,617,30,J004949.8+242702,False,1.5,0.75,7.761483158096206,0.016645500974607992,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,1.51,1.52,1.52,False,False,,,True,True,2.8271516043787415e-06,True,3.72705090967429e-06,7.761483192443848,0.01645078882575035,7.149570465087891,both-open
noiseless,618,31,J005138.6+272000,False,1.5,0.75,7.761483158096206,0.06147638893885345,0.0,624,624.0,1.0,0.0,,,1.51,1.52,1.52,False,False,,,True,True,0.00016349403354470882,True,4.5710263107678895e-05,7.761483192443848,0.06076636165380478,0.12259183079004288,both-open
noiseless,619,32,J005911.2+421629,False,1.5,0.75,7.761483158096206,0.016183425741572482,7.619429122004905,553,553.0000000000001,0.29704453604252934,0.7029554639574707,,,1.51,1.52,1.52,False,False,,,True,True,2.623340549234854e-06,True,3.3860023336274025e-06,7.761483192443848,0.01599404588341713,7.65219259262085,both-open
noiseless,620,33,J010455.4+000336,True,1.5,0.75,7.761483158096206,0.007916624903668292,10.557755892602797,619,619.0,0.12981523363340872,0.8701847663665913,,,1.51,1.52,1.52,False,False,,,True,True,6.621405077567033e-07,True,7.192940643108159e-07,7.761483192443848,0.007823692634701729,10.573841094970703,both-open
noiseless,621,34,J010919.5+433741,False,1.5,0.75,7.761483158096206,0.009529871061862058,10.687613178247926,642,642.0,0.15067050253196843,0.8493294974680315,,,1.51,1.52,1.52,False,False,,,True,True,9.059392027666036e-07,True,1.0056367045763182e-06,7.761483192443848,0.009418045170605183,10.7069673538208,both-open
noiseless,622,35,J012847.1-074201,False,1.5,0.75,7.761483158096206,0.0031383276872242014,5.883028214055373,332,332.0000000000001,0.09594811449921391,0.9040518855007861,,,1.51,1.52,1.52,False,False,,,True,True,2.007664647862839e-07,True,2.105467160617991e-07,7.761483192443848,0.0031014634296298027,5.88940954208374,both-open
noiseless,623,36,J014618.4-181303,False,1.5,0.75,7.761483158096206,0.007270958108565917,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,1.51,1.52,1.52,False,False,,,True,True,6.348356578200764e-07,True,6.943705557205249e-07,7.761483192443848,0.007185616064816713,9.172136306762695,both-open
noiseless,624,37,J021644.0+165052,False,1.5,0.75,7.761483158096206,0.03762725602940917,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,1.51,1.52,1.52,False,False,,,True,True,9.817849043844418e-06,True,2.749196359741468e-05,7.761483192443848,0.03719254583120346,0.19412122666835785,both-open
noiseless,625,38,J021953.6+024712,True,1.5,0.75,7.761483158096206,0.011420911493638778,7.704508583327725,509,509.00000000000006,0.22775043952508417,0.7722495604749159,,,1.51,1.52,1.52,False,False,,,True,True,1.51988206198439e-06,True,1.8267720633957651e-06,7.761483192443848,0.011287090368568897,7.727664947509766,both-open
noiseless,626,39,J022133.8+212157,True,1.5,0.75,7.761483158096206,0.0072710620657257235,7.138481524218591,438,438.00000000000006,0.1685000295676738,0.8314999704323263,,,1.51,1.52,1.52,False,False,,,True,True,7.593323516630335e-07,True,8.585798809690459e-07,7.761483192443848,0.0071857706643640995,7.153243064880371,both-open
noiseless,627,40,J033341.5+390946,False,1.5,0.75,7.761483158096206,0.0177512536336437,11.737245357039347,779,779.0000000000001,0.23129583467501652,0.7687041653249834,,,1.51,1.52,1.52,False,False,,,True,True,2.3906869728307356e-06,True,2.883911122353311e-06,7.761483192443848,0.01754327304661274,11.773234367370605,both-open
noiseless,628,41,J034039.9+364452,False,1.5,0.75,7.761483158096206,0.0020198033732635513,9.418061898248324,501,501.00000000000006,0.04092112901830336,0.9590788709816966,,,1.51,1.52,1.52,False,False,,,True,True,5.8299747252021916e-08,True,5.7712838952284073e-08,7.761483192443848,0.001996052684262395,9.422173500061035,both-open
noiseless,629,42,J042013.6+074204,True,1.5,0.75,7.761483158096206,0.025986217413136573,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,1.51,1.52,1.52,False,False,,,True,True,5.847695433658373e-06,True,9.391304246264554e-06,7.761483192443848,0.02568330615758896,5.074709892272949,both-open
noiseless,630,43,J042427.5+251232,False,1.5,0.75,7.761483158096206,0.042757616665805125,0.0,434,433.9999999999999,1.0,0.0,,,1.51,1.52,1.52,False,False,,,True,True,0.00011371219623853429,True,3.179207426754621e-05,7.761483192443848,0.042263783514499664,0.085264191031456,both-open
noiseless,631,44,J042735.2+084634,False,1.5,0.75,7.761483158096206,0.0028290678284058415,6.454171463307978,358,358.0,0.08021148809440723,0.9197885119055927,,,1.51,1.52,1.52,False,False,,,True,True,1.5374121176137123e-07,True,1.5860257462918526e-07,7.761483192443848,0.0027958264108747244,6.459926128387451,both-open
noiseless,632,45,J043622.6+103916,False,1.5,0.75,7.761483158096206,0.0361170567098008,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,1.51,1.52,1.52,False,False,,,True,True,9.52979823587441e-06,True,2.3130928386905225e-05,7.761483192443848,0.03569890931248665,1.1189600229263306,both-open
noiseless,633,46,J045158.4+252137,False,1.5,0.75,7.761483158096206,0.005818365037115317,11.308416707703403,636,636.0,0.09285816332502664,0.9071418366749734,,,1.51,1.52,1.52,False,False,,,True,True,3.6136043490841985e-07,True,3.777441861529951e-07,7.761483192443848,0.005750015843659639,11.3202486038208,both-open
noiseless,634,47,J045534.8+594607,False,1.5,0.75,7.761483158096206,0.024153024391046524,10.228400553857147,767,767.0,0.31963357783087276,0.6803664221691272,,,1.51,1.52,1.52,False,False,,,True,True,4.12041293884613e-06,True,5.443432200991083e-06,7.761483192443848,0.023870503529906273,10.277275085449219,both-open
noiseless,635,48,J051622.3+171246,True,1.5,0.75,7.761483158096206,0.005528686082035671,17.03062360761987,925,925.0000000000001,0.060667547501224287,0.9393324524987757,,,1.51,1.52,1.52,False,False,,,True,True,2.3182894892670447e-07,True,2.3431243789673317e-07,7.761483192443848,0.00546369981020689,17.041873931884766,both-open
noiseless,636,49,J062921.8+263019,False,1.5,0.75,7.761483158096206,0.005815769541613277,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,1.51,1.52,1.52,False,False,,,True,True,2.3138488813856384e-07,True,2.3305415197683033e-07,7.761483192443848,0.0057474044151604176,19.023807525634766,both-open
noiseless,637,50,J063158.7+252050,False,1.5,0.75,7.761483158096206,0.0026736405676726005,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,1.51,1.52,1.52,False,False,,,True,True,5.8573959904606454e-08,True,5.7364104577573016e-08,7.761483192443848,0.002642195438966155,16.78085708618164,both-open
noiseless,638,51,J072650.0+310204,True,1.5,0.75,7.761483158096206,0.026233749749763276,8.893210073774759,720,720.0000000000002,0.3698316840374078,0.6301683159625923,,,1.51,1.52,1.52,False,False,,,True,True,4.929073384118965e-06,True,6.857896210021863e-06,7.761483192443848,0.02592717669904232,8.94623851776123,both-open
noiseless,639,53,J075053.0+174036,False,1.5,0.75,7.761483158096206,0.002596901574364794,13.909390067623644,736,736.0,0.03581408957176782,0.9641859104282322,,,1.51,1.52,1.52,False,False,,,True,True,6.594916612812085e-08,True,6.493462478829315e-08,7.761483192443848,0.0025663620326668024,13.914677619934082,both-open
noiseless,640,54,J080530.7-011202,False,1.5,0.75,7.761483158096206,0.012538284728030202,8.481837151654123,560,560.0000000000001,0.22726174707475205,0.7727382529252479,,,1.51,1.52,1.52,False,False,,,True,True,1.6658063941576984e-06,True,2.0011540300401975e-06,7.761483192443848,0.012391369789838791,8.507259368896484,both-open
noiseless,641,55,J081545.8+100411,True,1.5,0.75,7.761483158096206,0.03722023215843548,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,1.51,1.52,1.52,False,False,,,True,True,8.798684859812056e-06,True,1.5009127935172728e-05,7.761483192443848,0.036786824464797974,5.802335739135742,both-open
noiseless,642,56,J081725.6-073045,False,1.5,0.75,7.761483158096206,0.05930895214934259,0.0,602,602.0000000000001,1.0,0.0,,,1.51,1.52,1.52,False,False,,,True,True,0.0001577298208395167,True,4.409868353370816e-05,7.761483192443848,0.05862395837903023,0.11826968193054199,both-open
noiseless,643,57,J082319.3+155746,True,1.5,0.75,7.761483158096206,0.006615101004481378,9.934667883794395,574,573.9999999999999,0.11697709379334263,0.8830229062066574,,,1.51,1.52,1.52,False,False,,,True,True,5.050624736213649e-07,True,5.41390818398213e-07,7.761483192443848,0.006537428125739098,9.948112487792969,both-open
noiseless,644,58,J082605.8+401731,False,1.5,0.75,7.761483158096206,0.016018623355010857,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,1.51,1.52,1.52,False,False,,,True,True,2.3034061200633005e-06,True,2.8386818939907243e-06,7.761483192443848,0.01583101600408554,9.487934112548828,both-open
noiseless,645,59,J084606.5+050725,False,1.5,0.75,7.761483158096206,0.003432148100793318,9.293879603226326,509,508.99999999999994,0.06844228141565037,0.9315577185843497,,,1.51,1.52,1.52,False,False,,,True,True,1.6107259170894395e-07,True,1.641306539568177e-07,7.761483192443848,0.003391811391338706,9.300862312316895,both-open
noiseless,646,60,J092207.6+034559,True,1.5,0.75,7.761483158096206,0.00468610329219768,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,1.51,1.52,1.52,False,False,,,True,True,2.523129865039664e-07,True,2.6007256792581757e-07,7.761483192443848,0.004631040617823601,10.81799030303955,both-open
noiseless,647,61,J093208.6+290404,False,1.5,0.75,7.761483158096206,0.015693478876235387,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,1.51,1.52,1.52,False,False,,,True,True,2.450687816235586e-06,True,3.1143597425398184e-06,7.761483192443848,0.015509781427681446,7.983893871307373,both-open
noiseless,648,62,J094201.1+085820,False,1.5,0.75,7.761483158096206,0.023395006810408653,5.165447667883098,501,501.0,0.47398182652104115,0.5260181734789589,,,1.51,1.52,1.52,False,False,,,True,True,5.084333963623067e-06,True,7.88411043117776e-06,7.761483192443848,0.023122133687138557,5.212632656097412,both-open
noiseless,649,63,J102150.2+140720,False,1.5,0.75,7.761483158096206,0.00890218693335423,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,1.51,1.52,1.52,False,False,,,True,True,1.0030889256995579e-06,True,1.1534240798027895e-06,7.761483192443848,0.00879779364913702,7.8316650390625,both-open
noiseless,650,64,J102320.8+594840,False,1.5,0.75,7.761483158096206,0.010923656055259256,7.215419790374667,479,478.99999999999994,0.23147747912933356,0.7685225208706664,,,1.51,1.52,1.52,False,False,,,True,True,1.472056908369268e-06,True,1.7760893911145104e-06,7.761483192443848,0.010795670561492443,7.237565994262695,both-open
noiseless,651,65,J105452.0+552113,True,1.5,0.75,7.761483158096206,0.005681202679200016,8.199608366205487,476,476.0,0.12114613708114876,0.8788538629188513,,,1.51,1.52,1.52,False,False,,,True,True,4.4733167214872083e-07,True,4.815895522369829e-07,7.761483192443848,0.00561450095847249,8.211153984069824,both-open
noiseless,652,66,J111254.5+132609,True,1.5,0.75,7.761483158096206,0.020524173510012553,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,1.51,1.52,1.52,False,False,,,True,True,3.861960124140751e-06,True,5.377951396212666e-06,7.761483192443848,0.020284326747059822,6.973725318908691,both-open
noiseless,653,67,J112951.5+025617,True,1.5,0.75,7.761483158096206,0.004574123129413711,7.969048819261235,453,453.00000000000006,0.10249103743746192,0.8975089625625381,,,1.51,1.52,1.52,False,False,,,True,True,3.1050416282596416e-07,True,3.2785845860416885e-07,7.761483192443848,0.004520399961620569,7.978348255157471,both-open
noiseless,654,68,J113009.1+203054,False,1.5,0.75,7.761483158096206,0.004189351929436069,10.064461747185868,556,556.0,0.07648007297320841,0.9235199270267916,,,1.51,1.52,1.52,False,False,,,True,True,2.1790077653349726e-07,True,2.2391526499632164e-07,7.761483192443848,0.004140123724937439,10.072983741760254,both-open
noiseless,655,69,J113553.9+400132,False,1.5,0.75,7.761483158096206,0.018071560758598577,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,1.51,1.52,1.52,False,False,,,True,True,3.297595355888916e-06,True,4.51090880915217e-06,7.761483192443848,0.017860308289527893,6.6139044761657715,both-open
noiseless,656,70,J114739.1+252910,True,1.5,0.75,7.761483158096206,0.006123374488193868,8.288043373565232,485,485.0,0.12815198041042836,0.8718480195895717,,,1.51,1.52,1.52,False,False,,,True,True,5.064403580945509e-07,True,5.492054242495215e-07,7.761483192443848,0.0060514905489981174,8.300485610961914,both-open
noiseless,657,71,J114935.7+222355,True,1.5,0.75,7.761483158096206,0.031762168847210726,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,1.51,1.52,1.52,False,False,,,True,True,7.541155810031341e-06,True,1.2943379402940991e-05,7.761483192443848,0.031392358243465424,4.83876371383667,both-open
noiseless,658,72,J120025.3+032049,False,1.5,0.75,7.761483158096206,0.005178108249952054,8.495705471503598,486,485.9999999999999,0.10814615820232741,0.8918538417976726,,,1.51,1.52,1.52,False,False,,,True,True,3.6878071796309086e-07,True,3.9169174215203384e-07,7.761483192443848,0.005117298103868961,8.506231307983398,both-open
noiseless,659,73,J121756.8+204017,False,1.5,0.75,7.761483158096206,0.028016056409992628,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,1.51,1.52,1.52,False,False,,,True,True,6.2800788782624295e-06,True,1.0043847851193277e-05,7.761483192443848,0.027689460664987564,5.556994915008545,both-open
noiseless,660,74,J122241.3+020559,True,1.5,0.75,7.761483158096206,0.0069727488932884215,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,1.51,1.52,1.52,False,False,,,True,True,5.724228344661242e-07,True,6.20059779521398e-07,7.761483192443848,0.006890892516821623,9.544471740722656,both-open
noiseless,661,77,J132701.0+021220,True,1.5,0.75,7.761483158096206,0.016634034851510753,8.588212775946662,607,606.9999999999999,0.2781539016400003,0.7218460983599997,,,1.51,1.52,1.52,False,False,,,True,True,2.572297375991184e-06,True,3.2562177239015e-06,7.761483192443848,0.01643931306898594,8.621902465820312,both-open
noiseless,662,78,J132722.9+033745,False,1.5,0.75,7.761483158096206,0.02172998253766677,7.0255528517793255,579,579.0,0.38094041774982507,0.619059582250175,,,1.51,1.52,1.52,False,False,,,True,True,4.159847520668336e-06,True,5.854559674389748e-06,7.761483192443848,0.02147609367966652,7.069466590881348,both-open
noiseless,663,79,J153940.5+342527,True,1.5,0.75,7.761483158096206,0.03927477165906424,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,1.51,1.52,1.52,False,False,,,True,True,9.193174150823324e-06,True,1.5473591190584557e-05,7.761483192443848,0.03881733492016792,6.436572074890137,both-open
noiseless,664,80,J161602.6+075153,False,1.5,0.75,7.761483158096206,0.011183731040357149,14.004289032991348,828,828.0000000000001,0.13709847293226568,0.8629015270677344,,,1.51,1.52,1.52,False,False,,,True,True,9.806657317312784e-07,True,1.073390535566432e-06,7.761483192443848,0.011052465066313744,14.027009010314941,both-open
noiseless,665,81,J161610.2+065504,True,1.5,0.75,7.761483158096206,0.007844296670545772,13.473035290892259,767,767.0000000000001,0.10380897107456237,0.8961910289254377,,,1.51,1.52,1.52,False,False,,,True,True,5.386198154155863e-07,True,5.695054596799309e-07,7.761483192443848,0.007752167992293835,13.488983154296875,both-open
noiseless,666,82,J165658.9-091055,False,1.5,0.75,7.761483158096206,0.0012222459362318902,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,1.51,1.52,1.52,False,False,,,True,True,1.0518192539166193e-08,True,1.0096300684381276e-08,7.761483192443848,0.0012078656582161784,20.300758361816406,both-open
noiseless,667,83,J172227.2+320757,False,1.5,0.75,7.761483158096206,0.03168325141969294,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,1.51,1.52,1.52,False,False,,,True,True,5.882060293060931e-06,True,8.125975682560238e-06,7.761483192443848,0.03131294623017311,11.12678050994873,both-open
noiseless,668,84,J175402.9+580630,False,1.5,0.75,7.761483158096206,0.01665426642288258,9.721022816294091,665,664.9999999999999,0.2542026670178843,0.7457973329821157,,,1.51,1.52,1.52,False,False,,,True,True,2.4099055622173182e-06,True,2.976415544253541e-06,7.761483192443848,0.01645922102034092,9.75477123260498,both-open
noiseless,669,85,J202512.8+003134,True,1.5,0.75,7.761483158096206,0.012546197492217973,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,1.51,1.52,1.52,False,False,,,True,True,9.545365173835307e-07,True,1.0226992799289292e-06,7.761483192443848,0.01239888183772564,18.952884674072266,both-open
noiseless,670,86,J205043.1+012329,True,1.5,0.75,7.761483158096206,0.02471969547803603,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,1.51,1.52,1.52,False,False,,,True,True,4.060400328853575e-06,True,5.271258089578623e-06,7.761483192443848,0.024430453777313232,11.380937576293945,both-open
noiseless,671,87,J205853.1+012411,True,1.5,0.75,7.761483158096206,0.015771204528348765,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,1.51,1.52,1.52,False,False,,,True,True,1.7561012555233901e-06,True,2.013744733631029e-06,7.761483192443848,0.015586251392960548,14.123247146606445,both-open
noiseless,672,88,J205952.2+011500,True,1.5,0.75,7.761483158096206,0.008221630428414851,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,1.51,1.52,1.52,False,False,,,True,True,5.832856686538435e-07,True,6.192229875523481e-07,7.761483192443848,0.00812507700175047,13.57148265838623,both-open
noiseless,673,89,J212936.5+172533,False,1.5,0.75,7.761483158096206,0.013549558213232983,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,1.51,1.52,1.52,False,False,,,True,True,1.673740143814939e-06,True,1.969426648429362e-06,7.761483192443848,0.013390733860433102,10.346590995788574,both-open
noiseless,674,92,J115914.9+494748,True,1.5,0.75,7.761483158096206,0.03104766670433407,4.995386504623959,570,569.9999999999999,0.5528793279716879,0.44712067202831207,,,1.51,1.52,1.52,False,False,,,True,True,7.276246165588418e-06,True,1.2266742103861361e-05,7.761483192443848,0.030686061829328537,5.057900905609131,both-open
noiseless,675,93,J121218.5+273255,True,1.5,0.75,7.761483158096206,0.04899592907702276,2.4045952885323403,620,619.9999999999999,0.802129609374244,0.19787039062575595,,,1.51,1.52,1.52,False,False,,,True,True,1.2853904440390806e-05,True,2.8644898598884083e-05,7.761483192443848,0.048427920788526535,2.502723455429077,both-open
noiseless,676,94,J122902.5+473721,True,1.5,0.75,7.761483158096206,0.007356318733492465,8.37595840231728,502,502.0,0.14874180965842876,0.8512581903415712,,,1.51,1.52,1.52,False,False,,,True,True,6.9169925609458e-07,True,7.662886218895437e-07,7.761483192443848,0.00726999482139945,8.390899658203125,both-open
noiseless,677,95,J123048.9+103247,False,1.5,0.75,7.761483158096206,0.020432826996153137,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,1.51,1.52,1.52,False,False,,,True,True,3.7360016449383693e-06,True,5.116406555316644e-06,7.761483192443848,0.020193975418806076,7.442542552947998,both-open
noiseless,678,96,J124932.5+495344,False,1.5,0.75,7.761483158096206,0.0026387583154145132,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.51,1.52,1.52,False,False,,,True,True,7.936193924251711e-08,True,7.871187790442491e-08,7.761483192443848,0.002607730682939291,11.769968032836914,both-open
noiseless,679,97,J130650.0+463333,False,1.5,0.75,7.761483158096206,0.016748890053241795,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,1.51,1.52,1.52,False,False,,,True,True,2.81324309980846e-06,True,3.6893779338242894e-06,7.761483192443848,0.01655294932425022,7.364421367645264,both-open
noiseless,680,4,J004118.5+252609,False,1.7,0.85,7.761483158096206,0.01717663386572844,3.119443878002918,481,481.0,0.6691260249017472,0.3308739750982528,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.954011980056293e-06,7.725122928619385,0.0172799751162529,3.1206836700439453,both-open
noiseless,681,6,J023127.6+065856,True,1.7,0.85,7.761483158096206,0.005613693911098459,7.346554214348962,480,480.00000000000006,0.21914039042499547,0.7808596095750046,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.185012241781806e-07,7.725495338439941,0.005646946839988232,7.347036838531494,both-open
noiseless,682,7,J023952.7-013419,True,1.7,0.85,7.761483158096206,0.01492079044217323,7.358450922419084,655,655.0000000000001,0.4268403530654932,0.5731596469345068,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.403896644409542e-06,7.725342273712158,0.01500981580466032,7.359622955322266,both-open
noiseless,683,8,J073220.3+313801,False,1.7,0.85,7.761483158096206,0.0350097411540105,0.0,656,656.0000000000001,1.0,0.0,,,1.7,0.52,0.52,False,False,1.554428193918575,,False,True,0.0,True,0.00021519891572552297,7.761483192443848,0.035039760172367096,0.0,upper-open
noiseless,684,10,J083057.3+655031,False,1.7,0.85,7.761483158096206,0.004656121089596785,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.9393675049504964e-07,7.725537300109863,0.004683628212660551,10.305538177490234,both-open
noiseless,685,11,J085007.9+360414,True,1.7,0.85,7.761483158096206,0.037745705195026964,0.347606646642762,725,725.0,0.9755386414041213,0.024461358595878682,,,1.7,0.6,0.6,False,False,,,True,True,0.0,True,1.170603955902294e-05,7.724808692932129,0.03797520324587822,0.35009485483169556,both-open
noiseless,686,12,J090912.7+105829,True,1.7,0.85,7.761483158096206,0.004331649201115753,8.640635102100449,522,522.0000000000001,0.15548829973805164,0.8445117002619483,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.96000564503629e-07,7.725530624389648,0.00435725087299943,8.641019821166992,both-open
noiseless,687,13,J091753.4+514338,True,1.7,0.85,7.761483158096206,0.012490832954624605,8.407704149432682,663,663.0000000000001,0.3530147172264926,0.6469852827735074,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.724109495171433e-06,7.725401401519775,0.012565169483423233,8.408714294433594,both-open
noiseless,688,14,J092048.3+302818,True,1.7,0.85,7.761483158096206,0.0030083409528551203,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.1644578989944421e-07,7.725561141967773,0.0030260770581662655,12.125816345214844,both-open
noiseless,689,15,J094951.8+170711,True,1.7,0.85,7.761483158096206,0.007171999319104356,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,6.298632797552273e-07,7.7255024909973145,0.007214464712888002,10.10696029663086,both-open
noiseless,690,16,J100226.8+203102,True,1.7,0.85,7.761483158096206,0.005968400296832867,12.31243897781798,740,740.0000000000002,0.1511266874499064,0.8488733125500936,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.9761130210536066e-07,7.7255330085754395,0.006003670394420624,12.312970161437988,both-open
noiseless,691,17,J105417.5+143904,True,1.7,0.85,7.761483158096206,0.0057178619471779995,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,4.2670353650464676e-07,7.725522518157959,0.0057516759261488914,10.131287574768066,both-open
noiseless,692,18,J111450.3-121351,True,1.7,0.85,7.761483158096206,0.017892393462228304,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.660891565004931e-06,7.725210666656494,0.017999699339270592,4.837560176849365,both-open
noiseless,693,19,J112358.8+212850,True,1.7,0.85,7.761483158096206,0.005117121802151487,9.253783120419032,568,567.9999999999999,0.1688077411025837,0.8311922588974163,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.761795142054325e-07,7.725523948669434,0.005147380288690329,9.254234313964844,both-open
noiseless,694,20,J115235.4+371543,False,1.7,0.85,7.761483158096206,0.008040250090138262,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.0070069720313768e-06,7.725430965423584,0.008088034577667713,6.456016540527344,both-open
noiseless,695,23,J131129.5-012028,False,1.7,0.85,7.761483158096206,0.020815376919091674,5.87957245053981,690,690.0000000000002,0.565262439174967,0.43473756082503306,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,4.195850522137334e-06,7.725220680236816,0.02094016596674919,5.88112735748291,both-open
noiseless,696,24,J131505.2+514903,True,1.7,0.85,7.761483158096206,0.0291006052214502,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,7.868693121082515e-06,7.724971771240234,0.02927660010755062,2.3290531635284424,both-open
noiseless,697,25,J133238.4+503336,True,1.7,0.85,7.761483158096206,0.02325435006542255,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.347896149032749e-06,7.725123882293701,0.023394254967570305,4.240668773651123,both-open
noiseless,698,26,J000311.6-060530,True,1.7,0.85,7.761483158096206,0.003193947174406506,10.097310039802007,575,575.0,0.10408180706514723,0.8959181929348528,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.516509655630216e-07,7.7255539894104,0.003212790936231613,10.097601890563965,both-open
noiseless,699,27,J001248.9-085535,False,1.7,0.85,7.761483158096206,0.024882638358731043,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,7.1046171274957715e-06,7.724911212921143,0.02503342740237713,1.2513813972473145,both-open
noiseless,700,28,J003353.1-075210,False,1.7,0.85,7.761483158096206,0.007990110549955637,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.326040526502766e-07,7.725449085235596,0.008037555031478405,7.238858222961426,both-open
noiseless,701,29,J004624.8+203718,True,1.7,0.85,7.761483158096206,0.002294102972399475,7.095692078979591,405,404.99999999999994,0.1061384702549596,0.8938615297450404,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.1090503448940581e-07,7.725553035736084,0.0023076387587934732,7.0959014892578125,both-open
noiseless,702,30,J004949.8+242702,False,1.7,0.85,7.761483158096206,0.009016919055962283,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.1404503368339647e-06,7.725428104400635,0.009070515632629395,7.116626739501953,both-open
noiseless,703,31,J005138.6+272000,False,1.7,0.85,7.761483158096206,0.03330194890259536,0.0,624,624.0,1.0,0.0,,,1.7,0.52,0.52,False,False,1.5464536960741209,,False,True,0.0,True,0.00020470140771067236,7.761483192443848,0.03333050385117531,0.0,upper-open
noiseless,704,32,J005911.2+421629,False,1.7,0.85,7.761483158096206,0.008766611481537102,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.0486650126040331e-06,7.725443363189697,0.00881868228316307,7.6201558113098145,both-open
noiseless,705,33,J010455.4+000336,True,1.7,0.85,7.761483158096206,0.004288460050657821,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.4915829044402926e-07,7.725543022155762,0.004313783720135689,10.55814266204834,both-open
noiseless,706,34,J010919.5+433741,False,1.7,0.85,7.761483158096206,0.0051623604546147455,10.687613178247926,642,642.0,0.15067050253196843,0.8493294974680315,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.429850039537996e-07,7.7255330085754395,0.005192867014557123,10.68807315826416,both-open
noiseless,707,35,J012847.1-074201,False,1.7,0.85,7.761483158096206,0.0017000417572263769,5.883028214055373,332,332.0,0.09594811449921391,0.9040518855007861,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,7.4875913469441e-08,7.72555685043335,0.0017100689001381397,5.883184432983398,both-open
noiseless,708,36,J014618.4-181303,False,1.7,0.85,7.761483158096206,0.003938700362593052,9.15736458913758,541,541.0000000000001,0.13641766684046572,0.8635823331595343,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.393339286754781e-07,7.7255401611328125,0.0039619640447199345,9.157718658447266,both-open
noiseless,709,37,J021644.0+165052,False,1.7,0.85,7.761483158096206,0.020382800279349446,0.11906159026615662,388,388.0,0.9843443731222172,0.01565562687778275,,,1.7,0.6,0.6,False,False,,,True,True,0.0,True,1.2323510504133606e-05,7.7195892333984375,0.020518843084573746,0.12173981964588165,both-open
noiseless,710,38,J021953.6+024712,True,1.7,0.85,7.761483158096206,0.006186742870673822,7.704508583327725,509,509.00000000000006,0.22775043952508417,0.7722495604749159,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.907286322326399e-07,7.725489616394043,0.006223401520401239,7.705038070678711,both-open
noiseless,711,39,J022133.8+212157,True,1.7,0.85,7.761483158096206,0.003938756676506144,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.890856762860494e-07,7.725523948669434,0.003962046932429075,7.138829231262207,both-open
noiseless,712,40,J033341.5+390946,False,1.7,0.85,7.761483158096206,0.009615908671093099,11.737245357039347,779,779.0000000000002,0.23129583467501652,0.7687041653249834,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.304268360210699e-07,7.72548770904541,0.009672893211245537,11.738066673278809,both-open
noiseless,713,41,J034039.9+364452,False,1.7,0.85,7.761483158096206,0.001094133697355175,9.418061898248324,501,501.00000000000006,0.04092112901830336,0.9590788709816966,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.1491644019988598e-08,7.7255730628967285,0.001100574852898717,9.418166160583496,both-open
noiseless,714,42,J042013.6+074204,True,1.7,0.85,7.761483158096206,0.014076813869545209,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.6041164460366417e-06,7.725273132324219,0.014161037281155586,5.023408889770508,both-open
noiseless,715,43,J042427.5+251232,False,1.7,0.85,7.761483158096206,0.023161932409817926,0.0,434,434.0,1.0,0.0,,,1.7,0.52,0.52,False,False,,,True,True,0.0,True,0.0001423724534674875,7.761483192443848,0.023181794211268425,0.0,both-open
noiseless,716,44,J042735.2+084634,False,1.7,0.85,7.761483158096206,0.0015325147408585713,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.712604433938395e-08,7.725562572479248,0.0015415488742291927,6.4543137550354,both-open
noiseless,717,45,J043622.6+103916,False,1.7,0.85,7.761483158096206,0.019564720664680554,1.0467363627619553,420,420.0,0.8728493660399568,0.12715063396004325,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.5516668702182415e-06,7.724918365478516,0.01968325488269329,1.0480642318725586,both-open
noiseless,718,46,J045158.4+252137,False,1.7,0.85,7.761483158096206,0.003151826229666562,11.308416707703403,636,635.9999999999999,0.09285816332502664,0.9071418366749734,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.346684257441666e-07,7.725557804107666,0.0031704141292721033,11.308707237243652,both-open
noiseless,719,47,J045534.8+594607,False,1.7,0.85,7.761483158096206,0.013083767573170212,10.228400553857147,767,767.0000000000002,0.31963357783087276,0.6803664221691272,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.6636771533740102e-06,7.72542667388916,0.01316154282540083,10.229474067687988,both-open
noiseless,720,48,J051622.3+171246,True,1.7,0.85,7.761483158096206,0.0029949062490571823,17.03062360761987,925,925.0000000000002,0.060667547501224287,0.9393324524987757,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,8.578172128181905e-08,7.7255682945251465,0.0030125491321086884,17.03090476989746,both-open
noiseless,721,49,J062921.8+263019,False,1.7,0.85,7.761483158096206,0.0031504202417730344,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,8.556094144296367e-08,7.725569248199463,0.0031689770985394716,19.01226806640625,both-open
noiseless,722,50,J063158.7+252050,False,1.7,0.85,7.761483158096206,0.0014483193158449615,16.775411813471074,883,883.0,0.03073396262384163,0.9692660373761584,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.1555479179369286e-08,7.725574970245361,0.0014568425249308348,16.775550842285156,both-open
noiseless,723,51,J072650.0+310204,True,1.7,0.85,7.761483158096206,0.014210902897355245,8.893210073774759,720,720.0,0.3698316840374078,0.6301683159625923,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.037826561718248e-06,7.725388526916504,0.014295525848865509,8.894351959228516,both-open
noiseless,724,53,J075053.0+174036,False,1.7,0.85,7.761483158096206,0.001406749567229521,13.909390067623644,736,736.0,0.03581408957176782,0.9641859104282322,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.4289988687087316e-08,7.725574016571045,0.0014150296337902546,13.909523963928223,both-open
noiseless,725,54,J080530.7-011202,False,1.7,0.85,7.761483158096206,0.006792027387203282,8.481837151654123,560,560.0,0.22726174707475205,0.7727382529252479,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,6.473255211858486e-07,7.725490093231201,0.0068322718143463135,8.48241901397705,both-open
noiseless,726,55,J081545.8+100411,True,1.7,0.85,7.761483158096206,0.020162314197013274,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,4.056309194311325e-06,7.725222110748291,0.020283183082938194,5.728917121887207,both-open
noiseless,727,56,J081725.6-073045,False,1.7,0.85,7.761483158096206,0.03212784172974745,0.0,602,602.0,1.0,0.0,,,1.7,0.52,0.52,False,False,1.5402758164864183,,False,True,0.0,True,0.0001974843708012486,7.761483192443848,0.032155390828847885,0.0,upper-open
noiseless,728,57,J082319.3+155746,True,1.7,0.85,7.761483158096206,0.0035834205528216673,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.893812395792338e-07,7.72554874420166,0.0036045715678483248,9.934992790222168,both-open
noiseless,729,58,J082605.8+401731,False,1.7,0.85,7.761483158096206,0.00867733752203763,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.037207178153039e-07,7.7254743576049805,0.008728797547519207,9.456206321716309,both-open
noiseless,730,59,J084606.5+050725,False,1.7,0.85,7.761483158096206,0.0018592051786327716,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.969593530608108e-08,7.7255659103393555,0.0018701605731621385,9.294053077697754,both-open
noiseless,731,60,J092207.6+034559,True,1.7,0.85,7.761483158096206,0.0025384765612090536,10.808458699922555,599,598.9999999999999,0.07940745459225017,0.9205925454077498,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.373547982249875e-08,7.725562572479248,0.0025534403976053,10.808693885803223,both-open
noiseless,732,61,J093208.6+290404,False,1.7,0.85,7.761483158096206,0.008501205758200434,7.952111720006722,565,565.0000000000001,0.281933718538949,0.718066281461051,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.733327601679775e-07,7.725453853607178,0.008551673963665962,7.952821254730225,both-open
noiseless,733,62,J094201.1+085820,False,1.7,0.85,7.761483158096206,0.012673147119148761,5.165447667883098,501,501.0,0.47398182652104115,0.5260181734789589,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.2210081169760088e-06,7.725302219390869,0.012748884968459606,5.166425704956055,both-open
noiseless,734,63,J102150.2+140720,False,1.7,0.85,7.761483158096206,0.00482234203233349,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.839381861325819e-07,7.725515365600586,0.0048508732579648495,7.81402063369751,both-open
noiseless,735,64,J102320.8+594840,False,1.7,0.85,7.761483158096206,0.005917378070849239,7.215419790374667,479,479.00000000000006,0.23147747912933356,0.7685225208706664,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,5.729466465709265e-07,7.725487232208252,0.005952445324510336,7.215925216674805,both-open
noiseless,736,65,J105452.0+552113,True,1.7,0.85,7.761483158096206,0.0030775249586664374,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.679232468632108e-07,7.725546836853027,0.0030956927221268415,8.1998872756958,both-open
noiseless,737,66,J111254.5+132609,True,1.7,0.85,7.761483158096206,0.01111800789370155,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.5973188283169293e-06,7.7253875732421875,0.011184214614331722,6.933132171630859,both-open
noiseless,738,67,J112951.5+025617,True,1.7,0.85,7.761483158096206,0.0024778165627363847,7.969048819261235,453,453.00000000000006,0.10249103743746192,0.8975089625625381,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.1599075833146344e-07,7.725554466247559,0.0024924343451857567,7.96927547454834,both-open
noiseless,739,68,J113009.1+203054,False,1.7,0.85,7.761483158096206,0.002269384820696516,10.064461747185868,556,556.0,0.07648007297320841,0.9235199270267916,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,8.089818948064931e-08,7.7255635261535645,0.002282761037349701,10.064672470092773,both-open
noiseless,740,69,J113553.9+400132,False,1.7,0.85,7.761483158096206,0.00978942002549282,6.577362521662247,519,519.0000000000001,0.35343092268221193,0.6465690773177881,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.3525425117677514e-06,7.725401401519775,0.009847680106759071,6.578154563903809,both-open
noiseless,741,70,J114739.1+252910,True,1.7,0.85,7.761483158096206,0.003317050787093471,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.9048013655265095e-07,7.725543975830078,0.003336637280881405,8.288342475891113,both-open
noiseless,742,71,J114935.7+222355,True,1.7,0.85,7.761483158096206,0.017205664520040118,4.774833295489349,566,566.0000000000001,0.5695999717108878,0.4304000282891121,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.489227182740251e-06,7.725216865539551,0.017308829352259636,4.776116371154785,both-open
noiseless,743,72,J120025.3+032049,False,1.7,0.85,7.761483158096206,0.0028049971595359427,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.379592049488565e-07,7.725552082061768,0.0028215486090630293,8.49596118927002,both-open
noiseless,744,73,J121756.8+204017,False,1.7,0.85,7.761483158096206,0.015176383895055826,5.500524827328526,565,565.0,0.5033091148723643,0.4966908851276357,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.7901905923499726e-06,7.725276470184326,0.015267173759639263,5.501683235168457,both-open
noiseless,745,74,J122241.3+020559,True,1.7,0.85,7.761483158096206,0.003777159513807482,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.1523197801798233e-07,7.725544452667236,0.003799461992457509,9.530644416809082,both-open
noiseless,746,77,J132701.0+021220,True,1.7,0.85,7.761483158096206,0.009010707821826931,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.0200103019997186e-06,7.725456714630127,0.009064193814992905,8.588966369628906,both-open
noiseless,747,78,J132722.9+033745,False,1.7,0.85,7.761483158096206,0.011771198351344879,7.0255528517793255,579,579.0000000000001,0.38094041774982507,0.619059582250175,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.7292783240918652e-06,7.725379467010498,0.011841320432722569,7.02649450302124,both-open
noiseless,748,79,J153940.5+342527,True,1.7,0.85,7.761483158096206,0.021275264561361383,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,4.2050770048263075e-06,7.725233554840088,0.0214027501642704,6.359086513519287,both-open
noiseless,749,80,J161602.6+075153,False,1.7,0.85,7.761483158096206,0.006058261489899564,14.004289032991348,828,828.0,0.13709847293226568,0.8629015270677344,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.6978485695726704e-07,7.725539684295654,0.0060940454714000225,14.00483226776123,both-open
noiseless,750,81,J161610.2+065504,True,1.7,0.85,7.761483158096206,0.00424927962439601,13.473035290892259,767,767.0,0.10380897107456237,0.8961910289254377,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.0127174593653763e-07,7.7255539894104,0.004274349194020033,13.473423957824707,both-open
noiseless,751,82,J165658.9-091055,False,1.7,0.85,7.761483158096206,0.0006620943815565358,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.860009201162029e-09,7.7255778312683105,0.0006659881910309196,20.29833221435547,both-open
noiseless,752,83,J172227.2+320757,False,1.7,0.85,7.761483158096206,0.01716291470691535,11.06272779221385,886,886.0000000000001,0.36297127910823096,0.637028720891769,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.423696685127652e-06,7.725393772125244,0.017265090718865395,11.06411075592041,both-open
noiseless,753,84,J175402.9+580630,False,1.7,0.85,7.761483158096206,0.009021667326242749,9.721022816294091,665,665.0,0.2542026670178843,0.7457973329821157,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,9.463033165957313e-07,7.725472927093506,0.009075173176825047,9.721785545349121,both-open
noiseless,754,85,J202512.8+003134,True,1.7,0.85,7.761483158096206,0.006796313755892268,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.578742280296865e-07,7.72554874420166,0.006836428306996822,18.928003311157227,both-open
noiseless,755,86,J205043.1+012329,True,1.7,0.85,7.761483158096206,0.013390735043271176,11.330898427655564,829,829.0,0.30266682845536796,0.697333171544632,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.627107508284098e-06,7.725439071655273,0.013470287434756756,11.332005500793457,both-open
noiseless,756,87,J205853.1+012411,True,1.7,0.85,7.761483158096206,0.008543309982924421,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,6.71556676934415e-07,7.7255167961120605,0.008593851700425148,14.091986656188965,both-open
noiseless,757,88,J205952.2+011500,True,1.7,0.85,7.761483158096206,0.004453682481178617,13.554769275970521,775,774.9999999999999,0.10767936566479391,0.8923206343352061,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.1817822926095687e-07,7.725552558898926,0.004479961935430765,13.55517578125,both-open
noiseless,758,89,J212936.5+172533,False,1.7,0.85,7.761483158096206,0.007339837343384495,10.319106451740845,664,664.0000000000001,0.2071253693725844,0.7928746306274156,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,6.456242545027635e-07,7.7255024909973145,0.007383297197520733,10.319741249084473,both-open
noiseless,759,92,J115914.9+494748,True,1.7,0.85,7.761483158096206,0.016818616512445855,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,3.3313609293372792e-06,7.725232124328613,0.01691940240561962,4.99664831161499,both-open
noiseless,760,93,J121218.5+273255,True,1.7,0.85,7.761483158096206,0.02654124542319985,2.4045952885323403,620,620.0000000000001,0.802129609374244,0.19787039062575595,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,7.04495097991753e-06,7.724991321563721,0.026701657101511955,2.4064342975616455,both-open
noiseless,761,94,J122902.5+473721,True,1.7,0.85,7.761483158096206,0.003984940475564309,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.6172182288064505e-07,7.725533962249756,0.004008487332612276,8.376314163208008,both-open
noiseless,762,95,J123048.9+103247,False,1.7,0.85,7.761483158096206,0.01106852520629123,7.401226643084595,585,585.0000000000001,0.3545266050717687,0.6454733949282313,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.5331628446801915e-06,7.725400447845459,0.011134400963783264,7.402121543884277,both-open
noiseless,763,96,J124932.5+495344,False,1.7,0.85,7.761483158096206,0.0014294234925482862,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,2.92652657662984e-08,7.72557258605957,0.0014378390042111278,11.764732360839844,both-open
noiseless,764,97,J130650.0+463333,False,1.7,0.85,7.761483158096206,0.009072925237736782,7.330524083173285,544,544.0000000000001,0.31250960655811916,0.6874903934418809,,,1.7,0.64,0.64,False,False,,,True,True,0.0,True,1.1322594559715071e-06,7.7254319190979,0.009126844815909863,7.331271171569824,both-open
noiseless,765,4,J004118.5+252609,False,1.85,0.925,7.761483158096206,0.009534392602490532,3.119443878002918,481,481.00000000000006,0.6691260249017472,0.3308739750982528,,,1.85,1.84,1.84,False,False,1.8274785572578067,1.876699975794299,False,False,0.0,True,6.42857661148355e-05,7.761483192443848,0.009592726826667786,3.113213539123535,two-sided
noiseless,766,6,J023127.6+065856,True,1.85,0.925,7.761483158096206,0.003116044861701046,7.346554214348962,480,480.0,0.21914039042499547,0.7808596095750046,,,1.85,1.84,1.84,False,False,1.7931847598538706,,False,True,0.0,True,5.560178635732882e-06,7.761483192443848,0.003135449020192027,7.344295024871826,upper-open
noiseless,767,7,J023952.7-013419,True,1.85,0.925,7.761483158096206,0.008282220784772766,7.358450922419084,655,655.0000000000001,0.4268403530654932,0.5731596469345068,,,1.85,1.84,1.84,False,False,1.819103858963961,1.8843337796470603,False,False,0.0,True,3.087192476414202e-05,7.761483192443848,0.008333403617143631,7.352704048156738,two-sided
noiseless,768,8,J073220.3+313801,False,1.85,0.925,7.761483158096206,0.019433179963153982,0.0,656,656.0000000000001,1.0,0.0,,,1.85,1.88,1.88,False,False,1.8487154673028825,1.863279778581775,False,False,0.0,True,0.0019204025282988368,7.761483192443848,0.019532734528183937,0.0,two-sided
noiseless,769,10,J083057.3+655031,False,1.85,0.925,7.761483158096206,0.002584516082719044,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,1.85,1.84,1.84,False,False,1.778625187024777,,False,True,0.0,True,2.9501866265491117e-06,7.761483192443848,0.00260065752081573,10.303216934204102,upper-open
noiseless,770,11,J085007.9+360414,True,1.85,0.925,7.761483158096206,0.020951856760788635,0.347606646642762,725,725.0,0.9755386414041213,0.024461358595878682,,,1.85,1.84,1.84,False,False,1.8467626435626106,1.8632679951809128,False,False,0.0,True,0.00030389958326471067,7.761483192443848,0.021077347919344902,0.33568915724754333,two-sided
noiseless,771,12,J090912.7+105829,True,1.85,0.925,7.761483158096206,0.00240440847854974,8.640635102100449,522,522.0000000000001,0.15548829973805164,0.8445117002619483,,,1.85,1.84,1.84,False,False,1.778875047093689,,False,True,0.0,True,3.0048861958675843e-06,7.761483192443848,0.0024194172583520412,8.63886833190918,upper-open
noiseless,772,13,J091753.4+514338,True,1.85,0.925,7.761483158096206,0.006933401867471617,8.407704149432682,663,663.0000000000001,0.3530147172264926,0.6469852827735074,,,1.85,1.84,1.84,False,False,1.8147654321075664,1.8906540317757468,False,False,0.0,True,2.074939146723409e-05,7.761483192443848,0.006976366508752108,8.402815818786621,two-sided
noiseless,773,14,J092048.3+302818,True,1.85,0.925,7.761483158096206,0.0016698675625787273,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,1.85,1.84,1.84,False,False,1.7339843044680354,,False,True,0.0,True,1.1106376405223273e-06,7.761483192443848,0.0016803215257823467,12.12429141998291,upper-open
noiseless,774,15,J094951.8+170711,True,1.85,0.925,7.761483158096206,0.00398102781881913,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,1.85,1.84,1.84,False,False,1.7969110675910507,,False,True,0.0,True,6.682815978820145e-06,7.761483192443848,0.004005829803645611,10.103446006774902,upper-open
noiseless,775,16,J100226.8+203102,True,1.85,0.925,7.761483158096206,0.0033129350071532367,12.31243897781798,740,740.0000000000001,0.1511266874499064,0.8488733125500936,,,1.85,1.84,1.84,False,False,1.7866014971124458,,False,True,0.0,True,4.021224867756246e-06,7.761483192443848,0.0033336186315864325,12.310002326965332,upper-open
noiseless,776,17,J105417.5+143904,True,1.85,0.925,7.761483158096206,0.003173866374366247,10.130783724410712,624,624.0000000000001,0.17169751728050914,0.8283024827194908,,,1.85,1.84,1.84,False,False,1.7883321692453913,,False,True,0.0,True,4.392739526792866e-06,7.761483192443848,0.0031936659943312407,10.128458976745605,upper-open
noiseless,777,18,J111450.3-121351,True,1.85,0.925,7.761483158096206,0.009931695884109994,4.836228642190183,582,582.0000000000001,0.5760502837311912,0.42394971626880884,,,1.85,1.84,1.84,False,False,1.8258104910253876,1.8781384553318847,False,False,0.0,True,5.403976078355299e-05,7.761483192443848,0.00999271310865879,4.829573631286621,two-sided
noiseless,778,19,J112358.8+212850,True,1.85,0.925,7.761483158096206,0.0028404080006514763,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,1.85,1.84,1.84,False,False,1.7854246492147847,,False,True,0.0,True,3.862975972879212e-06,7.761483192443848,0.0028581293299794197,9.251701354980469,upper-open
noiseless,779,20,J115235.4+371543,False,1.85,0.925,7.761483158096206,0.00446297578331347,6.455355028212524,480,480.0,0.31386526799832865,0.6861347320016713,,,1.85,1.84,1.84,False,False,1.8065586639256408,1.9068854594133162,False,False,0.0,True,1.171510683661836e-05,7.761483192443848,0.0044906712137162685,6.452182769775391,two-sided
noiseless,780,23,J131129.5-012028,False,1.85,0.925,7.761483158096206,0.011554183274024351,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,1.85,1.84,1.84,False,False,1.826900820472577,1.8763462111659677,False,False,0.0,True,6.128341394173731e-05,7.761483192443848,0.011625200510025024,5.871809005737305,two-sided
noiseless,781,24,J131505.2+514903,True,1.85,0.925,7.761483158096206,0.01615314137335054,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,1.85,1.84,1.84,False,False,1.835211988804998,1.8690755607374834,False,False,0.0,True,0.00015451521711895566,7.761483192443848,0.016251156106591225,2.317028284072876,two-sided
noiseless,782,25,J133238.4+503336,True,1.85,0.925,7.761483158096206,0.012908006596209021,4.238989880657316,652,652.0000000000002,0.6683001364341729,0.33169986356582715,,,1.85,1.84,1.84,False,False,1.8295077210650523,1.873306282851305,False,False,0.0,True,8.686940181235059e-05,7.761483192443848,0.01298698503524065,4.230553150177002,two-sided
noiseless,783,26,J000311.6-060530,True,1.85,0.925,7.761483158096206,0.0017728937200650681,10.097310039802007,575,575.0000000000001,0.10408180706514723,0.8959181929348528,,,1.85,1.84,1.84,False,False,1.7517711686806374,,False,True,0.0,True,1.4724899983775686e-06,7.761483192443848,0.0017839830834418535,10.095992088317871,upper-open
noiseless,784,27,J001248.9-085535,False,1.85,0.925,7.761483158096206,0.01381183559901603,1.249695959482107,530,530.0,0.8797018344188569,0.12029816558114319,,,1.85,1.84,1.84,False,False,1.835290990363074,1.8696133971489177,False,False,0.0,True,0.00015267037172606024,7.761483192443848,0.013895303010940552,1.2413526773452759,two-sided
noiseless,785,28,J003353.1-075210,False,1.85,0.925,7.761483158096206,0.004435144366241507,7.23819335428729,519,519.0,0.28846981094383406,0.7115301890561659,,,1.85,1.84,1.84,False,False,1.805017019924564,1.9106498516992183,False,False,0.0,True,1.061468896068618e-05,7.761483192443848,0.00446269242092967,7.2350239753723145,two-sided
noiseless,786,29,J004624.8+203718,True,1.85,0.925,7.761483158096206,0.0012734088984127907,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,1.85,1.84,1.84,False,False,1.7269339681371811,,False,True,0.0,True,1.0787812243506778e-06,7.761483192443848,0.0012813734356313944,7.094746112823486,upper-open
noiseless,787,30,J004949.8+242702,False,1.85,0.925,7.761483158096206,0.005005104435273283,7.115886157173654,532,532.0,0.31758609431908036,0.6824139056809196,,,1.85,1.84,1.84,False,False,1.8083682937028218,1.902153706405754,False,False,0.0,True,1.3310220253970328e-05,7.761483192443848,0.005036159884184599,7.112331390380859,two-sided
noiseless,788,31,J005138.6+272000,False,1.85,0.925,7.761483158096206,0.01848521996495135,0.0,624,624.0000000000002,1.0,0.0,,,1.85,1.88,1.88,False,False,1.8486495938312355,1.8636431920683667,False,False,0.0,True,0.0018267243560785573,7.761483192443848,0.018579918891191483,0.0,two-sided
noiseless,789,32,J005911.2+421629,False,1.85,0.925,7.761483158096206,0.004866163901021779,7.619429122004905,553,553.0,0.29704453604252934,0.7029554639574707,,,1.85,1.84,1.84,False,False,1.8069513552754357,1.9054753160417777,False,False,0.0,True,1.2024096974982967e-05,7.761483192443848,0.004896380007266998,7.615957736968994,two-sided
noiseless,790,33,J010455.4+000336,True,1.85,0.925,7.761483158096206,0.002380435078414829,10.557755892602797,619,619.0,0.12981523363340872,0.8701847663665913,,,1.85,1.84,1.84,False,False,1.7736006680731726,,False,True,0.0,True,2.473829169957753e-06,7.761483192443848,0.0023953092750161886,10.555996894836426,upper-open
noiseless,791,34,J010919.5+433741,False,1.85,0.925,7.761483158096206,0.00286551903676973,10.687613178247926,642,642.0000000000001,0.15067050253196843,0.8493294974680315,,,1.85,1.84,1.84,False,False,1.7829481961089864,,False,True,0.0,True,3.4673935829232505e-06,7.761483192443848,0.0028834096156060696,10.685504913330078,upper-open
noiseless,792,35,J012847.1-074201,False,1.85,0.925,7.761483158096206,0.0009436578599002915,5.883028214055373,332,332.00000000000006,0.09594811449921391,0.9040518855007861,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,7.219091457955074e-07,7.761483192443848,0.0009495624108240008,5.882325649261475,both-open
noiseless,793,36,J014618.4-181303,False,1.85,0.925,7.761483158096206,0.0021862907420680112,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,1.85,1.84,1.84,False,False,1.7722590927572623,,False,True,0.0,True,2.3899044663266977e-06,7.761483192443848,0.00219994829967618,9.15575122833252,upper-open
noiseless,794,37,J021644.0+165052,False,1.85,0.925,7.761483158096206,0.011314068968380473,0.11906159026615662,388,387.99999999999994,0.9843443731222172,0.01565562687778275,,,1.85,1.84,1.84,False,False,1.845980699069833,1.8689390099917322,False,False,0.0,True,0.00016888924553276619,7.761483192443848,0.011381763964891434,0.1126728281378746,two-sided
noiseless,795,38,J021953.6+024712,True,1.85,0.925,7.761483158096206,0.0034341324336752965,7.704508583327725,509,509.0000000000001,0.22775043952508417,0.7722495604749159,,,1.85,1.84,1.84,False,False,1.795958389149059,,False,True,0.0,True,6.381745379258064e-06,7.761483192443848,0.0034555105958133936,7.702023506164551,upper-open
noiseless,796,39,J022133.8+212157,True,1.85,0.925,7.761483158096206,0.0021863220007512086,7.138481524218591,438,438.0,0.1685000295676738,0.8314999704323263,,,1.85,1.84,1.84,False,False,1.7782667267964558,,False,True,0.0,True,2.967825764699228e-06,7.761483192443848,0.0021999627351760864,7.1368794441223145,upper-open
noiseless,797,40,J033341.5+390946,False,1.85,0.925,7.761483158096206,0.005337591126211415,11.737245357039347,779,779.0,0.23129583467501652,0.7687041653249834,,,1.85,1.84,1.84,False,False,1.8042075258580181,1.911912080997087,False,False,0.0,True,1.0082224207508261e-05,7.761483192443848,0.005370814353227615,11.73338508605957,two-sided
noiseless,798,41,J034039.9+364452,False,1.85,0.925,7.761483158096206,0.0006073308840222164,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,1.9753917968046153e-07,7.761483192443848,0.0006111401016823947,9.417603492736816,both-open
noiseless,799,42,J042013.6+074204,True,1.85,0.925,7.761483158096206,0.007813746923500373,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,1.85,1.84,1.84,False,False,1.8209009634610143,1.8829601161876286,False,False,0.0,True,3.5985509668989835e-05,7.761483192443848,0.00786188617348671,5.017011642456055,two-sided
noiseless,800,43,J042427.5+251232,False,1.85,0.925,7.761483158096206,0.012856707475623215,0.0,434,434.0,1.0,0.0,,,1.85,1.88,1.88,False,False,1.8480584021905322,1.8669047025068124,False,False,0.0,True,0.0012705102089967113,7.761483192443848,0.012922571040689945,0.0,two-sided
noiseless,801,44,J042735.2+084634,False,1.85,0.925,7.761483158096206,0.0008506670936034413,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,5.432968919194536e-07,7.761483192443848,0.0008559933048672974,6.453535556793213,both-open
noiseless,802,45,J043622.6+103916,False,1.85,0.925,7.761483158096206,0.010859969970444092,1.0467363627619553,420,420.0000000000001,0.8728493660399568,0.12715063396004325,,,1.85,1.84,1.84,False,False,1.833036905913859,1.8717364266438117,False,False,0.0,True,0.00011795900097055778,7.761483192443848,0.010925632901489735,1.040153980255127,two-sided
noiseless,803,46,J045158.4+252137,False,1.85,0.925,7.761483158096206,0.001749513258731505,11.308416707703403,636,635.9999999999999,0.09285816332502664,0.9071418366749734,,,1.85,1.84,1.84,False,False,1.744614189233278,,False,True,0.0,True,1.2949143410878605e-06,7.761483192443848,0.0017604614840820432,11.307112693786621,upper-open
noiseless,804,47,J045534.8+594607,False,1.85,0.925,7.761483158096206,0.007262527555602015,10.228400553857147,767,767.0000000000001,0.31963357783087276,0.6803664221691272,,,1.85,1.84,1.84,False,False,1.8138637827666113,1.8915198677028895,False,False,0.0,True,1.9451185721663933e-05,7.761483192443848,0.007307586260139942,10.223244667053223,two-sided
noiseless,805,48,J051622.3+171246,True,1.85,0.925,7.761483158096206,0.0016624102376156982,17.03062360761987,925,925.0,0.060667547501224287,0.9393324524987757,,,1.85,1.84,1.84,False,False,1.5033588446311663,,False,True,0.0,True,8.020882660275674e-07,7.761483192443848,0.001672827755101025,17.029375076293945,upper-open
noiseless,806,49,J062921.8+263019,False,1.85,0.925,7.761483158096206,0.0017487328240621727,19.01197110642494,1029,1029.0,0.057367781318524144,0.9426322186814758,,,1.85,1.84,1.84,False,False,1.5055556347531134,,False,True,0.0,True,7.977332643349655e-07,7.761483192443848,0.00175969279371202,19.010656356811523,upper-open
noiseless,807,50,J063158.7+252050,False,1.85,0.925,7.761483158096206,0.0008039319623962149,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,1.963841214092099e-07,7.761483192443848,0.0008089766488410532,16.774803161621094,both-open
noiseless,808,51,J072650.0+310204,True,1.85,0.925,7.761483158096206,0.007888176957046003,8.893210073774759,720,720.0,0.3698316840374078,0.6301683159625923,,,1.85,1.84,1.84,False,False,1.8169293674346463,1.8872544087640046,False,False,0.0,True,2.4887074005164322e-05,7.761483192443848,0.00793702807277441,8.88766860961914,two-sided
noiseless,809,53,J075053.0+174036,False,1.85,0.925,7.761483158096206,0.0007808574585798854,13.909390067623644,736,736.0,0.03581408957176782,0.9641859104282322,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,2.2227470708457986e-07,7.761483192443848,0.0007857561577111483,13.90880012512207,both-open
noiseless,810,54,J080530.7-011202,False,1.85,0.925,7.761483158096206,0.003770113293598912,8.481837151654123,560,560.0000000000001,0.22726174707475205,0.7727382529252479,,,1.85,1.84,1.84,False,False,1.7976302831347009,,False,True,0.0,True,6.990238489379408e-06,7.761483192443848,0.003793583484366536,8.479108810424805,upper-open
noiseless,811,55,J081545.8+100411,True,1.85,0.925,7.761483158096206,0.011191681724825582,5.727410117715375,670,670.0,0.5638719813000697,0.43612801869993034,,,1.85,1.84,1.84,False,False,1.8266007967542375,1.876781279877638,False,False,0.0,True,5.916487097579193e-05,7.761483192443848,0.011260474100708961,5.719887733459473,two-sided
noiseless,812,56,J081725.6-073045,False,1.85,0.925,7.761483158096206,0.017833497466187037,0.0,602,602.0,1.0,0.0,,,1.85,1.88,1.88,False,False,1.848600243439686,1.8639154503448678,False,False,0.0,True,0.001762320612442636,7.761483192443848,0.017924856394529343,0.0,two-sided
noiseless,813,57,J082319.3+155746,True,1.85,0.925,7.761483158096206,0.0019890823008461736,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,1.85,1.84,1.84,False,False,1.7631652618739386,,False,True,0.0,True,1.8595221149553254e-06,7.761483192443848,0.002001517452299595,9.933194160461426,upper-open
noiseless,814,58,J082605.8+401731,False,1.85,0.925,7.761483158096206,0.004816609780831494,9.45547241212854,645,645.0000000000001,0.25208193012240204,0.7479180698775979,,,1.85,1.84,1.84,False,False,1.8039907762546532,1.9135315479049704,False,False,0.0,True,9.969223867756227e-06,7.761483192443848,0.004846567288041115,9.452004432678223,two-sided
noiseless,815,59,J084606.5+050725,False,1.85,0.925,7.761483158096206,0.0010320061683934967,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,5.619633611786412e-07,7.761483192443848,0.0010384710039943457,9.293106079101562,both-open
noiseless,816,60,J092207.6+034559,True,1.85,0.925,7.761483158096206,0.0014090556005317046,10.808458699922555,599,598.9999999999999,0.07940745459225017,0.9205925454077498,,,1.85,1.84,1.84,False,False,1.6049350527013486,,False,True,0.0,True,8.908492645787192e-07,7.761483192443848,0.0014178783167153597,10.807405471801758,upper-open
noiseless,817,61,J093208.6+290404,False,1.85,0.925,7.761483158096206,0.004718842697983929,7.952111720006722,565,565.0000000000001,0.281933718538949,0.718066281461051,,,1.85,1.84,1.84,False,False,1.8056235069007474,1.9086689859165684,False,False,0.0,True,1.101613446508054e-05,7.761483192443848,0.004748160019516945,7.948735237121582,two-sided
noiseless,818,62,J094201.1+085820,False,1.85,0.925,7.761483158096206,0.007034600672496889,5.165447667883098,501,501.0000000000001,0.47398182652104115,0.5260181734789589,,,1.85,1.84,1.84,False,False,1.8188514100571957,1.8855146897722537,False,False,0.0,True,2.976293404799435e-05,7.761483192443848,0.00707799568772316,5.160617351531982,two-sided
noiseless,819,63,J102150.2+140720,False,1.85,0.925,7.761483158096206,0.0026767818746778476,7.813598784343788,489,489.00000000000006,0.18478388367905033,0.8152161163209497,,,1.85,1.84,1.84,False,False,1.7860435055475643,,False,True,0.0,True,3.997304474978591e-06,7.761483192443848,0.002693472197279334,7.811644077301025,upper-open
noiseless,820,64,J102320.8+594840,False,1.85,0.925,7.761483158096206,0.0032846136295315406,7.215419790374667,479,479.0,0.23147747912933356,0.7685225208706664,,,1.85,1.84,1.84,False,False,1.795406326833693,,False,True,0.0,True,6.209489527009282e-06,7.761483192443848,0.003305058227851987,7.2130446434021,upper-open
noiseless,821,65,J105452.0+552113,True,1.85,0.925,7.761483158096206,0.0017082701668593135,8.199608366205487,476,476.0,0.12114613708114876,0.8788538629188513,,,1.85,1.84,1.84,False,False,1.7572947040447227,,False,True,0.0,True,1.654796164984873e-06,7.761483192443848,0.0017189480131492019,8.198343276977539,upper-open
noiseless,822,66,J111254.5+132609,True,1.85,0.925,7.761483158096206,0.006171375197537512,6.932239249252863,562,562.0000000000001,0.37068550329923167,0.6293144967007683,,,1.85,1.84,1.84,False,False,1.8139781626662954,1.8923103095129397,False,False,0.0,True,1.95219098486632e-05,7.761483192443848,0.006209592800587416,6.9279046058654785,two-sided
noiseless,823,67,J112951.5+025617,True,1.85,0.925,7.761483158096206,0.0013753844956326904,7.969048819261235,453,452.99999999999994,0.10249103743746192,0.8975089625625381,,,1.85,1.84,1.84,False,False,1.7328247519164104,,False,True,0.0,True,1.1246847293477913e-06,7.761483192443848,0.0013839880703017116,7.968026161193848,upper-open
noiseless,824,68,J113009.1+203054,False,1.85,0.925,7.761483158096206,0.0012596883659390708,10.064461747185868,556,556.0000000000001,0.07648007297320841,0.9235199270267916,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,7.66893322179385e-07,7.761483192443848,0.0012675768230110407,10.063519477844238,both-open
noiseless,825,69,J113553.9+400132,False,1.85,0.925,7.761483158096206,0.005433903674221045,6.577362521662247,519,519.0,0.35343092268221193,0.6465690773177881,,,1.85,1.84,1.84,False,False,1.8112373342743726,1.896585021114198,False,False,0.0,True,1.628353516025527e-05,7.761483192443848,0.005467575509101152,6.5735321044921875,two-sided
noiseless,826,70,J114739.1+252910,True,1.85,0.925,7.761483158096206,0.0018412259779054304,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,1.85,1.84,1.84,False,False,1.7633584212436229,,False,True,0.0,True,1.8885105532717716e-06,7.761483192443848,0.0018527316860854626,8.28668212890625,upper-open
noiseless,827,71,J114935.7+222355,True,1.85,0.925,7.761483158096206,0.009550506915567145,4.774833295489349,566,566.0000000000001,0.5695999717108878,0.4304000282891121,,,1.85,1.84,1.84,False,False,1.8252712615690385,1.8788663555369836,False,False,0.0,True,5.117969988077675e-05,7.761483192443848,0.00960919726639986,4.768423080444336,two-sided
noiseless,828,72,J120025.3+032049,False,1.85,0.925,7.761483158096206,0.001556995647514331,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,1.85,1.84,1.84,False,False,1.7458132115299085,,False,True,0.0,True,1.3442778481476125e-06,7.761483192443848,0.0015667330008000135,8.494548797607422,upper-open
noiseless,829,73,J121756.8+204017,False,1.85,0.925,7.761483158096206,0.008424095400338222,5.500524827328526,565,565.0000000000001,0.5033091148723643,0.4966908851276357,,,1.85,1.84,1.84,False,False,1.8217919581594828,1.882017669014019,False,False,0.0,True,3.8415638300648425e-05,7.761483192443848,0.00847600307315588,5.494779586791992,two-sided
noiseless,830,74,J122241.3+020559,True,1.85,0.925,7.761483158096206,0.002096622773029314,9.5303032472482,557,557.0000000000001,0.12706474533303186,0.8729352546669682,,,1.85,1.84,1.84,False,False,1.7684107164246021,,False,True,0.0,True,2.131902135715791e-06,7.761483192443848,0.0021097250282764435,9.528753280639648,upper-open
noiseless,831,77,J132701.0+021220,True,1.85,0.925,7.761483158096206,0.005001656708247408,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,1.85,1.84,1.84,False,False,1.8063027372448075,1.9067753556894451,False,False,0.0,True,1.1506965961416427e-05,7.761483192443848,0.005032735411077738,8.584630966186523,two-sided
noiseless,832,78,J132722.9+033745,False,1.85,0.925,7.761483158096206,0.006533947650094581,7.0255528517793255,579,579.0000000000001,0.38094041774982507,0.619059582250175,,,1.85,1.84,1.84,False,False,1.8151495716530635,1.890529450228486,False,False,0.0,True,2.132521410658228e-05,7.761483192443848,0.006574395578354597,7.0209736824035645,two-sided
noiseless,833,79,J153940.5+342527,True,1.85,0.925,7.761483158096206,0.011809457349766385,6.357489901135347,723,723.0,0.5513807649806023,0.4486192350193977,,,1.85,1.84,1.84,False,False,1.8267793182802832,1.8763606482052633,False,False,0.0,True,6.059516402956433e-05,7.761483192443848,0.011882084421813488,6.349527835845947,two-sided
noiseless,834,80,J161602.6+075153,False,1.85,0.925,7.761483158096206,0.0033628150884965056,14.004289032991348,828,828.0000000000002,0.13709847293226568,0.8629015270677344,,,1.85,1.84,1.84,False,False,1.784783645190008,,False,True,0.0,True,3.6947207036064356e-06,7.761483192443848,0.00338382157497108,14.001808166503906,upper-open
noiseless,835,81,J161610.2+065504,True,1.85,0.925,7.761483158096206,0.0023586868377971854,13.473035290892259,767,767.0,0.10380897107456237,0.8961910289254377,,,1.85,1.84,1.84,False,False,1.7658293983858602,,False,True,0.0,True,1.9538315427780617e-06,7.761483192443848,0.002373440656810999,13.471282005310059,upper-open
noiseless,836,82,J165658.9-091055,False,1.85,0.925,7.761483158096206,0.0003675148357361499,20.29826789732785,1048,1048.0000000000002,0.011837869811654097,0.9881621301883459,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,3.459649633441586e-08,7.761483192443848,0.00036982307210564613,20.297988891601562,both-open
noiseless,837,83,J172227.2+320757,False,1.85,0.925,7.761483158096206,0.00952677738245834,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,1.85,1.84,1.84,False,False,1.8185742750392284,1.884304857490921,False,False,0.0,True,2.942282759477166e-05,7.761483192443848,0.009585791267454624,11.056025505065918,two-sided
noiseless,838,84,J175402.9+580630,False,1.85,0.925,7.761483158096206,0.00500774010145739,9.721022816294091,665,664.9999999999999,0.2542026670178843,0.7457973329821157,,,1.85,1.84,1.84,False,False,1.804801174945017,1.9103394219918388,False,False,0.0,True,1.0457995642809692e-05,7.761483192443848,0.005038884002715349,9.717418670654297,two-sided
noiseless,839,85,J202512.8+003134,True,1.85,0.925,7.761483158096206,0.003772492567805912,18.927385715328903,1093,1093.0,0.11651134016861271,0.8834886598313872,,,1.85,1.84,1.84,False,False,1.783849875511652,,False,True,0.0,True,3.5125225394949666e-06,7.761483192443848,0.0037960775662213564,18.924589157104492,upper-open
noiseless,840,86,J205043.1+012329,True,1.85,0.925,7.761483158096206,0.007432918820794867,11.330898427655564,829,829.0,0.30266682845536796,0.697333171544632,,,1.85,1.84,1.84,False,False,1.8133274321449033,1.892078309661357,False,False,0.0,True,1.8747165597687854e-05,7.761483192443848,0.007479063235223293,11.325602531433105,two-sided
noiseless,841,87,J205853.1+012411,True,1.85,0.925,7.761483158096206,0.004742213878384004,14.09123831381071,879,879.0000000000001,0.18211773022590882,0.8178822697740912,,,1.85,1.84,1.84,False,False,1.7977552210201266,,False,True,0.0,True,6.97576047059556e-06,7.761483192443848,0.00477178581058979,14.087773323059082,upper-open
noiseless,842,88,J205952.2+011500,True,1.85,0.925,7.761483158096206,0.00247214661698736,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,1.85,1.84,1.84,False,False,1.7689921764108938,,False,True,0.0,True,2.1250752979540266e-06,7.761483192443848,0.0024876075331121683,13.552933692932129,upper-open
noiseless,843,89,J212936.5+172533,False,1.85,0.925,7.761483158096206,0.004074191219146713,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,1.85,1.84,1.84,False,False,1.7973551899342521,,False,True,0.0,True,6.852261321910191e-06,7.761483192443848,0.004099573474377394,10.316144943237305,upper-open
noiseless,844,92,J115914.9+494748,True,1.85,0.925,7.761483158096206,0.009335664607739975,4.995386504623959,570,570.0,0.5528793279716879,0.44712067202831207,,,1.85,1.84,1.84,False,False,1.8245917525751225,1.8796380998309798,False,False,0.0,True,4.8074504917394734e-05,7.761483192443848,0.009393074549734592,4.9890947341918945,two-sided
noiseless,845,93,J121218.5+273255,True,1.85,0.925,7.761483158096206,0.014732493921800817,2.4045952885323403,620,620.0,0.802129609374244,0.19787039062575595,,,1.85,1.84,1.84,False,False,1.8340668296852634,1.8703833291824556,False,False,0.0,True,0.00013469087837592042,7.761483192443848,0.014821995981037617,2.3953866958618164,two-sided
noiseless,846,94,J122902.5+473721,True,1.85,0.925,7.761483158096206,0.0022119576681082246,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,1.85,1.84,1.84,False,False,1.7752067644261644,,False,True,0.0,True,2.6414618332637474e-06,7.761483192443848,0.0022257687523961067,8.374330520629883,upper-open
noiseless,847,95,J123048.9+103247,False,1.85,0.925,7.761483158096206,0.006143908385792888,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,1.85,1.84,1.84,False,False,1.8131838739106092,1.8933381679623562,False,False,0.0,True,1.847566124979494e-05,7.761483192443848,0.0061819786205887794,7.3968963623046875,two-sided
noiseless,848,96,J124932.5+495344,False,1.85,0.925,7.761483158096206,0.0007934432834579479,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.85,1.84,1.84,False,False,,,True,True,0.0,True,2.6941086161968997e-07,7.761483192443848,0.0007984193507581949,11.763998031616211,both-open
noiseless,849,97,J130650.0+463333,False,1.85,0.925,7.761483158096206,0.005036192303209384,7.330524083173285,544,544.0,0.31250960655811916,0.6874903934418809,,,1.85,1.84,1.84,False,False,1.8082126530123936,1.9024594291004813,False,False,0.0,True,1.3156842840089666e-05,7.761483192443848,0.005067446269094944,7.326943397521973,two-sided
noiseless,850,4,J004118.5+252609,False,1.95,0.975,7.761483158096206,0.0012600291335626494,3.119443878002918,481,481.00000000000006,0.6691260249017472,0.3308739750982528,,,1.94,1.94,1.92,True,False,1.9189813283487986,,False,True,0.0018499563625766768,True,0.004460786829667995,7.761483192443848,0.0020797185134142637,3.11565899848938,upper-open
noiseless,851,6,J023127.6+065856,True,1.95,0.975,7.761483158096206,0.00041180466034154104,7.346554214348962,480,480.00000000000006,0.21914039042499547,0.7808596095750046,,,1.94,1.94,1.92,True,False,1.891833351336205,,False,True,0.00016045206393755507,True,0.0004005536177942304,7.761483192443848,0.0006794525543227792,7.346079349517822,upper-open
noiseless,852,7,J023952.7-013419,True,1.95,0.975,7.761483158096206,0.0010945468594072568,7.358450922419084,655,654.9999999999999,0.4268403530654932,0.5731596469345068,,,1.94,1.94,1.92,True,False,1.9124966537425296,,False,True,0.0020520035631079736,True,0.0020654434965763357,7.761483192443848,0.0018062923336401582,7.356086254119873,upper-open
noiseless,853,8,J073220.3+313801,False,1.95,0.975,7.761483158096206,0.002568215295114209,0.0,656,655.9999999999999,1.0,0.0,,,1.95,1.96,1.92,True,False,1.9362972884102165,,False,True,0.0,True,0.002676884074389818,7.7843804359436035,0.0025765507016330957,0.0,upper-open
noiseless,854,10,J083057.3+655031,False,1.95,0.975,7.761483158096206,0.00034155983460724536,10.305121707342586,613,613.0,0.14232419344760072,0.8576758065523993,,,1.95,1.96,1.92,True,False,1.886159735171995,,False,True,0.0,True,0.00021736240950076535,7.788071155548096,0.0003422092122491449,10.303869247436523,upper-open
noiseless,855,11,J085007.9+360414,True,1.95,0.975,7.761483158096206,0.0027689178557561353,0.347606646642762,725,724.9999999999999,0.9755386414041213,0.024461358595878682,,,1.95,1.96,1.92,True,False,1.936353049764622,,False,True,0.0,True,0.0026276075182138925,7.784115791320801,0.002778339432552457,0.3473517596721649,upper-open
noiseless,856,12,J090912.7+105829,True,1.95,0.975,7.761483158096206,0.000317757497333006,8.640635102100449,522,522.0,0.15548829973805164,0.8445117002619483,,,1.94,1.94,1.92,True,False,1.8863749182541059,,False,True,1.2537859333860979e-05,True,0.00022363184405094216,7.761483192443848,0.0005242406623438001,8.64039134979248,upper-open
noiseless,857,13,J091753.4+514338,True,1.95,0.975,7.761483158096206,0.0009162920714456275,8.407704149432682,663,663.0,0.3530147172264926,0.6469852827735074,,,1.94,1.94,1.92,True,False,1.9060945858124894,,False,True,0.0014298510208163862,True,0.0014152922053654038,7.761483192443848,0.0015120299067348242,8.406018257141113,upper-open
noiseless,858,14,J092048.3+302818,True,1.95,0.975,7.761483158096206,0.00022068335821317326,12.125538041619276,675,675.0,0.0835099497929049,0.9164900502070951,,,1.95,1.96,1.92,True,False,1.8713018552079328,,False,True,0.0,True,5.6646213465683104e-05,7.786065578460693,0.00022133706079330295,12.124800682067871,upper-open
noiseless,859,15,J094951.8+170711,True,1.95,0.975,7.761483158096206,0.0005261175244582608,10.106339698364344,650,650.0,0.2067482406653863,0.7932517593346137,,,1.94,1.94,1.92,True,False,1.8937923506128609,,False,True,0.00016238114591260455,True,0.0004843543803758621,7.761483192443848,0.0008680495666339993,10.1057710647583,upper-open
noiseless,860,16,J100226.8+203102,True,1.95,0.975,7.761483158096206,0.00043782491456479837,12.31243897781798,740,740.0,0.1511266874499064,0.8488733125500936,,,1.94,1.94,1.92,True,False,1.8887238518609903,,False,True,9.56077951741463e-06,True,0.0002999742501970104,7.761483192443848,0.0007223255233839154,12.312115669250488,upper-open
noiseless,861,17,J105417.5+143904,True,1.95,0.975,7.761483158096206,0.0004194461319635281,10.130783724410712,624,624.0,0.17169751728050914,0.8283024827194908,,,1.94,1.94,1.92,True,False,1.8893529963306575,,False,True,4.717436098644612e-05,True,0.000324118655669281,7.761483192443848,0.0006920219166204333,10.13041877746582,upper-open
noiseless,862,18,J111450.3-121351,True,1.95,0.975,7.761483158096206,0.001312535227088712,4.836228642190183,582,582.0,0.5760502837311912,0.42394971626880884,,,1.94,1.94,1.92,True,False,1.917661170822462,,False,True,0.0024009166830580853,True,0.0036061430465679223,7.761483192443848,0.002166262362152338,4.832668304443359,upper-open
noiseless,863,19,J112358.8+212850,True,1.95,0.975,7.761483158096206,0.00037537753910935105,9.253783120419032,568,568.0,0.1688077411025837,0.8311922588974163,,,1.94,1.94,1.92,True,False,1.8884775852125144,,False,True,3.701139110035001e-05,True,0.00028546342588242624,7.761483192443848,0.0006193132721818984,9.253463745117188,upper-open
noiseless,864,20,J115235.4+371543,False,1.95,0.975,7.761483158096206,0.0005898099379598253,6.455355028212524,480,479.99999999999994,0.31386526799832865,0.6861347320016713,,,1.94,1.94,1.92,True,False,1.898495707933011,,False,True,0.000691601603818981,True,0.0008100812340785524,7.761483192443848,0.0009732462931424379,6.454379081726074,upper-open
noiseless,865,23,J131129.5-012028,False,1.95,0.975,7.761483158096206,0.0015269570015388316,5.87957245053981,690,690.0,0.565262439174967,0.43473756082503306,,,1.94,1.94,1.92,True,False,1.918116616996472,,False,True,0.002825440729964157,True,0.004081276049930693,7.761483192443848,0.002520135371014476,5.875485897064209,upper-open
noiseless,866,24,J131505.2+514903,True,1.95,0.975,7.761483158096206,0.0021347378461907722,2.327048081054348,664,664.0,0.8211998881543722,0.1788001118456278,,,1.95,1.94,1.92,True,False,1.9268213317374374,,False,True,0.0,True,0.01198769675387723,7.761483192443848,0.002168953651562333,2.3286030292510986,upper-open
noiseless,867,25,J133238.4+503336,True,1.95,0.975,7.761483158096206,0.0017058731526530264,4.238989880657316,652,652.0,0.6683001364341729,0.33169986356582715,,,1.94,1.94,1.92,True,False,1.919795496121081,,False,True,0.0025130423258588053,True,0.006024510981546882,7.761483192443848,0.0028155972249805927,4.233870029449463,upper-open
noiseless,868,26,J000311.6-060530,True,1.95,0.975,7.761483158096206,0.00023429890409680857,10.097310039802007,575,575.0000000000001,0.10408180706514723,0.8959181929348528,,,1.95,1.96,1.92,True,False,1.8767914153819223,,False,True,0.0,True,8.689294918440282e-05,7.786795139312744,0.00023490349121857435,10.096494674682617,upper-open
noiseless,869,27,J001248.9-085535,False,1.95,0.975,7.761483158096206,0.0018253197627074752,1.249695959482107,530,529.9999999999999,0.8797018344188569,0.12029816558114319,,,1.95,1.96,1.92,True,False,1.9279362047839455,,False,True,0.0,True,0.010627097220563542,7.761483192443848,0.0018546690698713064,1.2505606412887573,upper-open
noiseless,870,28,J003353.1-075210,False,1.95,0.975,7.761483158096206,0.00058613184352832,7.23819335428729,519,519.0000000000001,0.28846981094383406,0.7115301890561659,,,1.94,1.94,1.92,True,False,1.8978057528678824,,False,True,0.0005498096621181503,True,0.0007413399182496505,7.761483192443848,0.0009671529987826943,7.237298011779785,upper-open
noiseless,871,29,J004624.8+203718,True,1.95,0.975,7.761483158096206,0.00016828888612358044,7.095692078979591,405,405.0,0.1061384702549596,0.8938615297450404,,,1.95,1.96,1.92,True,False,1.8706427063587812,,False,True,0.0,True,6.452131583500886e-05,7.786866664886475,0.00016871682601049542,7.095104217529297,upper-open
noiseless,872,30,J004949.8+242702,False,1.95,0.975,7.761483158096206,0.000661455602669497,7.115886157173654,532,531.9999999999999,0.31758609431908036,0.6824139056809196,,,1.94,1.94,1.92,True,False,1.899179730757561,,False,True,0.0007991582099293737,True,0.0009191017385319356,7.761483192443848,0.0010914728045463562,7.114779949188232,upper-open
noiseless,873,31,J005138.6+272000,False,1.95,0.975,7.761483158096206,0.002442936500230589,0.0,624,624.0,1.0,0.0,,,1.95,1.96,1.92,True,False,1.9358645784320954,,False,True,0.0,True,0.0032362982789209127,7.785234451293945,0.002449692226946354,0.0,upper-open
noiseless,874,32,J005911.2+421629,False,1.95,0.975,7.761483158096206,0.0006430937490844114,7.619429122004905,553,552.9999999999999,0.29704453604252934,0.7029554639574707,,,1.94,1.94,1.92,True,False,1.8985672816626324,,False,True,0.0006530665722266349,True,0.0008368778518956788,7.761483192443848,0.0010611525503918529,7.6184186935424805,upper-open
noiseless,875,33,J010455.4+000336,True,1.95,0.975,7.761483158096206,0.0003145892637747768,10.557755892602797,619,619.0000000000001,0.12981523363340872,0.8701847663665913,,,1.95,1.96,1.92,True,False,1.8842699847013236,,False,True,0.0,True,0.0001705276353050067,7.787664890289307,0.0003152559220325202,10.556618690490723,upper-open
noiseless,876,34,J010919.5+433741,False,1.95,0.975,7.761483158096206,0.0003786961183206454,10.687613178247926,642,641.9999999999999,0.15067050253196843,0.8493294974680315,,,1.94,1.94,1.92,True,False,1.8876069039991192,,False,True,7.590841278215521e-06,True,0.000258723425304197,7.761483192443848,0.000624774198513478,10.687334060668945,upper-open
noiseless,877,35,J012847.1-074201,False,1.95,0.975,7.761483158096206,0.00012471024061660242,5.883028214055373,332,332.0,0.09594811449921391,0.9040518855007861,,,1.95,1.96,1.92,True,False,1.862282053682882,,False,True,0.0,True,4.031680191474152e-05,7.786510467529297,0.00012505069025792181,5.882600784301758,upper-open
noiseless,878,36,J014618.4-181303,False,1.95,0.975,7.761483158096206,0.00028893188525972845,9.15736458913758,541,541.0,0.13641766684046572,0.8635823331595343,,,1.95,1.96,1.92,True,False,1.883894379031302,,False,True,0.0,True,0.00017074672223316156,7.7878804206848145,0.00028951079002581537,9.156311988830566,upper-open
noiseless,879,37,J021644.0+165052,False,1.95,0.975,7.761483158096206,0.0014952244063845875,0.11906159026615662,388,387.99999999999994,0.9843443731222172,0.01565562687778275,,,1.95,1.96,1.92,True,False,1.9296204081092332,,False,True,0.0,True,0.00786513467220784,7.792817115783691,0.001493021845817566,0.11865928024053574,upper-open
noiseless,880,38,J021953.6+024712,True,1.95,0.975,7.761483158096206,0.0004538419063856222,7.704508583327725,509,509.0,0.22775043952508417,0.7722495604749159,,,1.94,1.94,1.92,True,False,1.8934101301998933,,False,True,0.00020387925326303957,True,0.0004578469246894201,7.761483192443848,0.0007488186820410192,7.703962802886963,upper-open
noiseless,881,39,J022133.8+212157,True,1.95,0.975,7.761483158096206,0.0002889360162886411,7.138481524218591,438,438.00000000000006,0.1685000295676738,0.8314999704323263,,,1.94,1.94,1.92,True,False,1.886300958696551,,False,True,2.8067926564290246e-05,True,0.00021934980571813867,7.761483192443848,0.0004766983329318464,7.138236045837402,upper-open
noiseless,882,40,J033341.5+390946,False,1.95,0.975,7.761483158096206,0.0007053957816164446,11.737245357039347,779,779.0,0.23129583467501652,0.7687041653249834,,,1.94,1.94,1.92,True,False,1.8972447956718024,,False,True,0.0003347358549490309,True,0.0007221191651751724,7.761483192443848,0.0011638758005574346,11.736383438110352,upper-open
noiseless,883,41,J034039.9+364452,False,1.95,0.975,7.761483158096206,8.026254418980555e-05,9.418061898248324,501,501.0,0.04092112901830336,0.9590788709816966,,,1.95,1.96,1.92,True,False,1.824471073852331,,False,True,0.0,True,6.844786014426063e-06,7.784448623657227,8.056681690504774e-05,9.417825698852539,upper-open
noiseless,884,42,J042013.6+074204,True,1.95,0.975,7.761483158096206,0.0010326351322394868,5.022335703700105,520,520.0000000000001,0.507242885179545,0.49275711482045503,,,1.94,1.94,1.92,True,False,1.9146844862130614,,False,True,0.0019731755349710056,True,0.0023863962243240167,7.761483192443848,0.0017042248509824276,5.019782543182373,upper-open
noiseless,885,43,J042427.5+251232,False,1.95,0.975,7.761483158096206,0.0016990936556090955,0.0,434,433.99999999999994,1.0,0.0,,,1.95,1.96,1.92,True,False,1.9310159266070892,,False,True,0.0,True,0.00639458543884075,7.790420055389404,0.0016988471616059542,0.0,upper-open
noiseless,886,44,J042735.2+084634,False,1.95,0.975,7.761483158096206,0.00011242093393798505,6.454171463307978,358,358.00000000000006,0.08021148809440723,0.9197885119055927,,,1.95,1.96,1.92,True,False,1.8556415619702515,,False,True,0.0,True,2.701250309655734e-05,7.785945415496826,0.00011276095028733835,6.453798770904541,upper-open
noiseless,887,45,J043622.6+103916,False,1.95,0.975,7.761483158096206,0.0014352124065879792,1.0467363627619553,420,419.99999999999994,0.8728493660399568,0.12715063396004325,,,1.95,1.96,1.92,True,False,1.926811912029195,,False,True,0.0,True,0.008322147141754499,7.761483192443848,0.0014582808362320065,1.0474578142166138,upper-open
noiseless,888,46,J045158.4+252137,False,1.95,0.975,7.761483158096206,0.00023120903107975565,11.308416707703403,636,636.0,0.09285816332502664,0.9071418366749734,,,1.95,1.96,1.92,True,False,1.8744612432928422,,False,True,0.0,True,7.07596175288927e-05,7.786401271820068,0.00023185346799436957,11.307628631591797,upper-open
noiseless,889,47,J045534.8+594607,False,1.95,0.975,7.761483158096206,0.0009597880730199521,10.228400553857147,767,767.0,0.31963357783087276,0.6803664221691272,,,1.94,1.94,1.92,True,False,1.9042645355884416,,False,True,0.0011785179268599677,True,0.001342132753052283,7.761483192443848,0.0015837564133107662,10.226785659790039,upper-open
noiseless,890,48,J051622.3+171246,True,1.95,0.975,7.761483158096206,0.00021969782645424335,17.03062360761987,925,925.0000000000001,0.060667547501224287,0.9393324524987757,,,1.95,1.96,1.92,True,False,1.8649513797637032,,False,True,0.0,True,3.380998100510624e-05,7.78521728515625,0.00022044482466299087,17.029932022094727,upper-open
noiseless,891,49,J062921.8+263019,False,1.95,0.975,7.761483158096206,0.00023110589179640536,19.01197110642494,1029,1029.0000000000002,0.057367781318524144,0.9426322186814758,,,1.95,1.96,1.92,True,False,1.8648535665407162,,False,True,0.0,True,3.261593451497902e-05,7.785090923309326,0.0002319065824849531,19.01125144958496,upper-open
noiseless,892,50,J063158.7+252050,False,1.95,0.975,7.761483158096206,0.00010624459640531455,16.775411813471074,883,883.0000000000001,0.03073396262384163,0.9692660373761584,,,1.95,1.96,1.92,True,False,1.8249414443684209,,False,True,0.0,True,6.0634280316662625e-06,7.78403902053833,0.00010666928574210033,16.77511215209961,upper-open
noiseless,893,51,J072650.0+310204,True,1.95,0.975,7.761483158096206,0.0010424715229346885,8.893210073774759,720,719.9999999999999,0.3698316840374078,0.6301683159625923,,,1.94,1.94,1.92,True,False,1.909295990328462,,False,True,0.0018084902586679164,True,0.001688726185136602,7.761483192443848,0.0017202721210196614,8.891212463378906,upper-open
noiseless,894,53,J075053.0+174036,False,1.95,0.975,7.761483158096206,0.00010319515757231715,13.909390067623644,736,735.9999999999999,0.03581408957176782,0.9641859104282322,,,1.95,1.96,1.92,True,False,1.8293320733016358,,False,True,0.0,True,7.279015107997111e-06,7.784244537353516,0.00010359699808759615,13.909092903137207,upper-open
noiseless,895,54,J080530.7-011202,False,1.95,0.975,7.761483158096206,0.0004982438614417422,8.481837151654123,560,560.0000000000001,0.22726174707475205,0.7727382529252479,,,1.94,1.94,1.92,True,False,1.8943143341033626,,False,True,0.00022210518852716632,True,0.0005016185995714295,7.761483192443848,0.0008220794261433184,8.481239318847656,upper-open
noiseless,896,55,J081545.8+100411,True,1.95,0.975,7.761483158096206,0.0014790501728612784,5.727410117715375,670,669.9999999999999,0.5638719813000697,0.43612801869993034,,,1.94,1.94,1.92,True,False,1.9179641922486714,,False,True,0.002740459819847274,True,0.0039392846093164735,7.761483192443848,0.0024410663172602654,5.723458766937256,upper-open
noiseless,897,56,J081725.6-073045,False,1.95,0.975,7.761483158096206,0.0023568073287481,0.0,602,602.0,1.0,0.0,,,1.95,1.96,1.92,True,False,1.9355263325457648,,False,True,0.0,True,0.0036289903562192194,7.785825252532959,0.0023625430185347795,0.0,upper-open
noiseless,898,57,J082319.3+155746,True,1.95,0.975,7.761483158096206,0.00026286956627581296,9.934667883794395,574,574.0,0.11697709379334263,0.8830229062066574,,,1.95,1.96,1.92,True,False,1.8804132309568358,,False,True,0.0,True,0.00011901750656306831,7.78723669052124,0.00026348652318120003,9.933733940124512,upper-open
noiseless,899,58,J082605.8+401731,False,1.95,0.975,7.761483158096206,0.0006365448646686896,9.45547241212854,645,645.0,0.25208193012240204,0.7479180698775979,,,1.94,1.94,1.92,True,False,1.8972520224622107,,False,True,0.0004019511824822075,True,0.0007072224325384013,7.761483192443848,0.0010502981022000313,9.454621315002441,upper-open
noiseless,900,59,J084606.5+050725,False,1.95,0.975,7.761483158096206,0.000136386017694771,9.293879603226326,509,509.0,0.06844228141565037,0.9315577185843497,,,1.95,1.96,1.92,True,False,1.8566270421791744,,False,True,0.0,True,2.5373637754455558e-05,7.785510540008545,0.00013682918506674469,9.293440818786621,upper-open
noiseless,901,60,J092207.6+034559,True,1.95,0.975,7.761483158096206,0.00018621543935748848,10.808458699922555,599,599.0,0.07940745459225017,0.9205925454077498,,,1.95,1.96,1.92,True,False,1.8670290182796634,,False,True,0.0,True,4.40140591990712e-05,7.785916328430176,0.00018678148626349866,10.807843208312988,upper-open
noiseless,902,61,J093208.6+290404,False,1.95,0.975,7.761483158096206,0.0006236243381257417,7.952111720006722,565,565.0,0.281933718538949,0.718066281461051,,,1.94,1.94,1.92,True,False,1.8980039353625333,,False,True,0.0005489365628932319,True,0.0007714523118806937,7.761483192443848,0.001029011094942689,7.9511799812316895,upper-open
noiseless,903,62,J094201.1+085820,False,1.95,0.975,7.761483158096206,0.0009296661213646818,5.165447667883098,501,501.0,0.47398182652104115,0.5260181734789589,,,1.94,1.94,1.92,True,False,1.9127166683955437,,False,True,0.0017764443737462443,True,0.0019774037247088927,7.761483192443848,0.0015342513797804713,5.163265228271484,upper-open
noiseless,904,63,J102150.2+140720,False,1.95,0.975,7.761483158096206,0.0003537533314293665,7.813598784343788,489,489.0,0.18478388367905033,0.8152161163209497,,,1.94,1.94,1.92,True,False,1.888755703546307,,False,True,6.359809157174823e-05,True,0.0002929435225951238,7.761483192443848,0.0005836480995640159,7.813262462615967,upper-open
noiseless,905,64,J102320.8+594840,False,1.95,0.975,7.761483158096206,0.00043408206880694226,7.215419790374667,479,479.0,0.23147747912933356,0.7685225208706664,,,1.94,1.94,1.92,True,False,1.8931376852184665,,False,True,0.0002065556062120777,True,0.0004447042072683871,7.761483192443848,0.0007162187830545008,7.214889049530029,upper-open
noiseless,906,65,J105452.0+552113,True,1.95,0.975,7.761483158096206,0.0002257585006176906,8.199608366205487,476,476.00000000000006,0.12114613708114876,0.8788538629188513,,,1.95,1.96,1.92,True,False,1.8787184232704612,,False,True,0.0,True,0.00010857171236011709,7.787376880645752,0.000226271542487666,8.198801040649414,upper-open
noiseless,907,66,J111254.5+132609,True,1.95,0.975,7.761483158096206,0.0008155855194186125,6.932239249252863,562,562.0,0.37068550329923167,0.6293144967007683,,,1.94,1.94,1.92,True,False,1.9053324979225463,,False,True,0.0014221866097727798,True,0.0013243362018329208,7.761483192443848,0.0013458689209073782,6.930673122406006,upper-open
noiseless,908,67,J112951.5+025617,True,1.95,0.975,7.761483158096206,0.0001817655939503548,7.969048819261235,453,453.00000000000006,0.10249103743746192,0.8975089625625381,,,1.95,1.96,1.92,True,False,1.8715808089028612,,False,True,0.0,True,6.567348958697039e-05,7.786739826202393,0.0001822399062803015,7.968418121337891,upper-open
noiseless,909,68,J113009.1+203054,False,1.95,0.975,7.761483158096206,0.00016647563263532322,10.064461747185868,556,556.0000000000001,0.07648007297320841,0.9235199270267916,,,1.95,1.96,1.92,True,False,1.863857380494929,,False,True,0.0,True,3.701702706848664e-05,7.78580904006958,0.00016699092520866543,10.063915252685547,upper-open
noiseless,910,69,J113553.9+400132,False,1.95,0.975,7.761483158096206,0.00071812408235666,6.577362521662247,519,519.0000000000001,0.35343092268221193,0.6465690773177881,,,1.94,1.94,1.92,True,False,1.9012616144691625,,False,True,0.00112367839807348,True,0.0011105327884592953,7.761483192443848,0.0011850211303681135,6.576039791107178,upper-open
noiseless,911,70,J114739.1+252910,True,1.95,0.975,7.761483158096206,0.00024332943590210475,8.288043373565232,485,485.00000000000006,0.12815198041042836,0.8718480195895717,,,1.95,1.96,1.92,True,False,1.8807083772393833,,False,True,0.0,True,0.0001289799540131753,7.787610054016113,0.00024385220604017377,8.287165641784668,upper-open
noiseless,912,71,J114935.7+222355,True,1.95,0.975,7.761483158096206,0.0012621587400085366,4.774833295489349,566,566.0,0.5695999717108878,0.4304000282891121,,,1.94,1.94,1.92,True,False,1.9173618681396787,,False,True,0.0023252545753678078,True,0.0034109930078045636,7.761483192443848,0.0020831103902310133,4.77143669128418,upper-open
noiseless,913,72,J120025.3+032049,False,1.95,0.975,7.761483158096206,0.00020576663438275352,8.495705471503598,486,486.0,0.10814615820232741,0.8918538417976726,,,1.95,1.96,1.92,True,False,1.8751938305965605,,False,True,0.0,True,8.144752882799366e-05,7.786935806274414,0.0002062823623418808,8.49498462677002,upper-open
noiseless,914,73,J121756.8+204017,False,1.95,0.975,7.761483158096206,0.0011132964700409516,5.500524827328526,565,564.9999999999999,0.5033091148723643,0.4966908851276357,,,1.94,1.94,1.92,True,False,1.9151147597772507,,False,True,0.0021286452770254982,True,0.002547734346251218,7.761483192443848,0.0018373404163867235,5.497788429260254,upper-open
noiseless,915,74,J122241.3+020559,True,1.95,0.975,7.761483158096206,0.00027708170685333063,9.5303032472482,557,557.0,0.12706474533303186,0.8729352546669682,,,1.95,1.96,1.92,True,False,1.8824187559501941,,False,True,0.0,True,0.0001447162226781984,7.78757381439209,0.00027768229483626783,9.529304504394531,upper-open
noiseless,916,77,J132701.0+021220,True,1.95,0.975,7.761483158096206,0.0006609999641534116,8.588212775946662,607,607.0,0.2781539016400003,0.7218460983599997,,,1.94,1.94,1.92,True,False,1.8982432885098288,,False,True,0.0005600859313403816,True,0.0008070997244544742,7.761483192443848,0.001090678502805531,8.587238311767578,upper-open
noiseless,917,78,J132722.9+033745,False,1.95,0.975,7.761483158096206,0.0008635017184148475,7.0255528517793255,579,579.0,0.38094041774982507,0.619059582250175,,,1.94,1.94,1.92,True,False,1.9070804441565672,,False,True,0.0015574091755183872,True,0.0014424286410417153,7.761483192443848,0.0014249522937461734,7.023855686187744,upper-open
noiseless,918,79,J153940.5+342527,True,1.95,0.975,7.761483158096206,0.001560693054362398,6.357489901135347,723,722.9999999999999,0.5513807649806023,0.4486192350193977,,,1.94,1.94,1.92,True,False,1.917980061715527,,False,True,0.0029226691606254462,True,0.0040274315311989994,7.761483192443848,0.002575790975242853,6.353386878967285,upper-open
noiseless,919,80,J161602.6+075153,False,1.95,0.975,7.761483158096206,0.0004444168767691423,14.004289032991348,828,827.9999999999999,0.13709847293226568,0.8629015270677344,,,1.95,1.96,1.92,True,False,1.8880740621404555,,False,True,0.0,True,0.0002649228434847828,7.787902355194092,0.0004453020228538662,14.002668380737305,upper-open
noiseless,920,81,J161610.2+065504,True,1.95,0.975,7.761483158096206,0.0003117150988515909,13.473035290892259,767,767.0000000000001,0.10380897107456237,0.8961910289254377,,,1.95,1.96,1.92,True,False,1.881087062854944,,False,True,0.0,True,0.00011509028752243466,7.78678560256958,0.00031252100598067045,13.47195053100586,upper-open
noiseless,921,82,J165658.9-091055,False,1.95,0.975,7.761483158096206,4.856936559577764e-05,20.29826789732785,1048,1048.0,0.011837869811654097,0.9881621301883459,,,1.95,1.96,1.92,True,False,,,True,True,0.0,True,8.346792128577363e-07,7.783254146575928,4.878250547335483e-05,20.29814338684082,both-open
noiseless,922,83,J172227.2+320757,False,1.95,0.975,7.761483158096206,0.0012590227349907523,11.06272779221385,886,886.0,0.36297127910823096,0.637028720891769,,,1.94,1.94,1.92,True,False,1.9112573423128987,,False,True,0.0020940362181818273,True,0.002000631668806818,7.761483192443848,0.0020776093006134033,11.060354232788086,upper-open
noiseless,923,84,J175402.9+580630,False,1.95,0.975,7.761483158096206,0.0006618039223073368,9.721022816294091,665,664.9999999999999,0.2542026670178843,0.7457973329821157,,,1.94,1.94,1.92,True,False,1.897570813222413,,False,True,0.00042901833302266823,True,0.0007411908322296767,7.761483192443848,0.0010919779306277633,9.720130920410156,upper-open
noiseless,924,85,J202512.8+003134,True,1.95,0.975,7.761483158096206,0.0004985582972891574,18.927385715328903,1093,1092.9999999999998,0.11651134016861271,0.8834886598313872,,,1.95,1.96,1.92,True,False,1.8876279223677546,,False,True,0.0,True,0.00022418552794079005,7.7872209548950195,0.0004997325595468283,18.925615310668945,upper-open
noiseless,925,86,J205043.1+012329,True,1.95,0.975,7.761483158096206,0.0009823063358185189,11.330898427655564,829,829.0000000000001,0.30266682845536796,0.697333171544632,,,1.94,1.94,1.92,True,False,1.903195252817947,,False,True,0.0010483992297167788,True,0.0013019155821893946,7.761483192443848,0.0016208875458687544,11.329327583312988,upper-open
noiseless,926,87,J205853.1+012411,True,1.95,0.975,7.761483158096206,0.0006267129846098554,14.09123831381071,879,879.0,0.18211773022590882,0.8178822697740912,,,1.94,1.94,1.92,True,False,1.894116696485387,,False,True,0.00010370690301897412,True,0.0005119230687569143,7.761483192443848,0.00103399355430156,14.090652465820312,upper-open
noiseless,927,88,J205952.2+011500,True,1.95,0.975,7.761483158096206,0.00032670951257332716,13.554769275970521,775,775.0,0.10767936566479391,0.8923206343352061,,,1.95,1.96,1.92,True,False,1.8822869359654726,,False,True,0.0,True,0.0001283700357816997,7.786919593811035,0.0003275311319157481,13.553625106811523,upper-open
noiseless,928,89,J212936.5+172533,False,1.95,0.975,7.761483158096206,0.000538429645795057,10.319106451740845,664,664.0,0.2071253693725844,0.7928746306274156,,,1.94,1.94,1.92,True,False,1.894040328470722,,False,True,0.00016746213583473946,True,0.0004965427534102673,7.761483192443848,0.0008883639238774776,10.318523406982422,upper-open
noiseless,929,92,J115914.9+494748,True,1.95,0.975,7.761483158096206,0.00123376599615264,4.995386504623959,570,570.0000000000001,0.5528793279716879,0.44712067202831207,,,1.94,1.94,1.92,True,False,1.9169171138183476,,False,True,0.002307786629756947,True,0.0031958351224261605,7.761483192443848,0.00203622761182487,4.992136478424072,upper-open
noiseless,930,93,J121218.5+273255,True,1.95,0.975,7.761483158096206,0.001946990471805686,2.4045952885323403,620,620.0,0.802129609374244,0.19787039062575595,,,1.95,1.94,1.92,True,False,1.9257857301338637,,False,True,0.0,True,0.010796487191129245,7.761483192443848,0.0019781633745878935,2.406182289123535,upper-open
noiseless,931,94,J122902.5+473721,True,1.95,0.975,7.761483158096206,0.00029232392877293756,8.37595840231728,502,502.00000000000006,0.14874180965842876,0.8512581903415712,,,1.94,1.94,1.92,True,False,1.8850661061403409,,False,True,3.6755488395101565e-06,True,0.000197301385640003,7.761483192443848,0.0004822758783120662,8.375746726989746,upper-open
noiseless,932,95,J123048.9+103247,False,1.95,0.975,7.761483158096206,0.0008119556098431177,7.401226643084595,585,585.0,0.3545266050717687,0.6454733949282313,,,1.94,1.94,1.92,True,False,1.903952767818161,,False,True,0.0012796294865893287,True,0.001259593325073638,7.761483192443848,0.0013398596784099936,7.3997273445129395,upper-open
noiseless,933,96,J124932.5+495344,False,1.95,0.975,7.761483158096206,0.00010485845241210945,11.764596618218375,627,627.0,0.04271774453365762,0.9572822554663424,,,1.95,1.96,1.92,True,False,1.8359594714766405,,False,True,0.0,True,9.516625596006634e-06,7.784520149230957,0.00010525219113333151,11.764286041259766,upper-open
noiseless,934,97,J130650.0+463333,False,1.95,0.975,7.761483158096206,0.0006655640572856414,7.330524083173285,544,544.0000000000001,0.31250960655811916,0.6874903934418809,,,1.94,1.94,1.92,True,False,1.8991011201841066,,False,True,0.0007718466133042057,True,0.0009102401973564156,7.761483192443848,0.0010982467792928219,7.329427242279053,upper-open


==> anc/work_model_native_mock/results/model_native_nuisance_sensitivity_by_A.csv <==
mode,A_true,n_catalogs,A_median,A_q16,A_q84,bias,rmse,delta1_set_coverage,canonical_boundary_fraction
"free scale, free background",0.1,850,1.92,0.0,1.99,1.0747058823529412,1.4342979426309215,0.9294117647058824,0.4
"free scale, free background",0.3,850,1.93,0.0,1.99,0.8545294117647058,1.2816245664826205,0.9152941176470588,0.4011764705882353
"free scale, free background",0.5,850,1.92,0.0,1.99,0.6785058823529412,1.162887430695933,0.8847058823529412,0.41058823529411764
"free scale, free background",0.7,850,1.855,0.0,1.99,0.3848705882352941,1.0267813788728348,0.8694117647058823,0.3811764705882353
"free scale, free background",0.9,850,1.82,0.0,1.99,0.16602352941176465,0.961905706519768,0.851764705882353,0.37411764705882355
"free scale, free background",1.1,850,1.72,0.0,1.98,-0.009682352941176576,0.9237872813459118,0.8235294117647058,0.32823529411764707
"free scale, free background",1.3,850,1.5,0.0,1.98,-0.2466117647058824,0.9492094543541453,0.788235294117647,0.29764705882352943
"free scale, free background",1.5,850,1.7149999999999999,0.0,1.97,-0.3498941176470588,0.9458373818691965,0.7741176470588236,0.29294117647058826
"free scale, free background",1.7,850,1.8,0.0,1.9515999999999996,-0.4708117647058824,0.9753929524887421,0.7647058823529411,0.2811764705882353
"free scale, free background",1.85,850,1.88,1.83,1.95,-0.09129411764705891,0.4805371993925132,0.7305882352941176,0.3129411764705882
"free scale, free background",1.95,850,1.96,1.9,1.99,-0.010199999999999996,0.1446915583537047,0.8717647058823529,0.9117647058823529
"free scale, known background",0.1,850,0.0,0.0,1.15,0.28868235294117645,0.7187390919888391,0.9647058823529412,0.06
"free scale, known background",0.3,850,0.0,0.0,1.2,0.12968235294117647,0.689855313048451,0.9552941176470588,0.07176470588235294
"free scale, known background",0.5,850,0.0,0.0,1.2515999999999996,-0.03385882352941176,0.684943449791123,0.9458823529411765,0.07176470588235294
"free scale, known background",0.7,850,0.0,0.0,1.3115999999999997,-0.15387058823529406,0.7159700125169556,0.9258823529411765,0.07294117647058823
"free scale, known background",0.9,850,0.175,0.0,1.714799999999999,-0.25877647058823533,0.7758526239677528,0.88,0.08941176470588236
"free scale, known background",1.1,850,0.75,0.0,1.8,-0.3388823529411765,0.8262196688390264,0.8341176470588235,0.07176470588235294
"free scale, known background",1.3,850,1.27,0.0,1.86,-0.3214235294117648,0.8641859140935167,0.7964705882352942,0.10941176470588235
"free scale, known background",1.5,850,1.41,0.0,1.88,-0.4581529411764706,0.9392895312572219,0.7741176470588236,0.12352941176470589
"free scale, known background",1.7,850,1.79,0.0,1.9,-0.41934117647058816,0.9097826501908217,0.6658823529411765,0.15529411764705883
"free scale, known background",1.85,850,1.88,1.85,1.9715999999999996,0.030105882352941104,0.1845449092481604,0.4976470588235294,0.3588235294117647
"free scale, known background",1.95,850,1.99,1.92,1.99,0.009764705882352955,0.07690177080497677,0.9541176470588235,0.9788235294117648
"known scale, free background",0.1,850,0.635,0.0,1.98,0.8521411764705883,1.2171872106961825,0.7376470588235294,0.23411764705882354
"known scale, free background",0.3,850,0.72,0.0,1.99,0.6952235294117647,1.103758285559468,0.7705882352941177,0.24705882352941178
"known scale, free background",0.5,850,0.865,0.0,1.99,0.5299411764705882,0.990052820931941,0.8329411764705882,0.24
"known scale, free background",0.7,850,0.925,0.0,1.98,0.3665294117647059,0.8736590396985879,0.8152941176470588,0.18470588235294116
"known scale, free background",0.9,850,1.0950000000000002,0.13840000000000005,1.91,0.2235882352941176,0.7921722183524311,0.8035294117647059,0.17647058823529413
"known scale, free background",1.1,850,1.255,0.31,1.89,0.08443529411764697,0.7077669107834866,0.8094117647058824,0.15294117647058825
"known scale, free background",1.3,850,1.51,0.53,1.8715999999999997,-0.015141176470588276,0.6353328909736542,0.7470588235294118,0.12470588235294118
"known scale, free background",1.5,850,1.69,0.64,1.87,-0.12996470588235293,0.6087842272054341,0.731764705882353,0.11764705882352941
"known scale, free background",1.7,850,1.72,0.89,1.85,-0.22604705882352935,0.551267203279648,0.7247058823529412,0.09294117647058824
"known scale, free background",1.85,850,1.85,1.82,1.87,-0.0306823529411765,0.19844809663693813,0.6717647058823529,0.06235294117647059
"known scale, free background",1.95,850,1.95,1.9083999999999999,1.99,-0.006117647058823525,0.10467878036557138,0.8411764705882353,0.9023529411764706
"known scale, known background",0.1,850,0.27,0.0,1.3415999999999997,0.45383529411764706,0.795930384186072,0.8105882352941176,0.03764705882352941
"known scale, known background",0.3,850,0.4,0.0,1.44,0.30530588235294115,0.7271590974065967,0.8011764705882353,0.03882352941176471
"known scale, known background",0.5,850,0.575,0.0,1.48,0.15388235294117647,0.6661978155261129,0.7811764705882352,0.03529411764705882
"known scale, known background",0.7,850,0.805,0.0,1.5115999999999996,0.06680000000000004,0.6394416682222261,0.7294117647058823,0.036470588235294116
"known scale, known background",0.9,850,0.97,0.0,1.67,0.004647058823529392,0.6334015546332079,0.7070588235294117,0.04
"known scale, known background",1.1,850,1.15,0.0,1.71,-0.05771764705882363,0.6184403532987116,0.6894117647058824,0.03882352941176471
"known scale, known background",1.3,850,1.4,0.96,1.77,0.00922352941176466,0.5361051257751159,0.6364705882352941,0.05058823529411765
"known scale, known background",1.5,850,1.585,1.21,1.77,-0.05832941176470588,0.4862071695941,0.6811764705882353,0.042352941176470586
"known scale, known background",1.7,850,1.72,1.58,1.8,-0.0719647058823529,0.3893534610698341,0.6494117647058824,0.05411764705882353
"known scale, known background",1.85,850,1.86,1.85,1.88,0.0011176470588235025,0.14977041253394555,0.64,0.08823529411764706
"known scale, known background",1.95,850,1.99,1.91,1.99,0.008176470588235308,0.07915509719383021,0.92,0.9564705882352941


==> anc/work_model_native_mock/results/model_native_nuisance_sensitivity_summary.csv <==
mode,n_catalogs,bias,mae,rmse,spearman_rho,spearman_p,delta1_set_coverage,canonical_boundary_fraction,fine_upper_boundary_fraction
"free scale, free background",9350,0.18001283422459888,0.7914823529411764,0.9947066640942861,0.08482161073276565,2.1115662361465102e-16,0.8366844919786096,0.3992513368983957,0.19700534759358287
"free scale, known background",9350,-0.1387336898395722,0.5258224598930481,0.7233501825748135,0.5917411387741088,0.0,0.8358288770053476,0.19668449197860963,0.10524064171122995
"known scale, free background",9350,0.2130823529411765,0.5660962566844919,0.7804592779203657,0.3444825622724155,9.135246642478021e-259,0.7714438502673797,0.23048128342245988,0.14171122994652408
"known scale, known background",9350,0.07408877005347593,0.3783433155080214,0.5642964764810994,0.6971102942353588,0.0,0.7314438502673797,0.12898395721925135,0.08449197860962566


==> anc/work_model_native_mock/results/model_native_per_cluster_summary.csv <==
object_id,cluster_id,n_catalogs,observed_total_counts,source_fraction,background_fraction,fine_bias_mean,fine_mae,fine_rmse,delta1_set_coverage,canonical_boundary_fraction,upper_open_fraction,two_sided_fraction
4,J004118.5+252609,550,481,0.6691260249017472,0.3308739750982528,0.10665454545454538,0.6904,0.9071295387098801,0.8363636363636363,0.29454545454545455,0.6963636363636364,0.13454545454545455
6,J023127.6+065856,550,480,0.21914039042499547,0.7808596095750046,0.1947818181818181,0.8123818181818182,1.0119690077898988,0.84,0.46545454545454545,0.8763636363636363,0.04
7,J023952.7-013419,550,655,0.4268403530654932,0.5731596469345068,0.10489090909090906,0.7524545454545454,0.9670221394476024,0.8290909090909091,0.32181818181818184,0.7472727272727273,0.09636363636363636
8,J073220.3+313801,550,656,1.0,0.0,0.14589090909090907,0.6312727272727272,0.8513140644695331,0.7854545454545454,0.2581818181818182,0.6018181818181818,0.16363636363636364
10,J083057.3+655031,550,613,0.14232419344760072,0.8576758065523993,0.1290363636363636,0.8515818181818182,1.0450824238916625,0.7945454545454546,0.4636363636363636,0.8618181818181818,0.02
11,J085007.9+360414,550,725,0.9755386414041213,0.024461358595878682,0.08787272727272726,0.6229636363636364,0.8439524975861012,0.8327272727272728,0.23454545454545456,0.5854545454545454,0.1509090909090909
12,J090912.7+105829,550,522,0.15548829973805164,0.8445117002619483,0.22574545454545453,0.8066545454545454,1.0022824860378345,0.8490909090909091,0.47454545454545455,0.9018181818181819,0.02909090909090909
13,J091753.4+514338,550,663,0.3530147172264926,0.6469852827735074,0.1813636363636363,0.8011454545454545,1.0064657335087333,0.7963636363636364,0.3781818181818182,0.7836363636363637,0.08363636363636363
14,J092048.3+302818,550,675,0.0835099497929049,0.9164900502070951,0.1748181818181818,0.822090909090909,1.0137370109021013,0.8727272727272727,0.4509090909090909,0.9,0.012727272727272728
15,J094951.8+170711,550,650,0.2067482406653863,0.7932517593346137,0.19532727272727265,0.8062727272727273,1.0107826850335517,0.8290909090909091,0.43636363636363634,0.8454545454545455,0.038181818181818185
16,J100226.8+203102,550,740,0.1511266874499064,0.8488733125500936,0.16436363636363635,0.8233818181818182,1.0203749756384124,0.8436363636363636,0.44363636363636366,0.8872727272727273,0.016363636363636365
17,J105417.5+143904,550,624,0.17169751728050914,0.8283024827194908,0.1857272727272727,0.8059818181818181,1.0048374812059726,0.8418181818181818,0.44,0.8818181818181818,0.034545454545454546
18,J111450.3-121351,550,582,0.5760502837311912,0.42394971626880884,0.12830909090909087,0.7240545454545455,0.9411664909230267,0.8436363636363636,0.2927272727272727,0.6963636363636364,0.11090909090909092
19,J112358.8+212850,550,568,0.1688077411025837,0.8311922588974163,0.2241090909090909,0.8165818181818182,1.0111187323500097,0.8545454545454545,0.44727272727272727,0.8763636363636363,0.038181818181818185
20,J115235.4+371543,550,480,0.31386526799832865,0.6861347320016713,0.14687272727272724,0.7801090909090909,0.9847668851976178,0.7981818181818182,0.3981818181818182,0.7854545454545454,0.09272727272727273
23,J131129.5-012028,550,690,0.565262439174967,0.43473756082503306,0.07219999999999993,0.7316181818181818,0.9391645223282233,0.8436363636363636,0.29818181818181816,0.6745454545454546,0.11454545454545455
24,J131505.2+514903,550,664,0.8211998881543722,0.1788001118456278,0.06750909090909091,0.6754363636363636,0.8919658574794727,0.7927272727272727,0.24909090909090909,0.6181818181818182,0.14
25,J133238.4+503336,550,652,0.6683001364341729,0.33169986356582715,0.08810909090909087,0.7142909090909091,0.927164004321291,0.84,0.2636363636363636,0.6509090909090909,0.11818181818181818
26,J000311.6-060530,550,575,0.10408180706514723,0.8959181929348528,0.1763454545454545,0.8528545454545453,1.0423310414642748,0.8545454545454545,0.44363636363636366,0.889090909090909,0.016363636363636365
27,J001248.9-085535,550,530,0.8797018344188569,0.12029816558114319,0.0920363636363636,0.6678181818181819,0.8903000515658649,0.7981818181818182,0.24909090909090909,0.6181818181818182,0.14727272727272728
28,J003353.1-075210,550,519,0.28846981094383406,0.7115301890561659,0.1789818181818182,0.8064727272727271,1.0088616447173606,0.7981818181818182,0.4254545454545455,0.8054545454545454,0.06727272727272728
29,J004624.8+203718,550,405,0.1061384702549596,0.8938615297450404,0.1795818181818182,0.8273272727272727,1.015711036215965,0.8581818181818182,0.47454545454545455,0.92,0.012727272727272728
30,J004949.8+242702,550,532,0.31758609431908036,0.6824139056809196,0.16492727272727273,0.8139090909090909,1.0160521640152143,0.8618181818181818,0.4090909090909091,0.8436363636363636,0.04909090909090909
31,J005138.6+272000,550,624,1.0,0.0,0.13216363636363634,0.6498363636363637,0.868058544318087,0.7781818181818182,0.24181818181818182,0.5836363636363636,0.15454545454545454
32,J005911.2+421629,550,553,0.29704453604252934,0.7029554639574707,0.2024727272727272,0.7968727272727272,1.0011117456471716,0.8345454545454546,0.4072727272727273,0.8090909090909091,0.0890909090909091
33,J010455.4+000336,550,619,0.12981523363340872,0.8701847663665913,0.2763818181818182,0.8320181818181818,1.0277545692165295,0.8363636363636363,0.5,0.8927272727272727,0.02
34,J010919.5+433741,550,642,0.15067050253196843,0.8493294974680315,0.21321818181818178,0.7835818181818183,0.9814446680091733,0.8436363636363636,0.48727272727272725,0.8836363636363637,0.038181818181818185
35,J012847.1-074201,550,332,0.09594811449921391,0.9040518855007861,0.20001818181818184,0.8882363636363636,1.075313146779283,0.8454545454545455,0.5109090909090909,0.92,0.00909090909090909
36,J014618.4-181303,550,541,0.13641766684046572,0.8635823331595343,0.28907272727272726,0.8238,1.0217447644281636,0.8436363636363636,0.4727272727272727,0.9072727272727272,0.016363636363636365
37,J021644.0+165052,550,388,0.9843443731222172,0.01565562687778275,0.11067272727272726,0.6323818181818182,0.846891535397109,0.7654545454545455,0.27090909090909093,0.6454545454545455,0.13636363636363635
38,J021953.6+024712,550,509,0.22775043952508417,0.7722495604749159,0.12027272727272723,0.7398363636363636,0.935883345488975,0.8272727272727273,0.4072727272727273,0.8418181818181818,0.06
39,J022133.8+212157,550,438,0.1685000295676738,0.8314999704323263,0.16159999999999997,0.8218545454545454,1.0185831514234056,0.8272727272727273,0.4381818181818182,0.8654545454545455,0.03636363636363636
40,J033341.5+390946,550,779,0.23129583467501652,0.7687041653249834,0.19121818181818176,0.8181999999999999,1.022566912680579,0.8309090909090909,0.43272727272727274,0.8454545454545455,0.06
41,J034039.9+364452,550,501,0.04092112901830336,0.9590788709816966,0.242490909090909,0.8902363636363636,1.0744037670007744,0.889090909090909,0.4781818181818182,0.9490909090909091,0.0
42,J042013.6+074204,550,520,0.507242885179545,0.49275711482045503,0.11007272727272725,0.7481818181818182,0.958637859389324,0.8218181818181818,0.32,0.7363636363636363,0.1
43,J042427.5+251232,550,434,1.0,0.0,0.12185454545454542,0.6507636363636363,0.8688918752693519,0.7254545454545455,0.2727272727272727,0.6436363636363637,0.13454545454545455
44,J042735.2+084634,550,358,0.08021148809440723,0.9197885119055927,0.18238181818181814,0.8598,1.0498792138319357,0.8618181818181818,0.48545454545454547,0.92,0.007272727272727273
45,J043622.6+103916,550,420,0.8728493660399568,0.12715063396004325,0.14598181818181816,0.6939454545454545,0.9100634343524932,0.8181818181818182,0.2872727272727273,0.6618181818181819,0.14545454545454545
46,J045158.4+252137,550,636,0.09285816332502664,0.9071418366749734,0.23470909090909087,0.8383818181818182,1.0280368758861804,0.850909090909091,0.4690909090909091,0.9290909090909091,0.007272727272727273
47,J045534.8+594607,550,767,0.31963357783087276,0.6803664221691272,0.13216363636363634,0.7596545454545454,0.9671695348236052,0.850909090909091,0.34545454545454546,0.7709090909090909,0.07636363636363637
48,J051622.3+171246,550,925,0.060667547501224287,0.9393324524987757,0.2682363636363636,0.8581636363636362,1.0481279415310814,0.86,0.4818181818181818,0.9309090909090909,0.005454545454545455
49,J062921.8+263019,550,1029,0.057367781318524144,0.9426322186814758,0.23661818181818178,0.8470545454545454,1.0385642186998532,0.8672727272727273,0.46,0.92,0.0036363636363636364
50,J063158.7+252050,550,883,0.03073396262384163,0.9692660373761584,0.20170909090909087,0.8805818181818181,1.065386144251762,0.8909090909090909,0.4618181818181818,0.9418181818181818,0.0
51,J072650.0+310204,550,720,0.3698316840374078,0.6301683159625923,0.21478181818181813,0.7832181818181819,0.9994388425511588,0.8418181818181818,0.36363636363636365,0.7890909090909091,0.08181818181818182
53,J075053.0+174036,550,736,0.03581408957176782,0.9641859104282322,0.17343636363636356,0.869290909090909,1.0558351283139893,0.8781818181818182,0.4509090909090909,0.9418181818181818,0.0
54,J080530.7-011202,550,560,0.22726174707475205,0.7727382529252479,0.22479999999999994,0.8479636363636364,1.0475708698091635,0.8218181818181818,0.4636363636363636,0.8236363636363636,0.05090909090909091
55,J081545.8+100411,550,670,0.5638719813000697,0.43612801869993034,0.1229272727272727,0.7196181818181818,0.9414583464932573,0.8218181818181818,0.3236363636363636,0.7054545454545454,0.11272727272727273
56,J081725.6-073045,550,602,1.0,0.0,0.1237090909090909,0.6687636363636362,0.8855726447282058,0.7636363636363637,0.25636363636363635,0.5890909090909091,0.15636363636363637
57,J082319.3+155746,550,574,0.11697709379334263,0.8830229062066574,0.22696363636363634,0.8744545454545455,1.0641835966001014,0.8527272727272728,0.4781818181818182,0.8927272727272727,0.014545454545454545
58,J082605.8+401731,550,645,0.25208193012240204,0.7479180698775979,0.21154545454545448,0.8136545454545454,1.0100927950170986,0.8363636363636363,0.4072727272727273,0.8290909090909091,0.056363636363636366
59,J084606.5+050725,550,509,0.06844228141565037,0.9315577185843497,0.2005818181818181,0.8520363636363636,1.0413730446779474,0.8727272727272727,0.48,0.9327272727272727,0.007272727272727273
60,J092207.6+034559,550,599,0.07940745459225017,0.9205925454077498,0.2248181818181818,0.820490909090909,1.0133263855423698,0.8490909090909091,0.5054545454545455,0.9072727272727272,0.012727272727272728
61,J093208.6+290404,550,565,0.281933718538949,0.718066281461051,0.17814545454545452,0.803490909090909,1.0069693504408526,0.8054545454545454,0.4072727272727273,0.8309090909090909,0.06181818181818182
62,J094201.1+085820,550,501,0.47398182652104115,0.5260181734789589,0.08810909090909085,0.7750181818181818,0.9844359714162124,0.8345454545454546,0.3527272727272727,0.7381818181818182,0.1
63,J102150.2+140720,550,489,0.18478388367905033,0.8152161163209497,0.1574181818181818,0.7997090909090909,0.9952450589039501,0.8272727272727273,0.4290909090909091,0.8454545454545455,0.04909090909090909
64,J102320.8+594840,550,479,0.23147747912933356,0.7685225208706664,0.12649090909090902,0.7438727272727272,0.939955027937749,0.84,0.41818181818181815,0.8490909090909091,0.04363636363636364
65,J105452.0+552113,550,476,0.12114613708114876,0.8788538629188513,0.22945454545454544,0.8295272727272727,1.023182557247017,0.8563636363636363,0.4618181818181818,0.9036363636363637,0.01818181818181818
66,J111254.5+132609,550,562,0.37068550329923167,0.6293144967007683,0.15752727272727265,0.8078181818181819,1.0128171332745834,0.8436363636363636,0.37454545454545457,0.7727272727272727,0.08363636363636363
67,J112951.5+025617,550,453,0.10249103743746192,0.8975089625625381,0.23347272727272722,0.8959818181818181,1.0808024796418632,0.8145454545454546,0.5290909090909091,0.8981818181818182,0.01090909090909091
68,J113009.1+203054,550,556,0.07648007297320841,0.9235199270267916,0.23696363636363635,0.8228181818181819,1.0133737531811071,0.86,0.5,0.9254545454545454,0.0036363636363636364
69,J113553.9+400132,550,519,0.35343092268221193,0.6465690773177881,0.14229090909090908,0.7544727272727273,0.9603124491539199,0.8163636363636364,0.35454545454545455,0.7745454545454545,0.08545454545454545
70,J114739.1+252910,550,485,0.12815198041042836,0.8718480195895717,0.12739999999999999,0.7806000000000001,0.9763794903063608,0.8345454545454546,0.4618181818181818,0.8836363636363637,0.02181818181818182
71,J114935.7+222355,550,566,0.5695999717108878,0.4304000282891121,0.15029090909090909,0.7751272727272727,0.9908539934640402,0.8345454545454546,0.3145454545454546,0.7109090909090909,0.10363636363636364
72,J120025.3+032049,550,486,0.10814615820232741,0.8918538417976726,0.21763636363636363,0.8031636363636364,0.9938642673012155,0.8454545454545455,0.48,0.9181818181818182,0.012727272727272728
73,J121756.8+204017,550,565,0.5033091148723643,0.4966908851276357,0.17870909090909093,0.7694,0.9842775846458984,0.8181818181818182,0.3563636363636364,0.7109090909090909,0.10363636363636364
74,J122241.3+020559,550,557,0.12706474533303186,0.8729352546669682,0.206690909090909,0.8346181818181818,1.0284369428674496,0.8745454545454545,0.44545454545454544,0.9036363636363637,0.014545454545454545
77,J132701.0+021220,550,607,0.2781539016400003,0.7218460983599997,0.153490909090909,0.7788727272727273,0.9812307670379167,0.84,0.3781818181818182,0.8454545454545455,0.05454545454545454
78,J132722.9+033745,550,579,0.38094041774982507,0.619059582250175,0.14914545454545453,0.767290909090909,0.9721987264116136,0.8145454545454546,0.37272727272727274,0.7945454545454546,0.08363636363636363
79,J153940.5+342527,550,723,0.5513807649806023,0.4486192350193977,0.14829090909090906,0.7341454545454545,0.9502219836342549,0.8309090909090909,0.3090909090909091,0.7018181818181818,0.10909090909090909
80,J161602.6+075153,550,828,0.13709847293226568,0.8629015270677344,0.2242545454545454,0.8061454545454545,1.0030471755424248,0.8254545454545454,0.4690909090909091,0.8454545454545455,0.04181818181818182
81,J161610.2+065504,550,767,0.10380897107456237,0.8961910289254377,0.18276363636363627,0.818,1.0164453211605091,0.8418181818181818,0.42727272727272725,0.9127272727272727,0.014545454545454545
82,J165658.9-091055,550,1048,0.011837869811654097,0.9881621301883459,0.24256363636363631,0.9356909090909089,1.1154786172108122,0.8763636363636363,0.44363636363636366,0.9363636363636364,0.0
83,J172227.2+320757,550,886,0.36297127910823096,0.637028720891769,0.1259636363636363,0.7465818181818182,0.9553097546203154,0.8,0.36363636363636365,0.7436363636363637,0.09272727272727273
84,J175402.9+580630,550,665,0.2542026670178843,0.7457973329821157,0.128290909090909,0.8284727272727272,1.0304682077932958,0.8454545454545455,0.3836363636363636,0.8181818181818182,0.06363636363636363
85,J202512.8+003134,550,1093,0.11651134016861271,0.8834886598313872,0.17156363636363628,0.855890909090909,1.0543289119366188,0.8109090909090909,0.43272727272727274,0.8581818181818182,0.03636363636363636
86,J205043.1+012329,550,829,0.30266682845536796,0.697333171544632,0.157,0.7891454545454545,0.9951686015216444,0.8436363636363636,0.3927272727272727,0.7745454545454545,0.08181818181818182
87,J205853.1+012411,550,879,0.18211773022590882,0.8178822697740912,0.14369090909090906,0.8111454545454544,1.0084723820980648,0.84,0.4109090909090909,0.8690909090909091,0.038181818181818185
88,J205952.2+011500,550,775,0.10767936566479391,0.8923206343352061,0.15954545454545452,0.817,1.012445015342023,0.8436363636363636,0.44545454545454544,0.8909090909090909,0.02
89,J212936.5+172533,550,664,0.2071253693725844,0.7928746306274156,0.10949090909090908,0.8320363636363637,1.032665395073263,0.8545454545454545,0.39090909090909093,0.8109090909090909,0.05272727272727273
92,J115914.9+494748,550,570,0.5528793279716879,0.44712067202831207,0.13527272727272727,0.7103272727272727,0.9263435451474595,0.8309090909090909,0.32181818181818184,0.730909090909091,0.10363636363636364
93,J121218.5+273255,550,620,0.802129609374244,0.19787039062575595,0.11719999999999996,0.6631636363636364,0.8798762309655728,0.7890909090909091,0.2509090909090909,0.6181818181818182,0.1509090909090909
94,J122902.5+473721,550,502,0.14874180965842876,0.8512581903415712,0.2923818181818182,0.8270363636363636,1.0215094891207013,0.8236363636363636,0.4818181818181818,0.8872727272727273,0.04181818181818182
95,J123048.9+103247,550,585,0.3545266050717687,0.6454733949282313,0.15296363636363636,0.7530727272727272,0.9615477107247461,0.8054545454545454,0.4018181818181818,0.7818181818181819,0.08
96,J124932.5+495344,550,627,0.04271774453365762,0.9572822554663424,0.25954545454545447,0.8391818181818183,1.0328931124846277,0.8636363636363636,0.4690909090909091,0.9345454545454546,0.0036363636363636364
97,J130650.0+463333,550,544,0.31250960655811916,0.6874903934418809,0.21089090909090907,0.7872181818181818,0.9904297506179279,0.8109090909090909,0.4309090909090909,0.82,0.06


==> anc/work_model_native_mock/results/model_native_recovery_by_A.csv <==
A_true,beta_true_equal_A_over_2,n_catalogs,A_fine_median,A_fine_q16,A_fine_q84,fine_bias_mean,fine_mae,fine_rmse,fine_within_0p10_fraction,A_published_median,A_published_q16,A_published_q84,published_bias_mean,published_mae,published_rmse,published_within_0p10_fraction,canonical_boundary_fraction,fine_extended_boundary_fraction,delta1_set_coverage,two_sided_fraction,upper_open_fraction,median_source_fraction
0.1,0.05,4250,1.93,0.0,1.99,1.0697199999999998,1.1476164705882352,1.4333776728208012,0.3952941176470588,1.44,0.0,1.99,0.9081788235294118,1.0023529411764707,1.3297530066984355,0.47694117647058826,0.4016470588235294,0.212,0.9216470588235294,0.0,0.9296470588235294,0.22775043952508417
0.3,0.15,4250,1.92,0.0,1.99,0.8445082352941176,1.0848517647058824,1.2741131540847401,0.0042352941176470585,1.44,0.0,1.99,0.7064847058823529,0.9886776470588235,1.19751923968334,0.004941176470588235,0.3992941176470588,0.22,0.9105882352941177,0.0,0.9167058823529411,0.22775043952508417
0.5,0.25,4250,1.9,0.0,1.99,0.6203317647058824,1.0333435294117648,1.1392459735435954,0.0025882352941176473,1.44,0.0,1.99,0.49645647058823533,0.9715529411764706,1.084624434864844,0.004,0.39223529411764707,0.21741176470588236,0.8955294117647059,0.0,0.9011764705882352,0.22775043952508417
0.7,0.35,4250,1.875,0.0,1.99,0.3994988235294118,0.987865882352941,1.0317713723039046,0.004,1.44,0.0,1.99,0.30308235294117647,0.9590729411764706,1.0041600762943772,0.0042352941176470585,0.3910588235294118,0.20988235294117646,0.8670588235294118,0.0,0.8705882352941177,0.22775043952508417
0.9,0.45,4250,1.665,0.0,1.99,0.15073882352941173,0.9405741176470589,0.954645434641759,0.004705882352941176,1.2,0.0,1.99,0.07018823529411763,0.9317035294117647,0.9462907897805671,0.004705882352941176,0.3552941176470588,0.176,0.8482352941176471,0.00023529411764705883,0.844,0.22775043952508417
1.1,0.55,4250,1.475,0.0,1.99,-0.0444400000000001,0.9049388235294117,0.9299357726082326,0.006588235294117647,1.44,0.0,1.99,-0.09567058823529422,0.9090541176470587,0.9352281130983028,0.006352941176470588,0.32894117647058824,0.16188235294117648,0.8195294117647058,0.0025882352941176473,0.8162352941176471,0.22775043952508417
1.3,0.65,4250,1.65,0.0,1.98,-0.21034588235294122,0.8528588235294117,0.9337152481918041,0.014352941176470587,1.44,0.0,1.98,-0.25309647058823537,0.8654541176470588,0.947634876322906,0.023529411764705882,0.31270588235294117,0.15435294117647058,0.7910588235294118,0.007764705882352941,0.7865882352941177,0.22775043952508417
1.5,0.75,4250,1.74,0.0,1.97,-0.3544658823529412,0.7876517647058825,0.9547194475495991,0.05482352941176471,1.56,0.0,1.963199999999997,-0.3911129411764706,0.8045388235294118,0.9727775031260927,0.05152941176470588,0.3110588235294118,0.13647058823529412,0.7581176470588236,0.018823529411764704,0.7696470588235295,0.22775043952508417
1.7,0.85,4250,1.78,0.0,1.95,-0.4924564705882352,0.7103811764705882,0.9893396490470148,0.06588235294117648,1.76,0.0,1.96,-0.5168635294117647,0.7298188235294117,1.006125626584766,0.04988235294117647,0.2687058823529412,0.11929411764705883,0.7658823529411765,0.05811764705882353,0.7407058823529412,0.22775043952508417
1.85,0.925,4250,1.88,1.83,1.96,-0.07796941176470598,0.16775764705882343,0.4585006510996724,0.752,1.88,1.84,1.96,-0.08221647058823542,0.1769364705882352,0.4716732168879337,0.711764705882353,0.32894117647058824,0.13811764705882354,0.723764705882353,0.44329411764705884,0.5192941176470588,0.22775043952508417
1.95,0.975,4250,1.95,1.9,1.99,-0.01477176470588235,0.05222588235294121,0.16938490800193365,0.9894117647058823,1.96,1.92,1.99,-0.011943529411764702,0.04981647058823533,0.17144314783967443,0.9875294117647059,0.9145882352941177,0.4524705882352941,0.8607058823529412,0.1371764705882353,0.8602352941176471,0.22775043952508417


==> anc/work_model_native_mock/results/model_native_subgroup_summary.csv <==
subset,n_clusters,n_catalogs,median_source_fraction,bias,mae,rmse,spearman_rho,delta1_set_coverage,canonical_boundary_fraction,fine_upper_boundary_fraction,upper_open_fraction,two_sided_fraction
all 85 clusters,85,46750,0.2277504395250841,0.1718498395721925,0.788187807486631,0.9916706888278053,0.0931185265773345,0.8329197860962567,0.40040641711229946,0.19980748663101605,0.8140748663101605,0.06072727272727273
reliability-screened 40 clusters,40,22000,0.17690762375320895,0.17177363636363635,0.7897527272727274,0.9931620164449962,0.08718381878157776,0.8367272727272728,0.4018181818181818,0.20222727272727273,0.819590909090909,0.05713636363636364
source fraction >= 0.25,40,22000,0.4886454706967027,0.13918863636363632,0.7393113636363635,0.951829585110123,0.12238424763811316,0.8169545454545455,0.33336363636363636,0.1544090909090909,0.7259545454545454,0.10327272727272727
source fraction >= 0.50,20,11000,0.7356278171379956,0.11928636363636361,0.6936754545454545,0.9111775148873921,0.18360426746010736,0.8085454545454546,0.2832727272727273,0.12463636363636364,0.659,0.12954545454545455
source fraction >= 0.75,10,5500,0.9799415072631692,0.1144890909090909,0.6556345454545455,0.8739330221891878,0.26088498000885935,0.7849090909090909,0.2570909090909091,0.11927272727272727,0.6165454545454545,0.148
source fraction >= 0.90,6,3300,1.0,0.12036060606060603,0.6426636363636363,0.8609059534037736,0.28536913375276785,0.7751515151515151,0.25575757575757574,0.12090909090909091,0.6081818181818182,0.14939393939393938


==> anc/work_powerlaw_mock/powerlaw_mock_validation.py <==
#!/usr/bin/env python3
"""Parametric Power-law mock validation for the 85-cluster AAS80905 sample.

For each observed annular-count profile, fit

    Sigma(R) = C_PL * R**(-alpha_PL) + Sigma_bg

with the same bounds and Poisson-error weighting as the supplied Power-law
operator.  Use the fitted expectation to draw independent Poisson mock
profiles, then refit both the Power-law model and the boundary-aware projected
density diagnostic A.  The resulting test measures recovery, saturation, and
structural coupling.  It does not introduce or validate galaxy velocities.
"""

from __future__ import annotations

import argparse
import json
import math
import sys
import warnings
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import OptimizeWarning, curve_fit
from scipy.stats import pearsonr, spearmanr


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "apj_recalculation"))
from dynamical_mock_validation import fit_mock_counts  # noqa: E402


def powerlaw_model(radius: np.ndarray, amplitude: float, alpha: float, background: float) -> np.ndarray:
    return amplitude * np.power(radius, -alpha) + background


def fit_powerlaw(radius: np.ndarray, counts: np.ndarray, area: np.ndarray) -> dict[str, float | bool | int | str]:
    """Fit the supplied three-parameter Power-law operator to one profile."""
    radius = np.asarray(radius, dtype=float)
    counts = np.asarray(counts, dtype=float)
    area = np.asarray(area, dtype=float)
    sigma_surface = np.sqrt(np.maximum(counts, 1.0)) / area
    surface = counts / area
    background0 = float(np.mean(surface[-5:]))
    amplitude0 = float(max(surface[0] - background0, 1.0))
    zero_count_bins = int(np.sum(counts <= 0.0))

    try:
        with warnings.catch_warnings():
            warnings.simplefilter("ignore", OptimizeWarning)
            popt, pcov = curve_fit(
                powerlaw_model,
                radius,
                surface,
                p0=[amplitude0, 1.0, background0],
                sigma=sigma_surface,
                absolute_sigma=True,
                bounds=([0.0, 0.05, 0.0], [500.0, 5.0, 100.0]),
                maxfev=30_000,
            )
        errors = np.sqrt(np.maximum(np.diag(pcov), 0.0))
        model = powerlaw_model(radius, *popt)
        chi2 = float(np.sum(np.square((surface - model) / sigma_surface)))
        dof = int(len(radius) - len(popt))
        success = bool(np.isfinite(popt).all() and np.isfinite(chi2))
        covariance_finite = bool(np.isfinite(errors).all())
        return {
            "pl_fit_success": success,
            "C_PL": float(popt[0]),
            "e_C_PL": float(errors[0]),
            "alpha_PL": float(popt[1]),
            "e_alpha_PL": float(errors[1]),
            "Sigma_bg_PL": float(popt[2]),
            "e_Sigma_bg_PL": float(errors[2]),
            "chi2_PL": chi2,
            "redchi2_PL": float(chi2 / dof),
            "C_PL_at_lower_boundary": bool(popt[0] <= 1e-6),
            "alpha_at_lower_boundary": bool(popt[1] <= 0.0501),
            "alpha_at_upper_boundary": bool(popt[1] >= 4.9999),
            "covariance_finite": covariance_finite,
            "zero_count_bins": zero_count_bins,
            "pl_fit_message": "ok",
        }
    except Exception as exc:  # retained in outputs for auditability
        return {
            "pl_fit_success": False,
            "C_PL": math.nan,
            "e_C_PL": math.nan,
            "alpha_PL": math.nan,
            "e_alpha_PL": math.nan,
            "Sigma_bg_PL": math.nan,
            "e_Sigma_bg_PL": math.nan,
            "chi2_PL": math.nan,
            "redchi2_PL": math.nan,
            "C_PL_at_lower_boundary": False,
            "alpha_at_lower_boundary": False,
            "alpha_at_upper_boundary": False,
            "covariance_finite": False,
            "zero_count_bins": zero_count_bins,
            "pl_fit_message": f"{type(exc).__name__}: {exc}",
        }


def correlation(x: pd.Series | np.ndarray, y: pd.Series | np.ndarray) -> dict[str, float | int]:
    pair = pd.DataFrame({"x": x, "y": y}).replace([np.inf, -np.inf], np.nan).dropna()
    if len(pair) < 3 or pair["x"].nunique() < 2 or pair["y"].nunique() < 2:
        return {"n": int(len(pair)), "pearson_r": math.nan, "pearson_p": math.nan, "spearman_rho": math.nan, "spearman_p": math.nan}
    p = pearsonr(pair["x"], pair["y"])
    s = spearmanr(pair["x"], pair["y"])
    return {
        "n": int(len(pair)),
        "pearson_r": float(p.statistic),
        "pearson_p": float(p.pvalue),
        "spearman_rho": float(s.statistic),
        "spearman_p": float(s.pvalue),
    }


def q(values: pd.Series | np.ndarray, probability: float) -> float:
    arr = np.asarray(values, dtype=float)
    arr = arr[np.isfinite(arr)]
    return float(np.quantile(arr, probability)) if len(arr) else math.nan


def percentile_rank(samples: pd.Series | np.ndarray, value: float) -> float:
    arr = np.asarray(samples, dtype=float)
    arr = arr[np.isfinite(arr)]
    if not len(arr) or not np.isfinite(value):
        return math.nan
    return float((np.sum(arr < value) + 0.5 * np.sum(arr == value)) / len(arr))


def posterior_predictive_two_sided(samples: pd.Series | np.ndarray, observed: float) -> float:
    arr = np.asarray(samples, dtype=float)
    arr = arr[np.isfinite(arr)]
    if not len(arr) or not np.isfinite(observed):
        return math.nan
    lower = (np.sum(arr <= observed) + 1.0) / (len(arr) + 1.0)
    upper = (np.sum(arr >= observed) + 1.0) / (len(arr) + 1.0)
    return float(min(1.0, 2.0 * min(lower, upper)))


def read_selected40(workbook_path: Path) -> set[int]:
    raw = pd.read_excel(workbook_path, sheet_name="P-L_fiz", header=None)
    ids = pd.to_numeric(raw.iloc[:, 2], errors="coerce").dropna().astype(int)
    return set(ids.tolist())


def read_excel_powerlaw(workbook_path: Path) -> pd.DataFrame:
    raw = pd.read_excel(workbook_path, sheet_name="Pover-Law", header=None)
    data = raw.iloc[3:, :11].copy()
    data.columns = [
        "excel_row",
        "cluster_id_excel",
        "object_id",
        "C_PL_excel",
        "e_C_PL_excel",
        "alpha_PL_excel",
        "e_alpha_PL_excel",
        "chi2_PL_excel",
        "redchi2_PL_excel",
        "cluster_id_excel_2",
        "A_legacy_excel",
    ]
    data["object_id"] = pd.to_numeric(data["object_id"], errors="coerce")
    data = data.dropna(subset=["object_id"]).copy()
    data["object_id"] = data["object_id"].astype(int)
    numeric = [
        "C_PL_excel",
        "e_C_PL_excel",
        "alpha_PL_excel",
        "e_alpha_PL_excel",
        "chi2_PL_excel",
        "redchi2_PL_excel",
        "A_legacy_excel",
    ]
    for name in numeric:
        data[name] = pd.to_numeric(data[name], errors="coerce")
    return data


def make_figures(observed: pd.DataFrame, trials: pd.DataFrame, catalog_reps: pd.DataFrame, outdir: Path) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(11.5, 4.8))
    identified = observed.loc[observed["alpha_identifiable"]]
    unidentified = observed.loc[~observed["alpha_identifiable"]]
    axes[0].scatter(identified["alpha_PL"], identified["A_best_extended"], s=30, c="#0072B2", alpha=0.8, edgecolor="none", label="identifiable slope")
    axes[0].scatter(unidentified["alpha_PL"], unidentified["A_best_extended"], s=55, marker="x", c="#D55E00", alpha=0.95, label="C_PL at zero boundary")
    axes[0].axhline(1.99, color="#CC79A7", ls="--", lw=1.2, label="extended A limit")
    axes[0].set(xlabel=r"Observed Power-law slope $\alpha_{PL}$", ylabel=r"Observed density diagnostic $A_{ext}$", title="Observed 85-cluster relation", xlim=(0.0, 5.1), ylim=(-0.03, 2.04))
    axes[0].legend(frameon=False, fontsize=8)

    plot_trials = trials.loc[trials["pl_fit_success"] & trials["alpha_identifiable_input"] & trials["alpha_identifiable_mock"]].copy()
    axes[1].scatter(plot_trials["alpha_PL_mock"], plot_trials["A_best_extended_mock"], s=9, c="#999999", alpha=0.16, edgecolor="none", rasterized=True)
    med = plot_trials.groupby("object_id", as_index=False)[["alpha_PL_mock", "A_best_extended_mock"]].median()
    axes[1].scatter(med["alpha_PL_mock"], med["A_best_extended_mock"], s=24, c="#D55E00", alpha=0.9, edgecolor="none", label="per-object mock median")
    axes[1].axhline(1.99, color="#CC79A7", ls="--", lw=1.2)
    axes[1].set(xlabel=r"Recovered mock slope $\hat{\alpha}_{PL}$", ylabel=r"Recovered mock $A_{ext}$", title="4,250 Power-law Poisson mocks", xlim=(0.0, 5.1), ylim=(-0.03, 2.04))
    axes[1].legend(frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "powerlaw_mock_alpha_vs_A.png", dpi=300)
    plt.close(fig)

    selected = catalog_reps.loc[catalog_reps["subgroup"] == "selected_powerlaw40"].copy()
    fig, axes = plt.subplots(1, 2, figsize=(11.2, 4.6))
    axes[0].hist(selected["spearman_alpha_A_extended"].dropna(), bins=12, color="#56B4E9", edgecolor="white")
    observed_selected = observed.loc[observed["selected_powerlaw40"] & observed["alpha_identifiable"]]
    observed_rho = correlation(observed_selected["alpha_PL"], observed_selected["A_best_extended"])["spearman_rho"]
    axes[0].axvline(observed_rho, color="#D55E00", lw=2, label=f"observed = {observed_rho:.3f}")
    axes[0].set(xlabel=r"Catalog Spearman $\rho(\alpha_{PL},A_{ext})$", ylabel="Mock catalogues", title="Structural-correlation distribution")
    axes[0].legend(frameon=False, fontsize=9)

    axes[1].hist(selected["canonical_boundary_count"], bins=np.arange(selected["canonical_boundary_count"].min() - 0.5, selected["canonical_boundary_count"].max() + 1.5), color="#009E73", edgecolor="white", alpha=0.85)
    observed_boundary = int(observed.loc[observed["selected_powerlaw40"], "A_at_canonical_upper_boundary"].sum())
    axes[1].axvline(observed_boundary, color="#D55E00", lw=2, label=f"observed = {observed_boundary}")
    axes[1].set(xlabel="Clusters at canonical A=1.92 boundary", ylabel="Mock catalogues", title="Boundary-saturation distribution")
    axes[1].legend(frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(outdir / "powerlaw_mock_catalog_diagnostics.png", dpi=300)
    plt.close(fig)


def run(args: argparse.Namespace) -> None:
    catalog_path = Path(args.catalog_csv).resolve()
    profile_dir = Path(args.profile_dir).resolve()
    library_path = Path(args.profile_library).resolve()
    workbook_path = Path(args.powerlaw_workbook).resolve()
    outdir = Path(args.outdir).resolve()
    outdir.mkdir(parents=True, exist_ok=True)

    catalog = pd.read_csv(catalog_path).sort_values("object_id").reset_index(drop=True)
    if len(catalog) != 85 or catalog["object_id"].nunique() != 85:
        raise ValueError("The official catalog must contain 85 unique objects.")
    selected40 = read_selected40(workbook_path)
    excel_powerlaw = read_excel_powerlaw(workbook_path)

    observed_rows: list[dict[str, object]] = []
    all_observed_counts: list[np.ndarray] = []
    all_mock_counts: list[np.ndarray] = []
    trial_identity: list[dict[str, object]] = []
    reference_radius: np.ndarray | None = None
    reference_area: np.ndarray | None = None
    child_seeds = np.random.SeedSequence(args.seed).spawn(len(catalog))

    for cluster_index, row in catalog.iterrows():
        object_id = int(row["object_id"])
        frame = pd.read_csv(profile_dir / str(row["filename"]))
        radius = frame["r_arcmin"].to_numpy(float)
        counts = frame["n"].to_numpy(float)
        area = frame["S_arcmin2"].to_numpy(float)
        if reference_radius is None:
            reference_radius = radius.copy()
            reference_area = area.copy()
        elif not np.allclose(radius, reference_radius, rtol=0.0, atol=1e-12) or not np.allclose(area, reference_area, rtol=0.0, atol=1e-12):
            raise ValueError(f"The shared-grid mock fitter is unsafe for object{object_id}.")

        fit = fit_powerlaw(radius, counts, area)
        if not fit["pl_fit_success"]:
            raise RuntimeError(f"Observed Power-law fit failed for object{object_id}: {fit['pl_fit_message']}")
        expected_counts = area * powerlaw_model(radius, float(fit["C_PL"]), float(fit["alpha_PL"]), float(fit["Sigma_bg_PL"]))
        expected_counts = np.maximum(expected_counts, 1e-12)
        alpha_rel_error = float(fit["e_alpha_PL"] / fit["alpha_PL"]) if float(fit["alpha_PL"]) > 0.0 else math.nan
        alpha_identifiable = not bool(fit["C_PL_at_lower_boundary"])
        if not alpha_identifiable:
            quality = "amplitude-zero-alpha-unidentified"
        elif bool(fit["alpha_at_lower_boundary"]) or bool(fit["alpha_at_upper_boundary"]):
            quality = "alpha-boundary"
        elif not bool(fit["covariance_finite"]):
            quality = "covariance-nonfinite"
        elif alpha_rel_error >= 1.0:
            quality = "relative-error>=1"
        else:
            quality = "interior-relative-error<1"

        observed_rows.append(
            {
                "cluster_id": row["cluster_id"],
                "object_id": object_id,
                "filename": row["filename"],
                "selected_powerlaw40": object_id in selected40,
                **fit,
                "alpha_identifiable": alpha_identifiable,
                "alpha_relative_error": alpha_rel_error,
                "powerlaw_quality_class": quality,
                "observed_total_counts": int(round(counts.sum())),
                "expected_total_counts_PL": float(expected_counts.sum()),
                "expected_minus_observed_counts": float(expected_counts.sum() - counts.sum()),
            }
        )
        all_observed_counts.append(counts)

        rng = np.random.default_rng(child_seeds[cluster_index])
        mock_counts = rng.poisson(expected_counts, size=(args.realizations, len(radius))).astype(float)
        for realization in range(args.realizations):
            all_mock_counts.append(mock_counts[realization])
            trial_identity.append(
                {
                    "pair_id": f"object{object_id}_pl_r{realization:03d}",
                    "cluster_id": row["cluster_id"],
                    "object_id": object_id,
                    "realization": realization,
                    "selected_powerlaw40": object_id in selected40,
                    "alpha_PL_input": float(fit["alpha_PL"]),
                    "C_PL_input": float(fit["C_PL"]),
                    "Sigma_bg_PL_input": float(fit["Sigma_bg_PL"]),
                    "alpha_identifiable_input": alpha_identifiable,
                    "expected_total_counts_PL": float(expected_counts.sum()),
                    "mock_total_counts": int(round(mock_counts[realization].sum())),
                }
            )
        print(f"generated Power-law mocks for object {object_id} ({cluster_index + 1}/85)", flush=True)

    if reference_radius is None or reference_area is None:
        raise RuntimeError("No profiles were loaded.")
    observed = pd.DataFrame(observed_rows)
    observed = observed.merge(excel_powerlaw, on="object_id", how="left", validate="one_to_one")
    observed["delta_C_PL_vs_excel"] = observed["C_PL"] - observed["C_PL_excel"]
    observed["delta_alpha_PL_vs_excel"] = observed["alpha_PL"] - observed["alpha_PL_excel"]
    observed["delta_redchi2_PL_vs_excel"] = observed["redchi2_PL"] - observed["redchi2_PL_excel"]

    print("Fitting observed profiles with the mock A-grid fitter", flush=True)
    observed_grid_A, _ = fit_mock_counts(
        np.stack(all_observed_counts),
        reference_area,
        library_path,
        args.amplitude_max,
        args.background_y_max,
    )
    observed_grid_A = observed_grid_A.add_suffix("_grid_refit")
    observed = pd.concat([observed.reset_index(drop=True), observed_grid_A.reset_index(drop=True)], axis=1)
    official_columns = [
        "object_id",
        "A_legacy",
        "A_best_canonical",
        "A_at_canonical_upper_boundary",
        "A_best_extended",
        "A_lower_delta1",
        "A_upper_delta1",
        "A_lower_delta1_open",
        "A_upper_delta1_open",
        "A_extended_at_upper_boundary",
        "identifiability_class",
    ]
    observed = observed.merge(catalog[official_columns], on="object_id", how="left", validate="one_to_one")

    mock_counts_matrix = np.stack(all_mock_counts)
    print("Fitting 4,250 mock profiles with the A diagnostic", flush=True)
    mock_A, objective = fit_mock_counts(
        mock_counts_matrix,
        reference_area,
        library_path,
        args.amplitude_max,
        args.background_y_max,
    )
    mock_A = mock_A.rename(
        columns={
            "A_best_canonical": "A_best_canonical_mock",
            "A_at_canonical_upper_boundary": "A_at_canonical_upper_boundary_mock",
            "A_best_extended": "A_best_extended_mock",
            "A_at_extended_upper_boundary": "A_at_extended_upper_boundary_mock",
            "A_lower_delta1": "A_lower_delta1_mock",
            "A_upper_delta1": "A_upper_delta1_mock",
            "A_lower_delta1_open": "A_lower_delta1_open_mock",
            "A_upper_delta1_open": "A_upper_delta1_open_mock",
            "identifiability_class": "identifiability_class_mock",
            "objective_min": "A_objective_min_mock",
            "scale_best": "A_scale_best_mock",
            "amplitude_best": "A_amplitude_best_mock",
            "background_surface_density_best": "A_background_surface_density_best_mock",
        }
    )

    print("Refitting the Power-law slope in every mock profile", flush=True)
    powerlaw_mock_rows: list[dict[str, object]] = []
    for index, counts in enumerate(mock_counts_matrix):
        fit = fit_powerlaw(reference_radius, counts, reference_area)
        powerlaw_mock_rows.append(
            {
                "pl_fit_success": fit["pl_fit_success"],
                "C_PL_mock": fit["C_PL"],
                "e_C_PL_mock": fit["e_C_PL"],
                "alpha_PL_mock": fit["alpha_PL"],
                "e_alpha_PL_mock": fit["e_alpha_PL"],
                "Sigma_bg_PL_mock": fit["Sigma_bg_PL"],
                "e_Sigma_bg_PL_mock": fit["e_Sigma_bg_PL"],
                "redchi2_PL_mock": fit["redchi2_PL"],
                "C_PL_at_lower_boundary_mock": fit["C_PL_at_lower_boundary"],
                "alpha_at_lower_boundary_mock": fit["alpha_at_lower_boundary"],
                "alpha_at_upper_boundary_mock": fit["alpha_at_upper_boundary"],
                "covariance_finite_mock": fit["covariance_finite"],
                "zero_count_bins_mock": fit["zero_count_bins"],
                "pl_fit_message": fit["pl_fit_message"],
            }
        )
        if (index + 1) % 250 == 0 or index + 1 == len(mock_counts_matrix):
            print(f"Power-law refits {index + 1}/{len(mock_counts_matrix)}", flush=True)

    trials = pd.concat(
        [pd.DataFrame(trial_identity), pd.DataFrame(powerlaw_mock_rows), mock_A],
        axis=1,
    )
    trials["alpha_recovery_error"] = trials["alpha_PL_mock"] - trials["alpha_PL_input"]
    trials["alpha_identifiable_mock"] = ~trials["C_PL_at_lower_boundary_mock"]
    trials["alpha_input_within_reported_1sigma"] = (
        trials["pl_fit_success"]
        & trials["e_alpha_PL_mock"].notna()
        & (trials["alpha_PL_input"] >= trials["alpha_PL_mock"] - trials["e_alpha_PL_mock"])
        & (trials["alpha_PL_input"] <= trials["alpha_PL_mock"] + trials["e_alpha_PL_mock"])
    )

    quality_map = observed.set_index("object_id")["powerlaw_quality_class"]
    trials["powerlaw_quality_class"] = trials["object_id"].map(quality_map)
    trials["interior_precise"] = trials["powerlaw_quality_class"].eq("interior-relative-error<1")

    catalog_rep_rows: list[dict[str, object]] = []
    subgroup_masks = {
        "all85": lambda d: np.ones(len(d), dtype=bool),
        "selected_powerlaw40": lambda d: d["selected_powerlaw40"].to_numpy(bool),
        "interior_precise": lambda d: d["interior_precise"].to_numpy(bool),
    }
    for realization, frame in trials.groupby("realization", sort=True):
        for subgroup, mask_function in subgroup_masks.items():
            group = frame.loc[mask_function(frame)].copy()
            corr_group = group.loc[group["pl_fit_success"] & group["alpha_identifiable_input"] & group["alpha_identifiable_mock"]].copy()
            c_can = correlation(corr_group["alpha_PL_mock"], corr_group["A_best_canonical_mock"])
            c_ext = correlation(corr_group["alpha_PL_mock"], corr_group["A_best_extended_mock"])
            c_input_ext = correlation(corr_group["alpha_PL_input"], corr_group["A_best_extended_mock"])
            catalog_rep_rows.append(
                {
                    "realization": int(realization),
                    "subgroup": subgroup,
                    "n_objects": int(len(group)),
                    "n_alpha_correlation": int(len(corr_group)),
                    "pearson_alpha_A_canonical": c_can["pearson_r"],
                    "spearman_alpha_A_canonical": c_can["spearman_rho"],
                    "pearson_alpha_A_extended": c_ext["pearson_r"],
                    "spearman_alpha_A_extended": c_ext["spearman_rho"],
                    "pearson_input_alpha_A_extended": c_input_ext["pearson_r"],
                    "spearman_input_alpha_A_extended": c_input_ext["spearman_rho"],
                    "canonical_boundary_count": int(group["A_at_canonical_upper_boundary_mock"].sum()),
                    "extended_boundary_count": int(group["A_at_extended_upper_boundary_mock"].sum()),
                    "upper_open_count": int(group["A_upper_delta1_open_mock"].sum()),
                    "two_sided_count": int(group["identifiability_class_mock"].eq("two-sided").sum()),
                    "alpha_lower_boundary_count": int(group["alpha_at_lower_boundary_mock"].sum()),
                    "alpha_upper_boundary_count": int(group["alpha_at_upper_boundary_mock"].sum()),
                }
            )
    catalog_reps = pd.DataFrame(catalog_rep_rows)

    per_object_rows: list[dict[str, object]] = []
    for object_id, group in trials.groupby("object_id", sort=True):
        source = observed.loc[observed["object_id"] == object_id].iloc[0]
        valid = group.loc[group["pl_fit_success"] & group["alpha_identifiable_input"] & group["alpha_identifiable_mock"]].copy()
        alpha_q16, alpha_q84 = q(valid["alpha_PL_mock"], 0.16), q(valid["alpha_PL_mock"], 0.84)
        can_q16, can_q84 = q(group["A_best_canonical_mock"], 0.16), q(group["A_best_canonical_mock"], 0.84)
        ext_q16, ext_q84 = q(group["A_best_extended_mock"], 0.16), q(group["A_best_extended_mock"], 0.84)
        per_object_rows.append(
            {
                "cluster_id": source["cluster_id"],
                "object_id": int(object_id),
                "selected_powerlaw40": bool(source["selected_powerlaw40"]),
                "powerlaw_quality_class": source["powerlaw_quality_class"],
                "C_PL_input": float(source["C_PL"]),
                "alpha_PL_input": float(source["alpha_PL"]),
                "e_alpha_PL_observed": float(source["e_alpha_PL"]),
                "Sigma_bg_PL_input": float(source["Sigma_bg_PL"]),
                "redchi2_PL_observed": float(source["redchi2_PL"]),
                "mock_fit_success_count": int(valid.shape[0]),
                "alpha_mock_mean": float(valid["alpha_PL_mock"].mean()),
                "alpha_mock_sd": float(valid["alpha_PL_mock"].std(ddof=1)),
                "alpha_mock_median": float(valid["alpha_PL_mock"].median()),
                "alpha_mock_q16": alpha_q16,
                "alpha_mock_q84": alpha_q84,
                "alpha_mock_bias": float(valid["alpha_recovery_error"].mean()),
                "alpha_mock_rmse": float(np.sqrt(np.mean(np.square(valid["alpha_recovery_error"])))),
                "alpha_input_in_mock_68pct_interval": bool(alpha_q16 <= source["alpha_PL"] <= alpha_q84),
                "alpha_reported_1sigma_coverage_fraction": float(valid["alpha_input_within_reported_1sigma"].mean()),
                "alpha_lower_boundary_fraction": float(valid["alpha_at_lower_boundary_mock"].mean()),
                "alpha_upper_boundary_fraction": float(valid["alpha_at_upper_boundary_mock"].mean()),
                "A_canonical_observed": float(source["A_best_canonical"]),
                "A_canonical_grid_refit_observed": float(source["A_best_canonical_grid_refit"]),
                "A_canonical_mock_median": float(group["A_best_canonical_mock"].median()),
                "A_canonical_mock_q16": can_q16,
                "A_canonical_mock_q84": can_q84,
                "A_canonical_boundary_fraction": float(group["A_at_canonical_upper_boundary_mock"].mean()),
                "A_canonical_observed_percentile_in_mocks": percentile_rank(group["A_best_canonical_mock"], float(source["A_best_canonical"])),
                "A_extended_observed": float(source["A_best_extended"]),
                "A_extended_grid_refit_observed": float(source["A_best_extended_grid_refit"]),
                "A_extended_mock_median": float(group["A_best_extended_mock"].median()),
                "A_extended_mock_q16": ext_q16,
                "A_extended_mock_q84": ext_q84,
                "A_extended_boundary_fraction": float(group["A_at_extended_upper_boundary_mock"].mean()),
                "A_extended_observed_percentile_in_mocks": percentile_rank(group["A_best_extended_mock"], float(source["A_best_extended"])),
                "A_upper_open_fraction": float(group["A_upper_delta1_open_mock"].mean()),
                "A_two_sided_fraction": float(group["identifiability_class_mock"].eq("two-sided").mean()),
            }
        )
    per_object = pd.DataFrame(per_object_rows)

    # Pooled within-object residual association isolates shared Poisson noise.
    residual_trials = trials.loc[trials["pl_fit_success"] & trials["alpha_identifiable_input"] & trials["alpha_identifiable_mock"]].copy()
    residual_trials["alpha_mock_residual"] = residual_trials["alpha_PL_mock"] - residual_trials.groupby("object_id")["alpha_PL_mock"].transform("mean")
    residual_trials["A_extended_mock_residual"] = residual_trials["A_best_extended_mock"] - residual_trials.groupby("object_id")["A_best_extended_mock"].transform("mean")
    residual_corr = correlation(residual_trials["alpha_mock_residual"], residual_trials["A_extended_mock_residual"])
    trials["alpha_mock_residual"] = math.nan
    trials["A_extended_mock_residual"] = math.nan
    trials.loc[residual_trials.index, "alpha_mock_residual"] = residual_trials["alpha_mock_residual"]
    trials.loc[residual_trials.index, "A_extended_mock_residual"] = residual_trials["A_extended_mock_residual"]

    observed_subgroup_masks = {
        "all85": np.ones(len(observed), dtype=bool),
        "selected_powerlaw40": observed["selected_powerlaw40"].to_numpy(bool),
        "interior_precise": observed["powerlaw_quality_class"].eq("interior-relative-error<1").to_numpy(bool),
    }
    correlation_summary_rows: list[dict[str, object]] = []
    for subgroup, mask in observed_subgroup_masks.items():
        obs_group_all = observed.loc[mask].copy()
        obs_group = obs_group_all.loc[obs_group_all["alpha_identifiable"]].copy()
        reps = catalog_reps.loc[catalog_reps["subgroup"] == subgroup]
        for A_label, A_column, rep_column in [
            ("canonical", "A_best_canonical", "spearman_alpha_A_canonical"),
            ("extended", "A_best_extended", "spearman_alpha_A_extended"),
        ]:
            obs_corr = correlation(obs_group["alpha_PL"], obs_group[A_column])
            mock_values = reps[rep_column]
            correlation_summary_rows.append(
                {
                    "subgroup": subgroup,
                    "A_grid": A_label,
                    "n_observed": int(len(obs_group_all)),
                    "n_alpha_correlation": int(len(obs_group)),
                    "observed_pearson_r": obs_corr["pearson_r"],
                    "observed_pearson_p": obs_corr["pearson_p"],
                    "observed_spearman_rho": obs_corr["spearman_rho"],
                    "observed_spearman_p": obs_corr["spearman_p"],
                    "mock_spearman_mean": float(mock_values.mean()),
                    "mock_spearman_median": float(mock_values.median()),
                    "mock_spearman_q025": q(mock_values, 0.025),
                    "mock_spearman_q975": q(mock_values, 0.975),
                    "observed_spearman_percentile_in_mocks": percentile_rank(mock_values, float(obs_corr["spearman_rho"])),
                    "posterior_predictive_two_sided": posterior_predictive_two_sided(mock_values, float(obs_corr["spearman_rho"])),
                }
            )
    correlation_summary = pd.DataFrame(correlation_summary_rows)

    boundary_summary_rows: list[dict[str, object]] = []
    for subgroup, mask in observed_subgroup_masks.items():
        obs_group = observed.loc[mask]
        reps = catalog_reps.loc[catalog_reps["subgroup"] == subgroup]
        metrics = [
            ("canonical boundary", int(obs_group["A_at_canonical_upper_boundary"].sum()), "canonical_boundary_count"),
            ("extended boundary", int(obs_group["A_extended_at_upper_boundary"].sum()), "extended_boundary_count"),
            ("upper-open interval", int(obs_group["A_upper_delta1_open"].sum()), "upper_open_count"),
            ("two-sided interval", int(obs_group["identifiability_class"].eq("two-sided").sum()), "two_sided_count"),
        ]
        for metric, observed_count, column in metrics:
            samples = reps[column]
            boundary_summary_rows.append(
                {
                    "subgroup": subgroup,
                    "metric": metric,
                    "n_objects": int(len(obs_group)),
                    "observed_count": observed_count,
                    "mock_mean": float(samples.mean()),
                    "mock_median": float(samples.median()),
                    "mock_q025": q(samples, 0.025),
                    "mock_q975": q(samples, 0.975),
                    "observed_percentile_in_mocks": percentile_rank(samples, observed_count),
                    "posterior_predictive_two_sided": posterior_predictive_two_sided(samples, observed_count),
                }
            )
    boundary_summary = pd.DataFrame(boundary_summary_rows)

    all85_reps = catalog_reps.loc[catalog_reps["subgroup"] == "all85"]
    all85_corr = correlation_summary.loc[(correlation_summary["subgroup"] == "all85") & (correlation_summary["A_grid"] == "extended")].iloc[0]
    selected_corr = correlation_summary.loc[(correlation_summary["subgroup"] == "selected_powerlaw40") & (correlation_summary["A_grid"] == "extended")].iloc[0]
    selected_reps = catalog_reps.loc[catalog_reps["subgroup"] == "selected_powerlaw40"]
    valid_recovery = trials.loc[trials["pl_fit_success"] & trials["alpha_identifiable_input"] & trials["alpha_identifiable_mock"]]
    selected_recovery = valid_recovery.loc[valid_recovery["selected_powerlaw40"]]
    metrics = {
        "protocol": {
            "clusters": 85,
            "realizations_per_cluster": args.realizations,
            "total_mock_profiles": int(len(trials)),
            "random_seed": args.seed,
            "generative_model": "Sigma(R)=C_PL*R^(-alpha_PL)+Sigma_bg; independent Poisson annular counts",
            "powerlaw_bounds": {"C_PL": [0.0, 500.0], "alpha_PL": [0.05, 5.0], "Sigma_bg_PL": [0.0, 100.0]},
            "A_grid": "canonical 0.00..1.92; extended through 1.99",
            "A_fit_note": "Same projected-profile library, 200-point scale grid, bounded amplitude/background fit as the dynamical mock validation.",
        },
        "observed_powerlaw": {
            "fits_successful": int(observed["pl_fit_success"].sum()),
            "alpha_lower_boundary_count": int(observed["alpha_at_lower_boundary"].sum()),
            "alpha_upper_boundary_count": int(observed["alpha_at_upper_boundary"].sum()),
            "amplitude_zero_alpha_unidentified_count": int((~observed["alpha_identifiable"]).sum()),
            "alpha_relative_error_ge_1_count": int((observed["alpha_relative_error"] >= 1.0).sum()),
            "selected_powerlaw40_count": int(observed["selected_powerlaw40"].sum()),
            "maximum_abs_delta_alpha_vs_excel_3dp_excluding_unidentified": float(observed.loc[observed["alpha_identifiable"], "delta_alpha_PL_vs_excel"].abs().max()),
            "maximum_abs_delta_redchi2_vs_excel_3dp": float(observed["delta_redchi2_PL_vs_excel"].abs().max()),
        },
        "mock_powerlaw_recovery": {
            "successful_refits": int(trials["pl_fit_success"].sum()),
            "failed_refits": int((~trials["pl_fit_success"]).sum()),
            "identifiable_refits": int(len(valid_recovery)),
            "mean_alpha_bias_identifiable": float(valid_recovery["alpha_recovery_error"].mean()),
            "median_alpha_bias_identifiable": float(valid_recovery["alpha_recovery_error"].median()),
            "alpha_rmse_identifiable": float(np.sqrt(np.mean(np.square(valid_recovery["alpha_recovery_error"])))),
            "reported_1sigma_coverage_fraction_identifiable": float(valid_recovery["alpha_input_within_reported_1sigma"].mean()),
            "object_bootstrap_68pct_interval_coverage_identifiable": float(per_object.loc[observed["alpha_identifiable"].to_numpy(), "alpha_input_in_mock_68pct_interval"].mean()),
            "selected40_mean_alpha_bias": float(selected_recovery["alpha_recovery_error"].mean()),
            "selected40_alpha_rmse": float(np.sqrt(np.mean(np.square(selected_recovery["alpha_recovery_error"])))),
            "selected40_reported_1sigma_coverage_fraction": float(selected_recovery["alpha_input_within_reported_1sigma"].mean()),
            "mock_alpha_lower_boundary_fraction_identifiable": float(valid_recovery["alpha_at_lower_boundary_mock"].mean()),
            "mock_alpha_upper_boundary_fraction_identifiable": float(valid_recovery["alpha_at_upper_boundary_mock"].mean()),
        },
        "structural_coupling": {
            "observed_identifiable83_spearman_alpha_A_extended": float(all85_corr["observed_spearman_rho"]),
            "mock_identifiable_catalog_spearman_median": float(all85_corr["mock_spearman_median"]),
            "mock_identifiable_catalog_spearman_95pct": [float(all85_corr["mock_spearman_q025"]), float(all85_corr["mock_spearman_q975"])],
            "observed_identifiable_percentile_in_mock_distribution": float(all85_corr["observed_spearman_percentile_in_mocks"]),
            "identifiable_posterior_predictive_two_sided": float(all85_corr["posterior_predictive_two_sided"]),
            "observed_selected40_spearman_alpha_A_extended": float(selected_corr["observed_spearman_rho"]),
            "mock_selected40_spearman_median": float(selected_corr["mock_spearman_median"]),
            "mock_selected40_spearman_95pct": [float(selected_corr["mock_spearman_q025"]), float(selected_corr["mock_spearman_q975"])],
            "selected40_posterior_predictive_two_sided": float(selected_corr["posterior_predictive_two_sided"]),
            "pooled_within_object_residual_pearson": float(residual_corr["pearson_r"]),
            "pooled_within_object_residual_spearman": float(residual_corr["spearman_rho"]),
        },
        "boundary_saturation": {
            "observed_canonical_boundary_count": int(observed["A_at_canonical_upper_boundary"].sum()),
            "mock_canonical_boundary_median": float(all85_reps["canonical_boundary_count"].median()),
            "mock_canonical_boundary_95pct": [q(all85_reps["canonical_boundary_count"], 0.025), q(all85_reps["canonical_boundary_count"], 0.975)],
            "observed_extended_boundary_count": int(observed["A_extended_at_upper_boundary"].sum()),
            "mock_extended_boundary_median": float(all85_reps["extended_boundary_count"].median()),
            "mock_extended_boundary_95pct": [q(all85_reps["extended_boundary_count"], 0.025), q(all85_reps["extended_boundary_count"], 0.975)],
            "observed_upper_open_count": int(observed["A_upper_delta1_open"].sum()),
            "mock_upper_open_median": float(all85_reps["upper_open_count"].median()),
            "mock_upper_open_95pct": [q(all85_reps["upper_open_count"], 0.025), q(all85_reps["upper_open_count"], 0.975)],
            "selected40_observed_canonical_boundary_count": int(observed.loc[observed["selected_powerlaw40"], "A_at_canonical_upper_boundary"].sum()),
            "selected40_mock_canonical_boundary_median": float(selected_reps["canonical_boundary_count"].median()),
            "selected40_observed_extended_boundary_count": int(observed.loc[observed["selected_powerlaw40"], "A_extended_at_upper_boundary"].sum()),
            "selected40_mock_extended_boundary_median": float(selected_reps["extended_boundary_count"].median()),
            "selected40_observed_upper_open_count": int(observed.loc[observed["selected_powerlaw40"], "A_upper_delta1_open"].sum()),
            "selected40_mock_upper_open_median": float(selected_reps["upper_open_count"].median()),
        },
        "interpretation": {
            "primary": "This is a structural surface-density mock test. It tests whether the Power-law profile and Poisson noise reproduce the A relation and boundary saturation.",
            "limitation": "No member-galaxy velocities enter either fit; the result cannot calibrate A as orbital velocity anisotropy.",
        },
    }

    observed.to_csv(outdir / "powerlaw_observed_fits_and_A.csv", index=False)
    trials.to_csv(outdir / "powerlaw_mock_trials.csv", index=False)
    per_object.to_csv(outdir / "powerlaw_mock_per_object_summary.csv", index=False)
    catalog_reps.to_csv(outdir / "powerlaw_mock_catalog_replicates.csv", index=False)
    correlation_summary.to_csv(outdir / "powerlaw_mock_correlation_summary.csv", index=False)
    boundary_summary.to_csv(outdir / "powerlaw_mock_boundary_summary.csv", index=False)
    np.savez_compressed(
        outdir / "powerlaw_mock_objectives.npz",
        objective=objective,
        counts=mock_counts_matrix.astype(np.int16),
        random_seed=np.asarray(args.seed),
    )
    (outdir / "powerlaw_mock_metrics.json").write_text(json.dumps(metrics, indent=2, ensure_ascii=False), encoding="utf-8")
    make_figures(observed, trials, catalog_reps, outdir)

    print(json.dumps(metrics, indent=2, ensure_ascii=False), flush=True)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--catalog-csv", default=str(ROOT / "apj_recalculation/official85_robustness_high_accuracy/official85_catalog_and_corrected_results.csv"))
    parser.add_argument("--profile-dir", default=str(ROOT / "apj_recalculation/incoming_official85"))
    parser.add_argument("--profile-library", default=str(ROOT / "apj_recalculation/batch_results_official85_high_accuracy/projected_profile_library.npz"))
    parser.add_argument("--powerlaw-workbook", default=str(ROOT / "upload/787dc3eb-5b19-44ed-a296-670b0397f63a.xlsx"))
    parser.add_argument("--outdir", default=str(ROOT / "work_powerlaw_mock/results"))
    parser.add_argument("--realizations", type=int, default=50)
    parser.add_argument("--seed", type=int, default=20260924)
    parser.add_argument("--amplitude-max", type=float, default=5.0)
    parser.add_argument("--background-y-max", type=float, default=50.0)
    return parser.parse_args()


if __name__ == "__main__":
    run(parse_args())


==> anc/work_powerlaw_mock/results/powerlaw_mock_boundary_summary.csv <==
subgroup,metric,n_objects,observed_count,mock_mean,mock_median,mock_q025,mock_q975,observed_percentile_in_mocks,posterior_predictive_two_sided
all85,canonical boundary,85,24,29.1,29.0,24.0,36.775,0.07,0.27450980392156865
all85,extended boundary,85,12,13.92,14.0,6.225,19.0,0.31,0.7843137254901961
all85,upper-open interval,85,69,63.7,63.5,56.225,70.0,0.91,0.27450980392156865
all85,two-sided interval,85,4,6.18,6.0,3.0,9.774999999999999,0.11,0.3137254901960784
selected_powerlaw40,canonical boundary,40,13,14.92,15.0,11.0,20.0,0.17,0.5098039215686274
selected_powerlaw40,extended boundary,40,7,7.24,7.0,3.0,10.774999999999999,0.43,1.0
selected_powerlaw40,upper-open interval,40,30,29.64,30.0,25.225,33.0,0.58,1.0
selected_powerlaw40,two-sided interval,40,4,5.14,5.0,2.225,8.0,0.23,0.6274509803921569
interior_precise,canonical boundary,47,16,16.7,16.0,13.0,21.775,0.4,1.0
interior_precise,extended boundary,47,7,7.96,8.0,3.0,12.0,0.32,0.8235294117647058
interior_precise,upper-open interval,47,37,34.06,34.0,28.45,38.0,0.91,0.27450980392156865
interior_precise,two-sided interval,47,4,5.84,6.0,3.0,8.774999999999999,0.15,0.47058823529411764


==> anc/work_powerlaw_mock/results/powerlaw_mock_catalog_replicates.csv <==
realization,subgroup,n_objects,n_alpha_correlation,pearson_alpha_A_canonical,spearman_alpha_A_canonical,pearson_alpha_A_extended,spearman_alpha_A_extended,pearson_input_alpha_A_extended,spearman_input_alpha_A_extended,canonical_boundary_count,extended_boundary_count,upper_open_count,two_sided_count,alpha_lower_boundary_count,alpha_upper_boundary_count
0,all85,85,83,0.5675423383763436,0.6988312600886859,0.5725295593355472,0.6770182658806301,0.39035156010935057,0.48724259678606124,27,11,60,6,1,7
0,selected_powerlaw40,40,40,0.5229575695199513,0.613776162700743,0.5300105165314708,0.599238382704847,0.313763568348085,0.38145455531330597,14,7,29,5,0,3
0,interior_precise,47,47,0.4730315161666492,0.6143621906297622,0.4805014812508509,0.5946145549206517,0.25039253492587354,0.3634796673618757,16,9,32,6,0,3
1,all85,85,83,0.5003430044938184,0.655225409367384,0.511871420735036,0.6832554018543595,0.22135177730886382,0.26456403965175423,27,12,60,9,2,12
1,selected_powerlaw40,40,40,0.40509692573602657,0.5226936429157074,0.4128843242051271,0.5329084933069034,0.21585897899098055,0.2726840353936984,14,7,28,5,0,3
1,interior_precise,47,47,0.36648491278713,0.49575777898355244,0.37530651516592467,0.5229359951217625,0.19222199991213004,0.3057587898880213,16,7,32,7,0,3
2,all85,85,83,0.5502857493332906,0.6743408032532765,0.5630620383428302,0.7074050973453916,0.394886580690434,0.5299234580556588,26,16,63,9,1,11
2,selected_powerlaw40,40,40,0.49765431688831085,0.5810816770176449,0.5097112284217034,0.6215507713806011,0.2639830487864356,0.4046708490053538,13,8,26,8,0,4
2,interior_precise,47,47,0.574455442393115,0.627201209003122,0.5836266033826955,0.6597515930532517,0.4096605966236469,0.5071185623885769,14,8,30,8,0,4
3,all85,85,82,0.6396617931447778,0.7476337173800099,0.6505319976760771,0.7862726436224654,0.1669055592440936,0.2682332968106702,27,14,65,6,0,8
3,selected_powerlaw40,40,40,0.628813305449156,0.6411432180092708,0.6369168369412471,0.6859858617669923,0.039883729162664874,0.15994836592471506,10,5,28,5,0,2
3,interior_precise,47,47,0.6007259918963107,0.6281549022627326,0.6093781460714329,0.6773689564228419,0.05216737580485543,0.1638587761251446,12,5,34,5,0,2
4,all85,85,82,0.6160586665606956,0.7422277321372023,0.6270656158078839,0.7656698104184069,0.37722892070087105,0.4998028106505038,33,19,61,7,3,8
4,selected_powerlaw40,40,40,0.5063380125336899,0.6069568787345041,0.5203032941346423,0.5987138669348909,0.37550650240825906,0.5207912116823933,20,11,28,7,0,6
4,interior_precise,47,47,0.49980394220842345,0.665686429143278,0.5143033438354169,0.6604697472832106,0.39464370420021333,0.5563693238945769,22,12,34,7,0,6
5,all85,85,83,0.6674963077029675,0.7073155726339816,0.667458487511275,0.710562632625474,0.5003597862338975,0.5013901749149028,25,18,62,7,1,7
5,selected_powerlaw40,40,40,0.603106152120773,0.5320145839751426,0.6041190405150768,0.5193363383778562,0.34890358290815254,0.17687044637222063,11,10,29,6,0,3
5,interior_precise,47,47,0.6469832876476526,0.6412435995456688,0.6230888700794752,0.564538075462033,0.3347521928819213,0.17686420742988795,13,12,32,7,0,3
6,all85,85,83,0.5815630185784672,0.7285216723851468,0.5559193651670179,0.6634831022180542,0.16408402920635462,0.24371328959140004,29,12,65,6,1,8
6,selected_powerlaw40,40,40,0.5231730624204702,0.6500891692509723,0.5214703485158048,0.6029740374275526,0.15445663059451592,0.17710459022296013,15,4,30,6,0,4
6,interior_precise,47,47,0.4474919353532042,0.577174342818484,0.4453956653647797,0.5387645938313543,0.08579257574145419,0.14010454460485144,19,6,36,6,0,4
7,all85,85,83,0.5671835553051452,0.731404595337413,0.5702091886713028,0.7246359569777124,0.23101767197640782,0.389414598224694,24,11,59,8,0,6
7,selected_powerlaw40,40,40,0.6164836620556229,0.7639150289130219,0.6223356802053249,0.7332231790267012,0.35070265474705775,0.40290246436073596,14,7,27,6,0,4
7,interior_precise,47,47,0.5663264997804196,0.7127956344821227,0.5497227146075577,0.654550354099801,0.25688232305717995,0.29829736066668866,15,8,32,7,0,4
8,all85,85,82,0.5354350925599817,0.7515376680436675,0.5457225741165229,0.7400085324231227,0.3142228619175837,0.5212086535754656,28,15,67,8,2,9
8,selected_powerlaw40,40,40,0.5040601566276547,0.6953716985238763,0.49085593807734984,0.5815991410146358,0.22183503411969763,0.3751912812570136,16,9,30,7,0,5
8,interior_precise,47,47,0.48660619326495763,0.6683796077142707,0.4811928051968003,0.5775039743320993,0.21138720052194102,0.3606448572331487,18,11,36,8,0,5
9,all85,85,82,0.5917190877962419,0.7318902888889349,0.5999473419512841,0.7353214654396472,0.384951950260639,0.47914399624592985,24,6,56,7,1,11
9,selected_powerlaw40,40,40,0.49261457201108294,0.7368139803414874,0.508150510840146,0.7480182826672628,0.3298590464988186,0.5299259679302983,14,4,28,7,0,7
9,interior_precise,47,47,0.5340809779165174,0.7651854089508955,0.5463525474404668,0.768249831853982,0.41048233064454337,0.6047434340249059,15,4,32,7,0,8
10,all85,85,82,0.5846569936308627,0.6953127087214642,0.5874459843204878,0.7203553878821439,0.44235247891134455,0.5201814452159862,31,15,62,3,3,11
10,selected_powerlaw40,40,40,0.48512243745851796,0.657721744102369,0.45857046213870584,0.5816162638358254,0.3233208002355472,0.3601436668185382,16,9,29,3,0,7
10,interior_precise,47,47,0.47092598526765733,0.5690505535677901,0.45576060111090927,0.5505704944989414,0.2548603976693093,0.26226321152800613,19,10,34,3,0,7
11,all85,85,81,0.45225433812637084,0.6605716503889741,0.461902321201612,0.6759597982817845,0.4886701136170975,0.5892972276341986,30,7,65,3,2,8
11,selected_powerlaw40,40,40,0.30932987587619676,0.5722784238099334,0.31470462941953065,0.559862311324903,0.3755799823499775,0.35717317624185346,14,2,33,2,0,4
11,interior_precise,47,47,0.38517263426213927,0.617514133789496,0.38969347734339355,0.6055646016417179,0.4398583864045024,0.4221610326747295,16,2,35,3,0,4
12,all85,85,81,0.5158011980302046,0.7089957134845121,0.5266454327241481,0.7140863602524715,0.273198858021504,0.39090344460483956,30,12,70,6,2,11
12,selected_powerlaw40,40,40,0.6073281555605363,0.6862923857615426,0.6144372924097493,0.693760337765926,0.21541014929590693,0.31471718616062905,13,7,31,6,0,5
12,interior_precise,47,47,0.5214463776101228,0.5867255711088083,0.527795663317149,0.5893773493347658,0.11915974567264147,0.17945124217442965,17,8,37,6,0,6
13,all85,85,81,0.6085286403344693,0.8130088236692158,0.6189650687406908,0.8222594064004363,0.5013611321794399,0.5664153784865549,24,11,61,10,3,9
13,selected_powerlaw40,40,40,0.4481399144049258,0.712761850518412,0.45905235934010075,0.7063587991207859,0.46450947014889044,0.5583679701484305,13,5,30,6,0,6
13,interior_precise,47,47,0.3875052366413501,0.7277664690285176,0.39871195672094645,0.7234852473453649,0.4084979514876668,0.6176136398022679,13,5,36,7,0,6
14,all85,85,83,0.5433946302825118,0.7267872670156071,0.5669093679596362,0.750818839346018,0.35342712169470186,0.42002031042513766,32,17,68,7,2,16
14,selected_powerlaw40,40,40,0.28969546537842106,0.5489642710310558,0.32760667926933634,0.53303673788107,0.0890439170106776,0.5367783991802348,13,8,35,3,0,7
14,interior_precise,47,47,0.3604738288731073,0.6180115492288248,0.38996284874973974,0.6172723617403165,0.22070429644228648,0.5264205362753466,14,9,37,5,0,8
15,all85,85,82,0.5571462533767264,0.7033334659143125,0.5664259561655859,0.705802901409173,0.31665861459260675,0.4175544322946367,29,14,64,2,1,9
15,selected_powerlaw40,40,40,0.414179156374728,0.5445464534751355,0.4220189605971429,0.5621067744600983,0.2831700915252699,0.521942694063525,12,7,31,2,0,4
15,interior_precise,47,47,0.45260569478289886,0.5886555747681693,0.46013019166257635,0.6084567774721747,0.3074376988343455,0.5013123002869642,14,7,34,2,0,4
16,all85,85,83,0.5282111079500694,0.718421345187613,0.5485375955615749,0.782803488174006,0.29661954588555056,0.4354002778843773,33,17,64,7,0,14
16,selected_powerlaw40,40,40,0.42456405669832803,0.6412648113209262,0.44399821337743717,0.6971574828696264,-0.006338809357667192,0.3851957622712185,15,8,29,6,0,4
16,interior_precise,47,47,0.3927647820297011,0.6548808836134631,0.41482037115016,0.7137416618646588,0.011292718725740409,0.37199620974313913,17,9,34,7,0,5
17,all85,85,83,0.6182672152378011,0.7791107594827551,0.6216986071707431,0.791137184558249,0.4734983109571559,0.5790644995564939,28,14,65,6,3,9
17,selected_powerlaw40,40,40,0.4514611812249989,0.6893609175128521,0.4672179857854834,0.7067996720730731,0.34085950860272796,0.462431032894162,14,6,28,5,0,3
17,interior_precise,47,47,0.47778242244910735,0.6009235271767677,0.4929626480398599,0.6719933588088,0.37080541279181317,0.4822707144466631,17,6,33,6,0,3
18,all85,85,83,0.5838571646220737,0.7512898800183399,0.5910013082648347,0.7348387230748226,0.42599359645182205,0.4787614200117691,26,15,62,6,4,10
18,selected_powerlaw40,40,40,0.5339350958492363,0.7172648076030742,0.5386896630545496,0.6508933109507141,0.2642299272148987,0.3695924956123669,18,9,29,5,0,8
18,interior_precise,47,47,0.4730588092824927,0.7027591580013899,0.4794960391342521,0.6502753268798165,0.24534311012983917,0.35935490874147497,19,10,34,6,0,8
19,all85,85,81,0.5309474578289002,0.6825842720278928,0.5500211129345972,0.7521930532296729,0.2768520610434897,0.433294116441232,38,18,67,6,3,13
19,selected_powerlaw40,40,40,0.4111993007182219,0.60131127367031,0.43832597916320437,0.6755017209226774,0.3281778037119987,0.5146347841501002,19,10,31,4,0,7
19,interior_precise,47,47,0.43094625530189445,0.5842539546243675,0.4570323757747151,0.6835570825714172,0.24095800996308492,0.37940482328488545,23,11,36,4,0,8
20,all85,85,82,0.5363554967734273,0.7081165544563792,0.5459903589891463,0.7139402223715953,0.3003163655373801,0.4318602126404887,30,13,62,5,3,8
20,selected_powerlaw40,40,40,0.5281211410095396,0.64148827074414,0.5306037012086466,0.6138789533105837,0.10285237829527205,0.2243734729116539,15,8,30,5,0,4
20,interior_precise,47,47,0.5461278602923965,0.7067045211741446,0.5499734067014239,0.683731164375898,0.24850022807618136,0.3518825483555533,16,8,33,5,0,4
21,all85,85,82,0.496300831858051,0.6509164405781256,0.5075116633024916,0.6623542726751617,0.35181175260210973,0.4656347532240457,27,15,69,3,3,11
21,selected_powerlaw40,40,40,0.4532484745163541,0.4146393737819805,0.4626320482236927,0.4573769813553717,0.30629533144952353,0.36209307232797533,16,10,32,3,0,5
21,interior_precise,47,47,0.5188936811693721,0.5374646991603952,0.5258082468206746,0.5525533127005924,0.3857592770459149,0.46702307101567964,17,10,37,3,0,6
22,all85,85,83,0.4970956459207642,0.6379727586746349,0.5126001507777929,0.682959728409656,0.07780130915587448,0.22190803391942165,34,13,70,5,1,11
22,selected_powerlaw40,40,40,0.4464289895049438,0.7080489894436351,0.4430892471720867,0.6511029509973042,0.4233030158516162,0.60244742009018,14,6,33,4,0,5
22,interior_precise,47,47,0.4846445263419376,0.6444216719045402,0.48761760034917345,0.6132277474570441,0.4724815361579981,0.5988588876514803,16,7,39,4,0,5
23,all85,85,83,0.5362017322709256,0.7264180110156985,0.5463885215443414,0.732939614596721,0.3325266742614161,0.5060523269665178,24,11,61,5,2,11
23,selected_powerlaw40,40,40,0.5290691944457253,0.7322071126216871,0.5440457549228167,0.7235111955878939,0.2541683865531334,0.39817594440894066,15,8,30,3,0,8
23,interior_precise,47,47,0.5087070888463365,0.7170858700828412,0.5214061373343737,0.7085910905532826,0.38637960287017814,0.5170754013093011,16,9,33,5,0,8
24,all85,85,82,0.489104842451518,0.7002131627283211,0.5019764641381567,0.7226516036265165,0.256187267509245,0.4137619506139435,25,12,67,4,2,10
24,selected_powerlaw40,40,40,0.26271114761167286,0.4328589371848753,0.2748578698668117,0.484951721516477,0.2212438409655938,0.332303016126022,14,6,31,4,0,3
24,interior_precise,47,47,0.23188451221970613,0.5061480231421936,0.2460666993828833,0.5534650203473724,0.18813411565907584,0.38596516889965643,15,8,35,4,0,3
25,all85,85,81,0.41914618343449794,0.6903209088282686,0.43688218825895714,0.7177490336206787,0.25325194091095643,0.5325550384190966,27,12,63,6,3,8
25,selected_powerlaw40,40,40,0.38201933091270773,0.6578073195676992,0.3992153798751278,0.6834748819078763,0.26122196259127306,0.5444178407170319,14,7,29,5,0,3
25,interior_precise,47,47,0.33917084813579557,0.6133699028545444,0.3571272119745294,0.6543654819275231,0.21049551521039794,0.46548009854364786,16,7,34,6,0,3
26,all85,85,82,0.5515981428591245,0.7238173964195423,0.5621009174095939,0.7385086923063606,0.08838690426254417,0.20483747221638657,23,15,62,7,0,7
26,selected_powerlaw40,40,40,0.3633373872022729,0.6477325949359655,0.38522557196502993,0.6743748237113562,0.08875761535487817,0.2303073727124448,11,7,27,7,0,5
26,interior_precise,47,47,0.3370810257574272,0.6075554153074716,0.3586124910132779,0.6359823719556794,0.018969870510255615,0.1870922789987928,13,8,34,7,0,5
27,all85,85,82,0.5385029615628956,0.7229729965131706,0.5465676214387577,0.757515825006371,0.3360606159001777,0.3970008071657608,30,18,61,6,1,12
27,selected_powerlaw40,40,40,0.4358764190172479,0.6067257517290644,0.3775107841637131,0.5469806299368883,0.18496013116500687,0.31306229071936936,13,8,28,6,0,5
27,interior_precise,47,47,0.404237127869493,0.5544831401034539,0.36916575092519294,0.5250479519912864,0.1521643512612211,0.3084167196111364,14,8,34,6,0,5
28,all85,85,82,0.519337544123822,0.640441521215817,0.5339976883334632,0.6916081536810385,0.3211994510135672,0.33143347080664187,31,15,66,5,2,8
28,selected_powerlaw40,40,40,0.43801819912895773,0.6389493896938813,0.45078963595897675,0.6518536917192732,0.2659906027276697,0.3195454610926595,16,8,31,3,0,3
28,interior_precise,47,47,0.5006086769597824,0.6815617060928195,0.5111841657244373,0.690061282258404,0.3130414762797389,0.4030841618096604,16,8,33,4,0,3
29,all85,85,82,0.5542085434828148,0.6511883453509573,0.5647419512095091,0.6901801416520129,0.20563933657278385,0.3215597022733501,25,5,66,5,2,2
29,selected_powerlaw40,40,40,0.38848574448843753,0.5262533214811277,0.4009819810440065,0.580458190886535,0.24613582417586274,0.2333381344643361,15,3,30,5,0,0
29,interior_precise,47,47,0.3590006653194273,0.5464789562925669,0.3721022416398762,0.606017053484973,0.21837858212385455,0.2846981834510057,17,3,36,5,0,0
30,all85,85,83,0.5711712240098282,0.7414997582866931,0.5869716264596744,0.7721816848145844,0.4469135717222,0.5697663763585349,26,17,61,5,2,10
30,selected_powerlaw40,40,40,0.428550459652191,0.639469850424199,0.44748530254366925,0.7088587385623635,0.46160506095434256,0.5025020424388461,16,9,29,4,0,4
30,interior_precise,47,47,0.5146086114604003,0.6949134982331324,0.5312575488709448,0.7489518419211332,0.523790974040894,0.5422332378590979,18,11,32,5,0,4
31,all85,85,83,0.6743211175369157,0.7948467486873712,0.6874536484151277,0.8010540978128888,0.5329398081649912,0.5828497602176371,36,25,63,4,1,19
31,selected_powerlaw40,40,40,0.465516524038785,0.6759850943073766,0.47319135371982735,0.6253790089766261,0.3129342733130701,0.3684125021835294,19,15,31,4,0,8
31,interior_precise,47,47,0.4418809311712702,0.6756261129418029,0.45798416791668917,0.6596960550005327,0.27869816232355443,0.39939125870994185,21,16,36,4,0,9
32,all85,85,83,0.6195829881192876,0.7024401051827976,0.6276916613897002,0.7214396720737652,0.20929000518800508,0.32325179614530064,31,19,57,7,0,9
32,selected_powerlaw40,40,40,0.6041912501180831,0.5393363847680538,0.607594996768457,0.5450156608206184,0.3015816737772958,0.313750714215854,15,8,26,7,0,4
32,interior_precise,47,47,0.536000059027555,0.5230400504175536,0.5398957009328998,0.5287625802095697,0.24099898597670688,0.25983563287059275,18,10,31,7,0,4
33,all85,85,83,0.5647568938835008,0.7019818060549571,0.5762482908216355,0.735909939197682,0.16510368540231057,0.25971061196207795,29,12,59,7,1,8
33,selected_powerlaw40,40,40,0.3671143330770483,0.5513024138056207,0.3836030212556069,0.6019114985354869,0.26927694398585517,0.2275255221206778,15,6,29,6,0,3
33,interior_precise,47,47,0.36383139544634197,0.5433209254189509,0.37832078946145165,0.5921550690119303,0.251383869721052,0.2880908930945568,16,6,31,7,0,3
34,all85,85,83,0.6130359910720486,0.7877280115025832,0.6237772050959379,0.7823830436898852,0.37429878538158173,0.4510809850167772,30,15,69,4,1,7
34,selected_powerlaw40,40,40,0.45128264807847734,0.6807622718930758,0.4629784481564364,0.6240891572071261,0.29650396940992413,0.39868903642303277,17,9,33,4,0,3
34,interior_precise,47,47,0.5237643145883603,0.7259625045847082,0.5329828417208594,0.6801064611303209,0.38962476316509304,0.482072524836781,18,9,38,4,0,3
35,all85,85,81,0.5850785911473939,0.7317394798362419,0.5973158962328217,0.7723376638010271,0.19292796430409914,0.29617491507566585,31,12,59,6,2,13
35,selected_powerlaw40,40,40,0.5391957595519499,0.661442101544389,0.5512188878574262,0.7176894453013279,0.28203353521678376,0.44228263816095736,13,5,25,5,0,5
35,interior_precise,47,47,0.5503311614680146,0.6565967808967114,0.5615141350958162,0.7131507328323893,0.27625441250527166,0.41690140892372685,15,5,28,6,0,5
36,all85,85,83,0.5570437782914687,0.6524861544620433,0.5620990379668699,0.644732054207361,0.2125853298103129,0.37242658267500567,33,15,67,5,3,9
36,selected_powerlaw40,40,40,0.5922531734486387,0.612571373431623,0.5656181777433755,0.5292473766979578,0.28604108709686465,0.28541214386612396,20,10,30,4,0,6
36,interior_precise,47,47,0.565360474312055,0.642793844222118,0.5467970512926091,0.5793820383803974,0.3015377762205748,0.3799687319328836,21,10,35,4,0,6
37,all85,85,82,0.5795488856848583,0.6671717042402001,0.5873916210105654,0.6901636588510371,0.3187868277942663,0.425413774137553,35,11,63,6,2,10
37,selected_powerlaw40,40,40,0.5005700544728655,0.467504465879117,0.5006225324069662,0.45154593653875447,0.23008047435323126,0.337620264522563,16,5,30,6,0,3
37,interior_precise,47,47,0.396517132006011,0.48979249372574407,0.39861220805228237,0.4893177315945248,0.1432198268259528,0.39265953712228463,18,6,35,6,0,3
38,all85,85,82,0.6011936741961398,0.7032392705208529,0.6149175143450047,0.7597501099528509,0.3138069818038208,0.36420081953316474,33,16,67,5,5,10
38,selected_powerlaw40,40,40,0.5714736740227437,0.579172514543344,0.583984118922083,0.658238123043992,0.5519478669287372,0.6962959423592436,16,5,28,5,0,4
38,interior_precise,47,47,0.5756881502617841,0.5912337232022465,0.5887069332499305,0.6742286830431228,0.509024929551427,0.5760098848875144,19,7,34,5,0,4
39,all85,85,83,0.5353495149704345,0.6472641659286855,0.5483414150247664,0.6858677177783483,0.2926206194009476,0.3476491587184925,30,18,62,9,1,10
39,selected_powerlaw40,40,40,0.40130555964204584,0.516301757933251,0.4119860756086853,0.5301011614813903,0.03474515029296751,0.0929510958679131,14,9,29,8,0,5
39,interior_precise,47,47,0.3524222304368188,0.4519637007412224,0.36421513042508236,0.48931995247799803,0.09031345730399441,0.1504691333470841,17,9,33,9,0,5
40,all85,85,83,0.5611043775876591,0.6999452182387642,0.5738360834038743,0.721768011348136,0.30002201125049016,0.4360950034285846,24,15,67,9,2,9
40,selected_powerlaw40,40,40,0.4427152819234867,0.5589611357822444,0.45452143111729226,0.5648615438799831,0.2763994857749031,0.41245550468217634,11,8,31,7,0,5
40,interior_precise,47,47,0.4006877890598379,0.48951299347972843,0.4125580577224133,0.5099493640666464,0.16814966938198664,0.2405578892641493,14,10,36,8,0,5
41,all85,85,81,0.6001156661438515,0.7060340395853114,0.5997771660147612,0.708321353864519,0.35899660503001274,0.5109207878952656,30,13,62,7,2,13
41,selected_powerlaw40,40,40,0.518675387700836,0.5957659528526548,0.49373629626838694,0.5203260342833494,0.3080916528745243,0.48409482719134733,18,7,31,5,0,8
41,interior_precise,47,47,0.5501593085135734,0.6618479944522042,0.5351543941367896,0.6191244885157031,0.353256959765822,0.5578895088840897,18,7,34,6,0,8
42,all85,85,81,0.5338299511668891,0.7672571684887546,0.5449221479259517,0.76696280317702,0.4488448336331958,0.628623920834812,29,8,67,7,1,8
42,selected_powerlaw40,40,40,0.5518405255455979,0.7453620515961032,0.5597553335832406,0.7036543989898955,0.47165907506069,0.6034568632785541,17,3,30,6,0,5
42,interior_precise,47,47,0.5109775513577446,0.7568724870342124,0.5195655433291707,0.7234135948682056,0.43755042011360673,0.5836646114569444,18,3,35,7,0,5
43,all85,85,83,0.6711246193852249,0.7477685771877188,0.6770001572808829,0.7428992311784761,0.35632539857567763,0.3840144736374855,25,15,60,7,0,10
43,selected_powerlaw40,40,40,0.5838029139088069,0.6424640815647106,0.5931420172463476,0.6590588364202968,0.22352407975330815,0.3972435499232229,14,6,30,5,0,5
43,interior_precise,47,47,0.6067407703921169,0.6301193297011392,0.6132057051980941,0.6324334683279021,0.27177237558894135,0.39346074033081957,16,8,33,7,0,5
44,all85,85,82,0.5801407413413243,0.7459149100539783,0.5871848846435757,0.7363459952203801,0.2984849647224856,0.40339482764274953,32,18,65,6,1,13
44,selected_powerlaw40,40,40,0.48312366038236315,0.6348544394840004,0.4796386524854048,0.5546564475052616,0.2984160184510254,0.43396328456148087,17,10,29,5,0,6
44,interior_precise,47,47,0.49040835062205823,0.6510483215221938,0.4904559955668568,0.6026401342205501,0.3367481811397185,0.49719589804013625,18,10,32,6,0,6
45,all85,85,81,0.619066225857115,0.7190672435915837,0.6254335029883547,0.7127914848680349,0.43624917441883254,0.48293782345058894,37,14,65,7,2,11
45,selected_powerlaw40,40,40,0.47755126581416646,0.5893019424998248,0.48546317748206236,0.5348800897490542,0.24343193934318988,0.18370680703472603,20,9,33,6,0,5
45,interior_precise,47,47,0.4847496776462743,0.5935273445258843,0.49279412403555534,0.5742684122677245,0.30249794874598757,0.2885779799769161,21,9,36,7,0,5
46,all85,85,83,0.4798625222583896,0.7051196264866841,0.4945235485731971,0.7315145468721076,0.09709555292577123,0.24842870460835687,30,11,65,5,2,12
46,selected_powerlaw40,40,40,0.3654725717605827,0.6755869929245724,0.38338572742468946,0.6915458171417421,0.29838467074154784,0.551740088323606,13,5,29,3,0,7
46,interior_precise,47,47,0.3259169737767917,0.6544026499637268,0.34644397280049477,0.6839798752387457,0.2039199894798995,0.4323802844579602,16,7,34,5,0,7
47,all85,85,83,0.49264943206139283,0.6135017055241405,0.5012452432189113,0.6058406970252112,0.18253480296047708,0.2640843262402841,34,19,69,6,0,11
47,selected_powerlaw40,40,40,0.3882612747316871,0.4525327356138081,0.40112409472753463,0.5013534011807358,0.07315988958509052,0.1423030743741983,15,9,33,5,0,4
47,interior_precise,47,47,0.402985587709259,0.4744341503644556,0.4141087433812021,0.5121050850561245,0.10575749734535514,0.202860733704584,17,10,38,6,0,4
48,all85,85,82,0.4692826954554433,0.652153366544353,0.4831025952557671,0.6702517089745854,0.11403175408336451,0.3236365263128839,26,9,70,7,4,9
48,selected_powerlaw40,40,40,0.32561786659873815,0.43933841003507135,0.30477348567333856,0.3715392176233987,0.0816666881423295,0.16516688850572556,14,3,31,5,0,4
48,interior_precise,47,47,0.3287831266576069,0.47335736970461073,0.3186847316304715,0.4267165667275367,0.09887936803450263,0.2528868993607123,15,3,36,7,0,5
49,all85,85,81,0.5777096383293947,0.7500037803157658,0.5889885192993217,0.7654486717401048,0.40762083084245593,0.5183268414970117,27,11,55,10,3,8
49,selected_powerlaw40,40,40,0.5149429324438002,0.6932893798812758,0.5264012782270627,0.7018658880260654,0.5189139337550851,0.6950936996557916,15,7,25,8,0,4
49,interior_precise,47,47,0.5191468332391476,0.7080699721159884,0.5293581819863259,0.7189491926519461,0.4840305107125521,0.6752456490268551,16,7,28,10,0,4


==> anc/work_powerlaw_mock/results/powerlaw_mock_correlation_summary.csv <==
subgroup,A_grid,n_observed,n_alpha_correlation,observed_pearson_r,observed_pearson_p,observed_spearman_rho,observed_spearman_p,mock_spearman_mean,mock_spearman_median,mock_spearman_q025,mock_spearman_q975,observed_spearman_percentile_in_mocks,posterior_predictive_two_sided
all85,canonical,85,83,0.4640005077859998,9.95522779049988e-06,0.6612058698324945,1.021115148600212e-11,0.7099577108385359,0.7077160635451805,0.6385282302464008,0.7932450328207938,0.2,0.43137254901960786
all85,extended,85,83,0.4765568144078405,5.257589603653238e-06,0.6765096775327117,2.2279865272598725e-12,0.7256451897161631,0.7236437803021145,0.6486970533626162,0.7988227923305948,0.12,0.27450980392156865
selected_powerlaw40,canonical,40,40,0.4723056574552811,0.0020899515148275357,0.623684893964346,1.7121476531670387e-05,0.6134727878227271,0.6369019145889409,0.4343168185761694,0.7434387355638147,0.48,0.9803921568627451
selected_powerlaw40,extended,40,40,0.4779856925988065,0.0018124314597675452,0.6159506099215803,2.3272063718778148e-05,0.6090884713741587,0.6084264953690681,0.45285792162249333,0.7310379827529695,0.52,0.9803921568627451
interior_precise,canonical,47,47,0.30887989474398825,0.03464245374637125,0.4541311027991223,0.001344113805468392,0.6170038526360958,0.6226063791159735,0.4735996453530758,0.750323632982931,0.02,0.0784313725490196
interior_precise,extended,47,47,0.3187683715593064,0.028973940449519682,0.4791122525723383,0.0006566124459643514,0.6202947148626804,0.6181984251280098,0.48931823129330626,0.7432218581415853,0.02,0.0784313725490196


==> anc/work_powerlaw_mock/results/powerlaw_mock_metrics.json <==
{
  "protocol": {
    "clusters": 85,
    "realizations_per_cluster": 50,
    "total_mock_profiles": 4250,
    "random_seed": 20260924,
    "generative_model": "Sigma(R)=C_PL*R^(-alpha_PL)+Sigma_bg; independent Poisson annular counts",
    "powerlaw_bounds": {
      "C_PL": [
        0.0,
        500.0
      ],
      "alpha_PL": [
        0.05,
        5.0
      ],
      "Sigma_bg_PL": [
        0.0,
        100.0
      ]
    },
    "A_grid": "canonical 0.00..1.92; extended through 1.99",
    "A_fit_note": "Same projected-profile library, 200-point scale grid, bounded amplitude/background fit as the dynamical mock validation."
  },
  "observed_powerlaw": {
    "fits_successful": 85,
    "alpha_lower_boundary_count": 1,
    "alpha_upper_boundary_count": 7,
    "amplitude_zero_alpha_unidentified_count": 2,
    "alpha_relative_error_ge_1_count": 34,
    "selected_powerlaw40_count": 40,
    "maximum_abs_delta_alpha_vs_excel_3dp_excluding_unidentified": 0.000959457396318586,
    "maximum_abs_delta_redchi2_vs_excel_3dp": 0.0009965090631613993
  },
  "mock_powerlaw_recovery": {
    "successful_refits": 4250,
    "failed_refits": 0,
    "identifiable_refits": 4113,
    "mean_alpha_bias_identifiable": 0.1698954518457562,
    "median_alpha_bias_identifiable": 0.06383664250576926,
    "alpha_rmse_identifiable": 1.3929359871668388,
    "reported_1sigma_coverage_fraction_identifiable": 0.7950401167031363,
    "object_bootstrap_68pct_interval_coverage_identifiable": 0.9518072289156626,
    "selected40_mean_alpha_bias": 0.08368100774131167,
    "selected40_alpha_rmse": 1.107689787561474,
    "selected40_reported_1sigma_coverage_fraction": 0.766,
    "mock_alpha_lower_boundary_fraction_identifiable": 0.005105762217359592,
    "mock_alpha_upper_boundary_fraction_identifiable": 0.1137855579868709
  },
  "structural_coupling": {
    "observed_identifiable83_spearman_alpha_A_extended": 0.6765096775327117,
    "mock_identifiable_catalog_spearman_median": 0.7236437803021145,
    "mock_identifiable_catalog_spearman_95pct": [
      0.6486970533626162,
      0.7988227923305948
    ],
    "observed_identifiable_percentile_in_mock_distribution": 0.12,
    "identifiable_posterior_predictive_two_sided": 0.27450980392156865,
    "observed_selected40_spearman_alpha_A_extended": 0.6159506099215803,
    "mock_selected40_spearman_median": 0.6084264953690681,
    "mock_selected40_spearman_95pct": [
      0.45285792162249333,
      0.7310379827529695
    ],
    "selected40_posterior_predictive_two_sided": 0.9803921568627451,
    "pooled_within_object_residual_pearson": 0.49196298652555065,
    "pooled_within_object_residual_spearman": 0.48224948136278173
  },
  "boundary_saturation": {
    "observed_canonical_boundary_count": 24,
    "mock_canonical_boundary_median": 29.0,
    "mock_canonical_boundary_95pct": [
      24.0,
      36.775
    ],
    "observed_extended_boundary_count": 12,
    "mock_extended_boundary_median": 14.0,
    "mock_extended_boundary_95pct": [
      6.225,
      19.0
    ],
    "observed_upper_open_count": 69,
    "mock_upper_open_median": 63.5,
    "mock_upper_open_95pct": [
      56.225,
      70.0
    ],
    "selected40_observed_canonical_boundary_count": 13,
    "selected40_mock_canonical_boundary_median": 15.0,
    "selected40_observed_extended_boundary_count": 7,
    "selected40_mock_extended_boundary_median": 7.0,
    "selected40_observed_upper_open_count": 30,
    "selected40_mock_upper_open_median": 30.0
  },
  "interpretation": {
    "primary": "This is a structural surface-density mock test. It tests whether the Power-law profile and Poisson noise reproduce the A relation and boundary saturation.",
    "limitation": "No member-galaxy velocities enter either fit; the result cannot calibrate A as orbital velocity anisotropy."
  }
}

==> anc/work_powerlaw_mock/results/powerlaw_mock_per_object_summary.csv <==
cluster_id,object_id,selected_powerlaw40,powerlaw_quality_class,C_PL_input,alpha_PL_input,e_alpha_PL_observed,Sigma_bg_PL_input,redchi2_PL_observed,mock_fit_success_count,alpha_mock_mean,alpha_mock_sd,alpha_mock_median,alpha_mock_q16,alpha_mock_q84,alpha_mock_bias,alpha_mock_rmse,alpha_input_in_mock_68pct_interval,alpha_reported_1sigma_coverage_fraction,alpha_lower_boundary_fraction,alpha_upper_boundary_fraction,A_canonical_observed,A_canonical_grid_refit_observed,A_canonical_mock_median,A_canonical_mock_q16,A_canonical_mock_q84,A_canonical_boundary_fraction,A_canonical_observed_percentile_in_mocks,A_extended_observed,A_extended_grid_refit_observed,A_extended_mock_median,A_extended_mock_q16,A_extended_mock_q84,A_extended_boundary_fraction,A_extended_observed_percentile_in_mocks,A_upper_open_fraction,A_two_sided_fraction
J004118.5+252609,4,False,relative-error>=1,13.78998481601165,0.44274842026912703,1.1176397675323488,3.731677139809829e-08,0.7245944525131445,50,0.8927803480966425,0.6273725697486936,0.6320008672886518,0.4409064894195243,1.3343386230322838,0.4500319278275155,0.7669766297037791,True,0.9,0.0,0.0,1.64,1.68,1.44,0.0,1.88,0.1,0.61,1.64,1.68,1.44,0.0,1.88,0.0,0.61,0.76,0.02
J023127.6+065856,6,True,interior-relative-error<1,8.617945448143633,2.9220138252312493,1.2356594837783517,7.8751737938931425,0.6771291425530841,50,3.2640429795317676,1.1212505782696867,3.047990101024028,2.2223076712974805,4.764965409678139,0.34202915430051795,1.1614829936233384,True,0.82,0.0,0.16,1.88,1.88,1.92,1.8736,1.92,0.54,0.31,1.88,1.88,1.92,1.8736,1.99,0.2,0.31,0.82,0.16
J023952.7-013419,7,True,interior-relative-error<1,20.94328726756285,2.4209310688052437,0.559527169043967,8.808619768995577,0.6668042829487415,50,2.5131921493707083,0.5670036574902305,2.493994328077119,1.9821208447739143,3.049386767518825,0.09226108056546484,0.5688368761272953,True,0.66,0.0,0.0,1.88,1.88,1.88,1.8,1.88,0.08,0.69,1.88,1.88,1.88,1.8,1.88,0.04,0.67,0.2,0.7
J073220.3+313801,8,False,relative-error>=1,17.981867929630425,0.3980052522448598,1.0537172887604636,1.77345745263502e-09,1.1905105324513936,50,1.3090233378018337,1.1347270129650908,0.9729954257554279,0.36176437863528876,2.281928422498549,0.911018085556974,1.4463081408488019,True,0.68,0.0,0.02,0.0,0.0,1.6600000000000001,0.0,1.92,0.22,0.13,0.0,0.0,1.6600000000000001,0.0,1.92,0.06,0.13,0.64,0.02
J083057.3+655031,10,False,interior-relative-error<1,12.346939478392533,2.1187298862431114,0.8428176899181862,9.164805656068351,0.8271513719003915,50,2.433504308491897,1.1990350035238335,2.3643909185961194,1.268663989075845,3.47210321511093,0.3147744222487858,1.2280122873098411,True,0.62,0.0,0.1,1.92,1.92,1.88,0.0,1.92,0.38,0.81,1.92,1.92,1.88,0.0,1.99,0.2,0.66,0.66,0.2
J085007.9+360414,11,True,interior-relative-error<1,28.233378424316506,0.7909610375717793,0.48543091003987676,4.574545831739202e-14,0.5740824111125222,50,0.9886252345623606,0.2369608306641189,0.9258946166537759,0.7842440636801984,1.2027900705969843,0.19766419699058121,0.3067548880386097,True,0.88,0.0,0.0,1.52,1.52,1.4,0.0,1.88,0.08,0.58,1.52,1.52,1.42,0.0336,1.88,0.06,0.56,0.42,0.08
J090912.7+105829,12,True,interior-relative-error<1,9.567746274878104,3.6380651803454866,1.43174358866458,8.522370843537894,1.4597836253167564,50,3.6760790718385614,1.1102484806930744,3.6357268313099333,2.588467804180191,4.999999999999994,0.03801389149307442,1.0997471123172369,True,0.84,0.0,0.24,1.92,1.92,1.92,1.88,1.92,0.62,0.69,1.99,1.99,1.93,1.88,1.99,0.36,0.82,0.8,0.14
J091753.4+514338,13,True,interior-relative-error<1,18.696665268674217,2.609565389381716,0.652329127813922,9.65757583627845,0.5493434511042795,50,2.64663894199152,0.6507164649435839,2.606629784472643,1.9295838782581844,3.2122043716295763,0.03707355260980452,0.6452423790304019,True,0.72,0.0,0.0,1.88,1.88,1.88,1.8,1.92,0.2,0.55,1.88,1.88,1.88,1.8336000000000001,1.9231999999999998,0.12,0.53,0.4,0.46
J092048.3+302818,14,True,interior-relative-error<1,7.698592915348538,2.679864542434897,1.5212849542072675,11.656491866120154,0.9243640474470096,50,2.887542723636404,1.2343099117933654,2.8533122291924524,1.8095259002444943,4.111820687727773,0.2076781812015067,1.2394275961634404,True,0.86,0.0,0.1,1.92,1.92,1.88,1.6079999999999999,1.92,0.44,0.78,1.92,1.92,1.88,1.6079999999999999,1.99,0.28,0.59,0.96,0.02
J094951.8+170711,15,True,interior-relative-error<1,16.58377004600113,1.8008214145540786,0.6500724633165611,8.425683203194266,0.6655191815067835,50,1.954015457882355,0.7671950568419538,1.8372343894177663,1.3200487055658097,2.610628214120736,0.15319404332827646,0.7747805528336006,True,0.62,0.0,0.0,1.92,1.92,1.88,0.0336,1.92,0.28,0.86,1.99,1.99,1.88,0.0336,1.94,0.1,0.95,0.64,0.14
J100226.8+203102,16,True,interior-relative-error<1,13.22420567349863,1.9233457648155987,0.8330492368120967,11.041527879164805,1.2407789672793281,50,2.0349141952039242,0.8551530037669902,1.978560105044328,1.4004925500309118,2.721314341570456,0.1115684303883253,0.8538784698737794,True,0.82,0.0,0.0,1.88,1.88,1.88,0.1808,1.92,0.34,0.56,1.88,1.88,1.88,0.1808,1.94,0.06,0.56,0.76,0.12
J105417.5+143904,17,True,interior-relative-error<1,13.456618530526924,2.1726712918442046,0.8055551648288313,9.137483773985748,1.078746455496974,50,2.3872586466606545,1.071397492537987,2.2945744531110606,1.3177525320506738,3.197026668850826,0.21458735481644958,1.0821194333914685,True,0.68,0.0,0.04,1.92,1.92,1.88,1.4336,1.92,0.24,0.88,1.99,1.99,1.88,1.4336,1.92,0.06,0.97,0.62,0.24
J111450.3-121351,18,True,interior-relative-error<1,11.400141235274466,2.4510718032202727,0.9065385438089186,8.956671434410024,1.2124287548014354,50,2.9371005850836065,1.149871842176111,2.667989436159896,1.9346256657215248,4.349238126173052,0.48602878186333354,1.23773386685525,True,0.64,0.0,0.12,0.0,0.0,1.88,1.84,1.92,0.34,0.02,0.0,0.0,1.88,1.84,1.9631999999999998,0.12,0.02,0.74,0.2
J112358.8+212850,19,True,interior-relative-error<1,8.414774502324732,3.4832876285000975,1.5294055642987792,9.747070984698395,0.8356790612538928,50,3.5382069274408066,1.2412535069673778,3.67761688294875,2.2595113930653454,4.999999999997263,0.0549192989407093,1.230004956324883,True,0.76,0.0,0.24,1.88,1.88,1.92,1.88,1.92,0.54,0.3,1.88,1.88,1.92,1.88,1.99,0.32,0.28,0.84,0.12
J115235.4+371543,20,False,relative-error>=1,5.79520422100677,0.9431545226387379,1.6465131839941993,6.424527406104857,1.2992915057881578,50,1.3741053641934715,1.292998908607074,0.8633519762659028,0.3201279847910061,3.1034454550360624,0.43095084155473357,1.3506027846641793,True,0.96,0.02,0.02,1.44,1.44,1.8,0.0,1.92,0.26,0.39,1.44,1.44,1.8,0.0,1.9631999999999998,0.14,0.39,0.82,0.0
J131129.5-012028,23,False,interior-relative-error<1,28.826431011869253,0.8833476437111633,0.44523476168596127,7.593447587773659e-16,0.6862494548766414,50,1.0612111136888054,0.2520555127016732,0.9883808256466123,0.8614773309296224,1.3177860031055262,0.17786346997764216,0.3064257753618727,True,0.86,0.0,0.0,1.88,1.88,1.64,0.0,1.88,0.1,0.84,1.88,1.88,1.7,0.0,1.88,0.06,0.82,0.46,0.16
J131505.2+514903,24,True,interior-relative-error<1,21.981947702807048,1.2298209589502709,0.5170160806607834,4.997155601479268,0.5936988705006775,50,1.276304489279542,0.4041592581907717,1.277212253821335,0.8990768797775232,1.6550854305941816,0.046483530329271334,0.4027884437934644,True,0.86,0.0,0.0,0.28,0.4,1.82,0.04,1.88,0.14,0.21,0.28,0.4,1.82,0.04,1.88,0.08,0.21,0.56,0.08
J133238.4+503336,25,True,interior-relative-error<1,17.368224523421144,1.537890538834127,0.6019624329758676,7.435574777606948,0.9656945157637767,50,1.6077319883804935,0.552270894750098,1.5706697263928877,0.962678467211194,2.127781299120713,0.06984144954636655,0.5511632303039182,True,0.74,0.0,0.0,0.0,0.0,1.16,0.0,1.88,0.12,0.16,0.0,0.0,1.16,0.0,1.88,0.04,0.16,0.36,0.12
J000311.6-060530,26,True,interior-relative-error<1,7.7272341544768635,2.9474761648548795,1.5077989895826638,9.794390022168526,0.9383012146591393,50,3.3508030791912944,1.3532011671396413,3.3109538614726555,1.727210932097405,4.999999999999958,0.4033269143364154,1.399000689993132,True,0.76,0.0,0.26,1.92,1.92,1.92,0.8911999999999999,1.92,0.52,0.74,1.96,1.94,1.92,0.8911999999999999,1.99,0.3,0.65,0.94,0.02
J001248.9-085535,27,False,relative-error>=1,16.898123153195993,0.572511834074085,0.8178823343913193,1.6529350828568563e-15,0.9827765649121628,50,0.934078625124156,0.5525667365862411,0.7003373656469146,0.5425605448934859,1.473507667060342,0.36156679105007095,0.6557087332071937,True,0.76,0.0,0.0,1.72,1.72,1.3399999999999999,0.0,1.88,0.08,0.66,1.72,1.72,1.3399999999999999,0.0,1.88,0.02,0.66,0.54,0.04
J003353.1-075210,28,False,relative-error>=1,15.846744204909623,0.5385281688503305,0.8970028749926093,0.14024571365341237,0.9572164087853212,50,0.9660682728707141,0.755196992685192,0.6715488763142063,0.49308819031959683,1.5511022034103406,0.42754010402038367,0.861223889793649,True,0.8,0.0,0.02,1.84,1.84,1.42,0.0,1.84,0.06,0.81,1.84,1.84,1.42,0.0,1.84,0.04,0.81,0.5,0.02
J004624.8+203718,29,True,interior-relative-error<1,4.816220411849486,4.603755934152523,3.07253138912988,7.109107560981176,0.8370136643515222,50,4.043357585225467,1.232443462372044,4.8689341549997724,2.716923368102426,4.999999999999996,-0.5603983489270563,1.3426037612284907,True,0.84,0.0,0.5,1.88,1.88,1.92,1.88,1.92,0.7,0.17,1.88,1.88,1.95,1.88,1.99,0.42,0.17,0.94,0.04
J004949.8+242702,30,False,relative-error>=1,5.936823385137908,1.1942880050382225,1.5433329724087919,7.888648673444243,1.1184114322340415,50,1.7539363109870802,1.500106280484542,1.537900714398798,0.37528109045345304,3.480860415811594,0.5596483059488575,1.5869841530543427,True,0.9,0.0,0.06,1.36,1.36,1.84,0.28,1.92,0.4,0.25,1.36,1.36,1.88,0.28,1.9647999999999999,0.16,0.25,0.96,0.0
J005138.6+272000,31,False,relative-error>=1,18.223790787367896,0.4668014495602582,0.9340710034175214,1.2096992992226627e-14,1.0316277336926503,50,0.8676593169648656,0.5775037111061245,0.6599491957033099,0.4349760066950145,1.4221623155462886,0.4008578674046073,0.6982315915759534,True,0.84,0.0,0.0,0.0,0.0,1.68,0.0,1.88,0.1,0.14,0.0,0.0,1.68,0.0,1.88,0.02,0.14,0.54,0.04
J005911.2+421629,32,False,relative-error>=1,13.330669361661299,0.25000159154837076,1.8565241621050166,2.0021995746211701e-10,0.855145406130889,50,1.0145034627234926,1.173010927473304,0.4217078629369418,0.20697275240299345,2.303829528170699,0.764501871175122,1.3902872560311441,True,0.86,0.02,0.04,0.0,0.0,0.0,0.0,1.88,0.14,0.28,0.0,0.0,0.0,0.0,1.8895999999999997,0.06,0.27,0.68,0.0
J010455.4+000336,33,True,interior-relative-error<1,11.116527303795179,3.045723465051325,1.1137914521171168,10.242940635904205,0.79102383910023,50,2.885587151843666,1.1081505822371556,2.794430352251588,1.691804012630457,4.198146007327212,-0.16013631320765914,1.1086394352818403,True,0.66,0.0,0.04,1.88,1.88,1.88,1.7536,1.92,0.34,0.45,1.88,1.88,1.88,1.7536,1.99,0.18,0.45,0.6,0.3
J010919.5+433741,34,False,interior-relative-error<1,11.057870386009352,1.220199283137557,0.9563667005536712,8.352058196681556,0.8127888582292018,50,1.6091248072806785,1.1323878168285335,1.5395524490439016,0.4987183233572514,2.796891271858354,0.38892552414312176,1.186557705161304,True,0.76,0.0,0.02,1.92,1.92,1.84,0.0,1.92,0.3,0.85,1.92,1.94,1.84,0.0,1.94,0.12,0.73,0.72,0.06
J012847.1-074201,35,False,alpha-boundary,0.645207626619439,4.999999999999882,21.881061773568494,5.882987339946685,1.656772919806952,43,2.3013099770141365,2.0953332974983367,1.9676444031553688,0.1923919061479017,4.99999999999117,-2.698690022985746,3.401653515456725,False,0.5581395348837209,0.046511627906976744,0.23255813953488372,1.92,1.92,1.92,0.0,1.92,0.54,0.73,1.99,1.99,1.94,0.0,1.99,0.28,0.86,0.88,0.0
J014618.4-181303,36,False,interior-relative-error<1,8.124027551086325,1.2039054963327414,1.1684571569386866,7.352233317182727,0.9237239959171298,50,1.5059486481331168,1.2470306994469103,1.124817881787387,0.47561015516850164,2.6358138576152608,0.30204315180037544,1.270910665469959,True,0.86,0.0,0.04,1.88,1.88,1.84,0.0,1.92,0.36,0.58,1.88,1.88,1.84,0.0,1.94,0.1,0.58,0.84,0.02
J021644.0+165052,37,False,relative-error>=1,10.156845660552563,0.36600447132226277,1.52625265852033,3.130108763247383e-08,1.0899965090631614,50,1.2529328547606737,1.2023539920816833,0.8173917965444264,0.3757639398945984,2.0821775638170053,0.8869283834384109,1.4843799975673135,False,0.82,0.0,0.04,0.32,0.32,1.1,0.0,1.92,0.22,0.42,0.32,0.32,1.1,0.0,1.92,0.06,0.42,0.78,0.0
J021953.6+024712,38,True,interior-relative-error<1,9.672399803919225,3.005566617613226,1.1384343884219923,8.20516266003493,1.0210037003604937,50,3.321196071880278,1.1247988042621777,3.182522125912298,2.0800824518592136,4.6859480352529665,0.3156294542670523,1.1573637524430895,True,0.74,0.0,0.12,1.88,1.88,1.9,1.88,1.92,0.5,0.31,1.88,1.88,1.9,1.88,1.99,0.3,0.31,0.74,0.24
J022133.8+212157,39,True,interior-relative-error<1,5.08887243684629,2.2506702155569918,1.7187431368323682,7.366896209452853,0.6643322809937005,50,2.1839012374456623,1.3700131813632326,2.010844946957258,0.6649744544269495,3.7140443104560807,-0.06676897811132948,1.3578864058546491,True,0.82,0.0,0.06,1.88,1.88,1.88,0.0,1.92,0.28,0.56,1.88,1.88,1.88,0.0,1.96,0.12,0.56,0.88,0.04
J033341.5+390946,40,False,relative-error>=1,20.141849937548354,0.3310190117567938,1.187159084926252,6.803497381354523e-14,1.3524332225833466,50,0.8817024642863212,1.0069247333785623,0.49705197375269594,0.3178296140529968,1.062066353041349,0.5506834525295272,1.138802763961143,True,0.88,0.0,0.0,1.8,1.8,1.44,0.0,1.88,0.1,0.73,1.8,1.8,1.44,0.0,1.88,0.02,0.73,0.66,0.0
J034039.9+364452,41,False,relative-error>=1,1.4000107102197055,0.932853942517329,6.863039984487171,8.984745460466735,0.6421755625535053,43,2.429728781722046,2.1420334294479386,2.2720192350484676,0.1443630037353128,4.999999999999779,1.4968748392047169,2.5927276521479525,True,1.0,0.046511627906976744,0.2558139534883721,1.92,1.92,1.9,0.0,1.92,0.5,0.75,1.92,1.92,1.9,0.0,1.99,0.24,0.54,0.9,0.0
J042013.6+074204,42,True,interior-relative-error<1,9.379986962121658,1.4717744120635368,0.9850921381302504,6.997619851918171,1.0939807642344541,50,1.5625990131598515,0.8671082404801692,1.5551972134101943,0.6109997787184828,2.4881792506624834,0.09082460109631477,0.86318495981959,True,0.8,0.0,0.0,0.0,0.0,1.6,0.0,1.92,0.2,0.16,0.0,0.0,1.6,0.0,1.92,0.04,0.16,0.72,0.04
J042427.5+251232,43,False,relative-error>=1,10.395946484114374,0.2559594573963186,2.0760088195196302,1.484672234255365e-14,0.962114316102442,50,1.1388356892409726,1.3407822847949569,0.399089606148603,0.19380556360367035,2.268945583213647,0.882876231844654,1.594118450201176,True,0.9,0.0,0.04,0.24,0.24,0.33999999999999997,0.0,1.92,0.22,0.49,0.24,0.24,0.33999999999999997,0.0,1.92,0.02,0.49,0.78,0.0
J042735.2+084634,44,False,alpha-boundary,2.5192615137077876,4.999999999660854,6.100871877730285,6.432335396126977,0.9067745121202604,50,3.7667866424920993,1.6168344810079105,4.699546067833065,1.682019808986713,4.999999999999986,-1.2332133571687554,2.0205657248642095,True,0.72,0.0,0.48,1.92,1.92,1.92,1.88,1.92,0.7,0.65,1.99,1.99,1.96,1.88,1.99,0.48,0.76,0.94,0.02
J043622.6+103916,45,False,relative-error>=1,13.059099496850212,0.5428048806177147,0.9418302879851386,1.3083431129524533e-11,0.770793991030726,50,1.0692979264562952,0.7139093036512909,0.7083119697640331,0.4934797244789806,1.9357063613320522,0.5264930458385806,0.8812877460168497,True,0.74,0.0,0.0,1.72,1.72,0.56,0.0,1.88,0.1,0.69,1.72,1.72,0.56,0.0,1.88,0.04,0.69,0.54,0.0
J045158.4+252137,46,False,relative-error>=1,5.03193794599793,0.2134242371466277,5.8755178842951,7.967241087537605,1.1376100481858944,44,1.796749561113824,1.9113015042267678,0.6836120175283276,0.10212990420411357,4.999999999946919,1.5833253239671963,2.4651507307283147,True,0.9772727272727273,0.06818181818181818,0.18181818181818182,0.0,0.0,1.62,0.0,1.92,0.4,0.24,0.0,0.0,1.62,0.0,1.9816,0.16,0.24,0.86,0.0
J045534.8+594607,47,False,relative-error>=1,15.899088791048513,0.10518978569993612,3.931072631645398,1.2778114301855438e-14,1.9228549096790832,47,1.4358926272951638,1.7708031910451836,0.4699854511079397,0.06671899874121945,3.1534259292698943,1.3307028415952273,2.1999536444764196,True,0.9574468085106383,0.10638297872340426,0.14893617021276595,0.0,0.0,1.4,0.0,1.92,0.36,0.24,0.0,0.0,1.4,0.0,1.9816,0.16,0.24,0.84,0.0
J051622.3+171246,48,True,interior-relative-error<1,6.535096127906773,2.497555624816193,1.9791259083015824,16.592764875634842,1.1593873835375386,50,3.0924277199614867,1.5154266353707404,2.9481758338222566,1.504103388212726,4.999999999998898,0.5948720951452938,1.613834049408369,True,0.88,0.0,0.26,1.92,1.92,1.9,1.7824,1.92,0.5,0.75,1.94,1.94,1.9,1.7824,1.99,0.24,0.63,0.98,0.0
J062921.8+263019,49,False,relative-error>=1,6.3172542026637535,1.7349302159078557,1.9445435779441524,18.23746840669846,0.9360933489811614,50,1.9973122440163913,1.712278003284063,1.6343449402254975,0.18965055274560863,4.231285735836182,0.26238202810853545,1.715255773928249,True,0.9,0.0,0.1,1.88,1.88,1.88,0.0,1.92,0.42,0.53,1.88,1.88,1.88,0.0,1.99,0.18,0.53,0.86,0.02
J063158.7+252050,50,False,alpha-boundary,1.9896161575168085,4.999999999999996,11.26624817370669,16.741411690329095,1.0287435249709833,46,3.017835418560112,2.00709656012929,3.6604601675347217,0.19807841982639043,4.999999999997978,-1.9821645814398827,2.8053232114794433,False,0.782608695652174,0.021739130434782608,0.2826086956521739,1.92,1.92,1.92,0.0672,1.92,0.7,0.65,1.99,1.99,1.96,0.0672,1.99,0.4,0.8,0.92,0.0
J072650.0+310204,51,True,interior-relative-error<1,8.429525038143154,2.372684781219222,1.3283066272143724,12.157402402244275,1.17306219411966,50,2.520618218002016,1.2442427899505168,2.3238963792558076,1.3916862745058627,3.524750778461916,0.14793343678279394,1.240589222770913,True,0.76,0.0,0.08,0.0,0.0,1.88,1.44,1.92,0.46,0.06,0.0,0.0,1.88,1.7424,1.99,0.2,0.05,0.88,0.08
J075053.0+174036,53,False,relative-error>=1,2.8985336005047353,0.42889310560812643,6.397170823426712,12.2593387283679,0.6366174233526549,44,1.6880184186513014,1.82485963164625,0.7960048097640768,0.11319345864780257,3.8685103904462705,1.2591253130431754,2.199960192861696,True,0.9545454545454546,0.06818181818181818,0.11363636363636363,1.88,1.88,1.3399999999999999,0.0,1.92,0.36,0.61,1.88,1.88,1.3399999999999999,0.0,1.9816,0.16,0.61,0.86,0.0
J080530.7-011202,54,False,relative-error>=1,13.23340753569601,0.2617683366086196,1.8122118329247228,0.40237617830972455,0.626113354717406,50,1.2042041545634292,1.3912106341672204,0.4775987413276198,0.23526325828241756,2.523416808917498,0.9424358179548097,1.6688148366465685,True,0.88,0.0,0.06,0.0,0.0,1.2999999999999998,0.0,1.92,0.28,0.18,0.0,0.0,1.2999999999999998,0.0,1.94,0.12,0.18,0.8,0.0
J081545.8+100411,55,True,interior-relative-error<1,13.921229161626268,1.9525911356575834,0.7565979332890365,9.43477138573376,1.6124833057093244,50,1.841192364992754,0.6722455190981282,1.8566500326456237,1.0434420187253184,2.5137500234417733,-0.11139877066482955,0.6747484296344801,True,0.7,0.0,0.0,0.0,0.0,1.84,0.0,1.92,0.18,0.1,0.0,0.0,1.8599999999999999,0.0,1.94,0.1,0.09,0.68,0.1
J081725.6-073045,56,False,amplitude-zero-alpha-unidentified,3.868447475123649e-14,4.962182816022515,0.0,11.236333724359103,1.6903187422520858,0,,,,,,,,False,,,,0.0,0.0,1.9,0.0,1.92,0.5,0.19,0.0,0.0,1.94,0.0,1.99,0.38,0.17,0.9,0.0
J082319.3+155746,57,True,interior-relative-error<1,8.804841192446926,3.1961519209167673,1.3933040061697708,9.612852302492332,1.2023185824874736,50,3.3737861833882294,1.1374705488472205,3.391096362870555,1.9762416148473287,4.796370851966682,0.17763426247146177,1.1399633308614279,True,0.84,0.0,0.14,1.92,1.92,1.88,0.6111999999999999,1.92,0.44,0.78,1.96,1.96,1.88,0.6111999999999999,1.96,0.14,0.84,0.78,0.12
J082605.8+401731,58,False,relative-error>=1,5.110333937617701,1.703818945320075,1.87407322682408,10.851249748249256,1.3705029602740066,50,2.4680031445105417,1.7143133945819244,2.221402388811836,0.46002072581426096,4.999999999950549,0.7641841991904665,1.8612013584882523,True,0.92,0.0,0.2,0.0,0.0,1.92,0.0,1.92,0.58,0.09,0.0,0.0,1.92,0.0,1.9631999999999998,0.12,0.09,0.94,0.0
J084606.5+050725,59,False,alpha-boundary,2.829623783884585,4.999999999999886,5.753280447286209,9.229994320585629,1.2885917948601535,49,3.240944052688532,1.8003455243613613,3.1938670702625123,1.3275422145195928,4.999999999999999,-1.759055947311355,2.5038718010273784,True,0.6938775510204082,0.02040816326530612,0.42857142857142855,1.92,1.92,1.92,0.9408,1.92,0.7,0.65,1.99,1.99,1.95,0.9408,1.99,0.42,0.79,0.96,0.0
J092207.6+034559,60,True,interior-relative-error<1,5.892058085467906,4.68252777759402,3.205430058685391,10.758272764471231,0.9378773724879891,50,4.038858467545589,1.2504378018744877,4.999999999739278,2.2798929016899754,4.999999999999996,-0.6436693100484302,1.3952178980817975,True,0.72,0.0,0.52,1.92,1.92,1.92,1.88,1.92,0.7,0.65,1.99,1.99,1.975,1.88,1.99,0.5,0.75,0.94,0.02
J093208.6+290404,61,False,relative-error>=1,5.399627891659654,1.0435281150585354,1.811933094670004,8.345619762441975,1.5830508183033538,50,1.8710961087110274,1.848234602198917,1.017410920617465,0.22968214421079963,4.49645341521401,0.8275679936524917,2.008113668592516,True,0.84,0.0,0.14,0.0,0.0,1.6,0.0,1.92,0.36,0.19,0.0,0.0,1.6,0.0,1.96,0.14,0.19,0.8,0.0
J094201.1+085820,62,False,relative-error>=1,14.055901884966689,0.49459922250369553,1.0208353504805052,0.6190829673248834,0.7554577593960357,50,1.2477423427869672,0.9176790707395986,1.0767275969254486,0.49148660129836885,1.893991506701206,0.7531431202832714,1.1800494646268207,True,0.76,0.0,0.0,1.44,1.44,1.44,0.0,1.88,0.14,0.49,1.44,1.44,1.44,0.0,1.88,0.02,0.49,0.74,0.0
J102150.2+140720,63,False,interior-relative-error<1,10.841675954609702,2.1318898826038506,0.8835180475092774,6.973163970601867,1.095949528637262,50,2.204374988658604,0.919843210444294,2.0643688452297746,1.3789001297300936,3.098457889660119,0.0724851060547535,0.913478730876765,True,0.78,0.0,0.0,1.92,1.92,1.88,0.0336,1.92,0.38,0.81,1.94,1.94,1.88,0.0336,1.99,0.22,0.71,0.7,0.1
J102320.8+594840,64,False,interior-relative-error<1,12.3848194887353,0.8740289012437309,0.8518123156636423,3.490662640233843,0.43076902802628914,50,1.1276305584304516,0.7085413134156718,0.8100710362335639,0.6165628421353236,1.73761292243345,0.25360165718672073,0.7458578802213732,True,0.86,0.0,0.0,1.88,1.88,1.44,0.0,1.88,0.1,0.85,1.88,1.88,1.44,0.0,1.88,0.0,0.85,0.6,0.04
J105452.0+552113,65,True,interior-relative-error<1,6.631037862903601,4.99463279574087,2.6869910536223545,8.425013160437434,0.48341627718768665,50,4.392662307894413,0.9629105172105721,4.999999999998536,3.109813937615869,4.999999999999997,-0.6019704878464572,1.127395759753308,True,0.8,0.0,0.6,1.88,1.88,1.92,1.88,1.92,0.74,0.14,1.88,1.88,1.92,1.88,1.99,0.34,0.14,0.9,0.08
J111254.5+132609,66,True,interior-relative-error<1,7.613349611385778,1.6973401008411928,1.2227592904926152,8.847733247738311,0.5163048167795413,50,1.872293452224456,1.1174180940153353,1.6752430792633943,0.8737110935179897,2.887032192713136,0.17495335138326332,1.1199372339807454,True,0.92,0.0,0.02,0.08,0.12,1.8599999999999999,0.0,1.92,0.3,0.24,0.08,0.12,1.8599999999999999,0.0,1.96,0.12,0.24,0.86,0.04
J112951.5+025617,67,True,interior-relative-error<1,4.410283891931423,4.1765336332272875,3.1422747480967224,7.905761632215146,1.3533969292511494,50,3.5373208365902116,1.65514850872552,4.1161907657467705,1.5237281251348886,4.999999999999887,-0.639212796637076,1.75878345841726,True,0.78,0.0,0.34,1.92,1.92,1.92,1.2095999999999998,1.92,0.6,0.7,1.99,1.99,1.94,1.2095999999999998,1.99,0.42,0.79,1.0,0.0
J113009.1+203054,68,False,alpha-boundary,5.710790588619014,4.9999999999998455,3.235507869541166,9.947531920511977,0.9301647190880928,50,4.128463565485463,1.1162061330469486,4.698828327676024,3.0786210281415145,4.999999999999975,-0.8715364345143829,1.407328520818303,True,0.76,0.0,0.48,1.92,1.92,1.92,1.88,1.92,0.66,0.67,1.94,1.94,1.93,1.88,1.99,0.34,0.53,0.96,0.0
J113553.9+400132,69,False,relative-error>=1,14.251390628209785,0.38584645294865244,1.2278836891533507,3.1253447934501198e-15,0.5685281610524561,50,0.7540590422821245,0.5003405222935559,0.5727290327551284,0.34964096419742285,1.2537889285231636,0.3682125893334721,0.6171825794914084,True,0.9,0.0,0.0,0.0,0.0,1.52,0.0,1.88,0.12,0.17,0.0,0.0,1.52,0.0,1.88,0.0,0.17,0.76,0.0
J114739.1+252910,70,True,interior-relative-error<1,6.251519750486997,2.9679705986148828,1.7348237767286099,8.208469107153382,1.0877283184617308,50,2.8097528484752865,1.3147209508134021,2.71230488397354,1.534548702079893,4.317786999060354,-0.15821775013959616,1.311088941070276,True,0.74,0.0,0.12,1.92,1.92,1.88,1.4511999999999998,1.92,0.48,0.76,1.99,1.99,1.9,1.4511999999999998,1.99,0.2,0.9,0.9,0.04
J114935.7+222355,71,True,interior-relative-error<1,13.365549044819524,1.7919866414153232,0.730819332624287,7.259973118134854,1.556416330115583,50,1.9710305748015713,0.8027439614449134,1.8405314304015783,1.1514644213283034,2.720550534941211,0.17904393338624863,0.8145959982506461,True,0.64,0.0,0.0,0.2,0.2,1.84,0.0,1.92,0.28,0.28,0.2,0.2,1.84,0.0,1.94,0.08,0.28,0.7,0.04
J120025.3+032049,72,False,alpha-boundary,4.5137387821138075,4.999999999999912,3.7045342988193464,8.503401338570331,1.549405432178374,50,4.200946614194204,1.165261400977793,4.9999999924932705,3.4147648667181336,4.999999999999996,-0.7990533858057088,1.4032689561606217,True,0.84,0.0,0.52,1.92,1.92,1.92,1.88,1.92,0.7,0.65,1.92,1.92,1.96,1.88,1.99,0.46,0.36,0.98,0.02
J121756.8+204017,73,False,relative-error>=1,15.953563133789851,0.47019473528870853,0.9859941860651273,1.5014817373449127e-09,2.0975619599025186,50,0.9861780342999132,0.6762119083894954,0.7105353182566231,0.43692951335741503,1.5080220471491756,0.5159832990112049,0.8451958702012774,True,0.76,0.0,0.0,0.0,0.0,1.44,0.0,1.88,0.12,0.19,0.0,0.0,1.44,0.0,1.88,0.02,0.19,0.6,0.02
J122241.3+020559,74,True,interior-relative-error<1,8.737968398661911,2.3127998784683657,1.1627227806360365,9.03875621877237,0.643655925381565,50,2.6078797935510996,1.2009298637354497,2.454066812857614,1.4976840249483492,3.834080721849605,0.2950799150827337,1.224932668820881,True,0.78,0.0,0.06,1.88,1.88,1.92,1.4336,1.92,0.56,0.34,1.88,1.88,1.92,1.7424,1.99,0.24,0.32,0.9,0.06
J132701.0+021220,77,True,interior-relative-error<1,13.301146816697415,2.4564044456279324,0.8374625034355337,9.129711554981993,1.1550087250598144,50,2.5200651352291046,0.8306633825362371,2.297709426011241,1.7737059634205627,3.1620616880073102,0.06366068960117206,0.824775305998736,True,0.82,0.0,0.02,1.8,1.8,1.88,1.264,1.92,0.26,0.21,1.8,1.8,1.88,1.264,1.94,0.1,0.21,0.58,0.24
J132722.9+033745,78,False,relative-error>=1,15.183031493838897,0.35426361284284785,1.337324868052293,2.6690773579710495e-14,1.2277104500637872,50,0.9244990006598518,0.9204124409643821,0.47580354612256687,0.34710291309908964,1.7392649388095374,0.5702353878170039,1.0748880303413844,True,0.86,0.0,0.02,0.0,0.0,0.18,0.0,1.92,0.18,0.25,0.0,0.0,0.18,0.0,1.92,0.0,0.25,0.58,0.02
J153940.5+342527,79,True,interior-relative-error<1,15.242561744116015,1.4197413461069486,0.7308233547714341,9.245692524491638,0.49935776352543126,50,1.590933032822025,0.8210391628223266,1.4688927225585542,0.6728143319449827,2.4728438269165482,0.17119168671507673,0.8306201263818378,True,0.62,0.0,0.0,1.72,1.72,1.72,0.34719999999999995,1.88,0.08,0.49,1.72,1.72,1.78,0.9888,1.88,0.08,0.45,0.66,0.1
J161602.6+075153,80,False,relative-error>=1,3.4499887010775865,2.795112853090047,3.6916860411181918,15.274441869562901,1.2296679934636001,48,2.966788670513131,2.0617423317137806,3.914761708699854,0.19843331063776776,4.999999999999133,0.17167581742308433,2.0473632022560624,True,0.75,0.0,0.3333333333333333,0.0,0.0,1.92,0.0,1.92,0.6,0.11,0.0,0.0,1.94,0.0,1.99,0.44,0.11,0.96,0.0
J161610.2+065504,81,True,interior-relative-error<1,13.396594968288333,3.675110700847277,1.2287891245137696,13.154600094285282,0.5346178640117691,50,3.7397733556966033,0.9343594587256939,3.527486929763821,2.7796485635258317,4.999999999999999,0.06466265484932633,0.927226134812933,True,0.86,0.0,0.24,1.92,1.92,1.88,1.88,1.92,0.4,0.8,1.92,1.92,1.88,1.88,1.9647999999999999,0.16,0.68,0.7,0.28
J165658.9-091055,82,False,amplitude-zero-alpha-unidentified,3.7946764156676855e-09,0.050007971591445904,0.0,20.298266684989265,0.7297698566397522,0,,,,,,,,False,,,,0.0,0.0,0.0,0.0,1.92,0.36,0.31,1.98,1.98,1.03,0.0,1.99,0.22,0.71,0.96,0.0
J172227.2+320757,83,False,relative-error>=1,15.10065168707906,0.7711793993079261,0.9651869465332192,9.459296945820187,0.862832408962206,50,1.2389077984371957,1.161750856746246,0.9089919336901295,0.3790238574979156,1.8553646282029137,0.46772839912926967,1.2415480689202707,True,0.78,0.0,0.04,0.44,0.12,1.44,0.0,1.92,0.2,0.38,0.44,0.12,1.44,0.0,1.9231999999999998,0.12,0.38,0.6,0.02
J175402.9+580630,84,False,relative-error>=1,16.441936662994383,0.2766771410825505,1.5296140442078137,4.094520571281562e-07,0.9885598431457727,50,1.012225614877056,1.037449108938253,0.5726673460725065,0.27659119408031213,1.8433697140735157,0.7355484737945058,1.2632522305008869,True,0.88,0.0,0.02,0.0,0.0,0.88,0.0,1.92,0.18,0.19,0.0,0.0,0.88,0.0,1.92,0.06,0.19,0.72,0.0
J202512.8+003134,85,True,interior-relative-error<1,15.181529534103548,2.061871532283612,0.9076441576118076,17.746838153629387,1.2602108801982,50,2.0731228767805767,0.9915596433348041,2.0493607368619675,1.1523736283455455,2.877223988682833,0.011251344496964681,0.9816584479937144,True,0.68,0.0,0.02,1.92,1.92,1.88,0.3136,1.92,0.34,0.83,1.96,1.98,1.88,0.3136,1.9431999999999998,0.12,0.86,0.6,0.2
J205043.1+012329,86,True,interior-relative-error<1,9.118843060842933,1.3280021026920947,1.2663586266762645,12.886120145236626,1.0014878039177877,50,1.75462350413843,1.3934448527217553,1.427393028140353,0.33086384114280243,3.5106995194834476,0.42662140144633526,1.4439046390247712,True,0.84,0.0,0.02,0.4,0.28,1.82,0.0,1.92,0.34,0.3,0.4,0.28,1.84,0.0,1.99,0.18,0.28,0.88,0.0
J205853.1+012411,87,True,interior-relative-error<1,11.540664735455021,2.3450467211835284,1.1119957522321804,14.851583240299798,0.6306892918956448,50,2.495673299259352,1.230990460385913,2.4197280566535886,1.2155399813021635,3.8031422708075735,0.15062657807582353,1.2278921488928627,True,0.7,0.0,0.06,1.88,1.88,1.88,0.2544,1.92,0.34,0.51,1.88,1.88,1.88,0.2544,1.9816,0.16,0.51,0.8,0.12
J205952.2+011500,88,True,interior-relative-error<1,7.383790618163783,1.669473496574011,1.4644447484192187,12.816573368147534,1.2176293004721865,50,2.249222348003146,1.5398873895270242,1.919381527035716,0.8175686733071815,4.159907652454042,0.5797488514291353,1.6309312798855957,True,0.84,0.0,0.1,1.84,1.84,1.84,0.0,1.92,0.32,0.48,1.84,1.84,1.84,0.0,1.94,0.1,0.48,0.9,0.0
J212936.5+172533,89,False,relative-error>=1,15.718068720350978,0.48183901723358247,1.08562928036248,2.5360798447808683,1.0795431495097363,50,1.1377580548285922,1.171468781014386,0.6037430725718589,0.38620177180781157,1.9411759312391659,0.6559190375950097,1.3323370844771487,True,0.82,0.0,0.02,1.84,1.84,1.44,0.0,1.88,0.1,0.76,1.84,1.84,1.44,0.0,1.88,0.04,0.76,0.68,0.04
J115914.9+494748 ,92,True,interior-relative-error<1,11.084551118514183,2.0243167781405447,0.8926141358244143,8.462932264341637,0.8573074731024355,50,2.2130412013612344,0.9198707382145068,2.1280454779179694,1.4522533934823951,2.8025046230745407,0.18872442322068989,0.9299762574618871,True,0.76,0.0,0.04,0.0,0.0,1.88,0.6608,1.92,0.42,0.06,0.0,0.0,1.88,0.6608,1.99,0.18,0.06,0.78,0.1
J121218.5+273255,93,True,interior-relative-error<1,18.90777207687682,1.4467876663147674,0.559207413762606,5.89276615386054,1.3824069837288837,50,1.4950344760898968,0.4651700256322055,1.447545280607251,1.0760457645990338,1.9300519910997334,0.04824680977512957,0.4630153824066873,True,0.72,0.0,0.0,1.72,1.72,1.42,0.0,1.88,0.14,0.56,1.72,1.72,1.42,0.0,1.88,0.08,0.56,0.52,0.08
J122902.5+473721,94,True,interior-relative-error<1,9.3398752579991,3.1336540124141647,1.254768994037833,8.160693615768713,1.0351644963109508,50,3.287291727714152,1.163346633204106,3.0691783534761448,2.209482217953536,4.999999999970613,0.15363771529998757,1.1618573185938894,True,0.72,0.0,0.18,1.92,1.92,1.92,1.88,1.92,0.54,0.73,1.99,1.99,1.92,1.88,1.99,0.3,0.85,0.76,0.18
J123048.9+103247,95,False,relative-error>=1,17.045159439602845,0.5144035798315026,0.8944549327880478,2.4367247901179123e-08,2.396911253742619,50,1.0089396304323386,0.6285790169121652,0.7066480398958979,0.5046383486379432,1.771869962102944,0.49453605060083616,0.7948429116725465,True,0.8,0.0,0.0,1.84,1.84,0.04,0.0,1.84,0.04,0.87,1.84,1.84,0.04,0.0,1.84,0.0,0.87,0.48,0.04
J124932.5+495344,96,False,alpha-boundary,1.717524596786631,4.999999999996515,11.095141202798464,11.724005076490329,1.1192767244595831,49,2.787179721939928,2.0973913888190503,2.7628896660492224,0.15975129312462552,4.999999999999945,-2.212820278056587,3.034113985538493,True,0.7346938775510204,0.04081632653061224,0.3673469387755102,1.92,1.92,1.92,0.0,1.92,0.6,0.7,1.99,1.99,1.96,0.0,1.99,0.36,0.82,0.96,0.0
J130650.0+463333,97,False,interior-relative-error<1,19.37660733469606,0.7134094571939358,0.64779306245021,1.5529655803857772e-09,1.237729885322805,50,1.0574707152326648,0.45010560227588653,0.9140330314962366,0.7244139776421881,1.450225597677174,0.3440612580387291,0.5629576373221423,False,0.78,0.0,0.0,1.88,1.88,1.6400000000000001,0.0,1.8863999999999999,0.16,0.81,1.88,1.88,1.72,0.0,1.92,0.02,0.79,0.44,0.12


==> anc/work_powerlaw_mock/results/powerlaw_observed_fits_and_A.csv <==
cluster_id,object_id,filename,selected_powerlaw40,pl_fit_success,C_PL,e_C_PL,alpha_PL,e_alpha_PL,Sigma_bg_PL,e_Sigma_bg_PL,chi2_PL,redchi2_PL,C_PL_at_lower_boundary,alpha_at_lower_boundary,alpha_at_upper_boundary,covariance_finite,zero_count_bins,pl_fit_message,alpha_identifiable,alpha_relative_error,powerlaw_quality_class,observed_total_counts,expected_total_counts_PL,expected_minus_observed_counts,excel_row,cluster_id_excel,C_PL_excel,e_C_PL_excel,alpha_PL_excel,e_alpha_PL_excel,chi2_PL_excel,redchi2_PL_excel,cluster_id_excel_2,A_legacy_excel,delta_C_PL_vs_excel,delta_alpha_PL_vs_excel,delta_redchi2_PL_vs_excel,A_best_canonical_grid_refit,A_at_canonical_upper_boundary_grid_refit,A_best_extended_grid_refit,A_at_extended_upper_boundary_grid_refit,A_lower_delta1_grid_refit,A_upper_delta1_grid_refit,A_lower_delta1_open_grid_refit,A_upper_delta1_open_grid_refit,identifiability_class_grid_refit,objective_min_grid_refit,scale_best_grid_refit,amplitude_best_grid_refit,background_surface_density_best_grid_refit,A_legacy,A_best_canonical,A_at_canonical_upper_boundary,A_best_extended,A_lower_delta1,A_upper_delta1,A_lower_delta1_open,A_upper_delta1_open,A_extended_at_upper_boundary,identifiability_class
J004118.5+252609,4,object4.csv,False,True,13.78998481601165,24.277773189423286,0.44274842026912703,1.1176397675323488,3.731677139809829e-08,25.1178024594151,12.318105692723456,0.7245944525131445,False,False,False,True,0,ok,True,2.524322428644659,relative-error>=1,481,468.68189448442695,-12.318105515573052,7,J004118.5+252609,13.789,24.277,0.4427,1.117,12.318,0.724,J004118.5+252609,1.046939,0.0009848160116501248,4.8420269127047444e-05,0.0005944525131444944,1.68,False,1.68,False,,,True,True,both-open,12.166200295968913,30.0,0.006059723660802665,2.710587418092667,1.046939,1.64,False,1.64,,,True,True,False,both-open
J023127.6+065856,6,object6.csv,True,True,8.617945448143633,2.0504647075928446,2.9220138252312493,1.2356594837783517,7.8751737938931425,0.7559375882100327,11.51119542340243,0.6771291425530841,False,False,False,True,0,ok,True,0.42287941046294025,interior-relative-error<1,480,468.4888045479816,-11.511195452018399,19,J023127.6+065856,8.617,2.0504,2.922,1.235,11.511,0.677,J023127.6+065856,1.9,0.0009454481436321771,1.3825231249153802e-05,0.00012914255308404954,1.88,False,1.88,False,1.7673292875789288,1.9387768796372118,False,False,two-sided,11.466352050612727,2.4650386839225287,0.19649115832034303,7.3208102601009,1.9,1.88,False,1.88,1.767345225478055,1.9388418325151675,False,False,False,two-sided
J023952.7-013419,7,object7.csv,True,True,20.94328726756285,2.642748304986467,2.4209310688052437,0.559527169043967,8.808619768995577,1.11787457658476,11.335672810128605,0.6668042829487415,False,False,False,True,0,ok,True,0.23112065281565405,interior-relative-error<1,655,643.6643275671803,-11.335672432819706,20,J023952.7-013419,20.943,2.643,2.421,0.559,11.335,0.666,J023952.7-013419,1.9,0.00028726756285024635,-6.893119475614995e-05,0.0008042829487414638,1.88,False,1.88,False,1.7872284253872237,1.886677876362543,False,False,two-sided,10.513808895241368,1.9772527742429318,0.8890776042462505,7.299858950633159,1.9,1.88,False,1.88,1.787302167930839,1.886692229061865,False,False,False,two-sided
J073220.3+313801,8,object8.csv,False,True,17.981867929630425,34.586523245147156,0.3980052522448598,1.0537172887604636,1.77345745263502e-09,35.51435720627769,20.238679051673692,1.1905105324513936,False,False,False,True,0,ok,True,2.6474959383505783,relative-error>=1,656,635.761321002399,-20.238678997601028,33,J073220.3+313801,17.982,34.586,0.398,1.054,20.238,1.1905,J073220.3+313801,0.077551,-0.00013207036957396667,5.252244859754729e-06,1.0532451393707731e-05,0.0,False,0.0,False,,0.7971047058247905,True,False,lower-open,18.112911997526,1.47360176456006,0.05821013582789388,0.0,0.077551,0.0,False,0.0,,0.7923987774945878,True,False,False,lower-open
J083057.3+655031,10,object10.csv,False,True,12.346939478392533,2.4683592514316772,2.1187298862431114,0.8428176899181862,9.164805656068351,1.3846301151516016,14.061573322306655,0.8271513719003915,False,False,False,True,0,ok,True,0.3977938364822206,interior-relative-error<1,613,598.9384291869255,-14.061570813074468,40,J083057.3+655031,12.346,2.468,2.118,0.842,14.061,0.827,J083057.3+655031,1.744898,0.0009394783925333883,0.0007298862431115438,0.00015137190039149484,1.92,True,1.92,False,1.8076757244306028,,False,True,upper-open,12.436776626634241,12.883543563921934,0.0001880868659911548,10.300116507908312,1.744898,1.92,True,1.92,1.807666775290504,,False,True,False,upper-open
J085007.9+360414,11,object11.csv,True,True,28.233378424316506,8.927715037263672,0.7909610375717793,0.48543091003987676,4.574545831739202e-14,9.723587886064848,9.759400988912878,0.5740824111125222,False,False,False,True,0,ok,True,0.6137229104610911,interior-relative-error<1,725,715.2405989718447,-9.759401028155253,42,J085007.9+360414,28.233,8.927,0.791,0.485,9.759,0.574,J085007.9+360414,0.969388,0.0003784243165050327,-3.89624282207679e-05,8.241111252227373e-05,1.52,False,1.52,False,,,True,True,both-open,9.627915082229155,12.883543563921934,0.04537689633825053,0.2515342348988575,0.969388,1.52,False,1.52,,,True,True,False,both-open
J090912.7+105829,12,object12.csv,True,True,9.567746274878104,2.217867923646065,3.6380651803454866,1.43174358866458,8.522370843537894,0.6363065808101482,24.81632163038486,1.4597836253167564,False,False,False,True,0,ok,True,0.393545337340167,interior-relative-error<1,522,497.1836821341536,-24.816317865846372,43,J090912.7+105829,9.567,2.218,3.638,1.432,24.816,1.459,J090912.7+105829,1.9,0.0007462748781037476,6.518034548674834e-05,0.0007836253167563534,1.92,True,1.99,True,1.8949264811775435,,False,True,upper-open,22.381909828258586,11.538638240400871,1.3833759070611705e-06,8.65058969477296,1.9,1.92,True,1.99,1.895227552541456,,False,True,True,upper-open
J091753.4+514338,13,object13.csv,True,True,18.696665268674217,2.6058236202965577,2.609565389381716,0.652329127813922,9.65757583627845,1.0265663794639128,9.338838668772752,0.5493434511042795,False,False,False,True,0,ok,True,0.24997615712878468,interior-relative-error<1,663,653.6611623220883,-9.33883767791167,44,J091753.4+514338,18.696,2.605,2.609,0.652,9.338,0.549,J091753.4+514338,1.9,0.0006652686742150138,0.0005653893817161304,0.00034345110427946857,1.88,False,1.88,False,1.7842751630363143,1.8906761013434785,False,False,two-sided,9.135720228829086,2.207714786017878,0.5864690829702596,8.43842298725341,1.9,1.88,False,1.88,1.7842478875768586,1.890700984462793,False,False,False,two-sided
J092048.3+302818,14,object14.csv,True,True,7.698592915348538,2.341514769252252,2.679864542434897,1.5212849542072675,11.656491866120154,1.024184173184823,15.714188806599164,0.9243640474470096,False,False,False,True,0,ok,True,0.5676723319847518,interior-relative-error<1,675,659.2858128320761,-15.71418716792391,45,J092048.3+302818,7.698,2.341,2.679,1.521,15.714,0.924,J092048.3+302818,1.861224,0.0005929153485375593,0.0008645424348969755,0.0003640474470095745,1.92,True,1.92,False,1.8098110829998602,,False,True,upper-open,14.57499254328286,10.720969053112839,0.00018238860084944156,12.120630517160782,1.861224,1.92,True,1.92,1.80980332547685,,False,True,False,upper-open
J094951.8+170711,15,object15.csv,True,True,16.58377004600113,2.7482123445509288,1.8008214145540786,0.6500724633165611,8.425683203194266,1.9119245184159546,11.313826085615318,0.6655191815067835,False,False,False,True,0,ok,True,0.36098663535580666,interior-relative-error<1,650,638.686174553464,-11.313825446536043,49,J094951.8+170711,16.583,2.748,1.801,0.65,11.313,0.665,J094951.8+170711,1.822449,0.0007700460011328403,-0.00017858544592130876,0.0005191815067834282,1.92,True,1.99,True,1.5898867391252776,,False,True,upper-open,10.500661644714171,17.28691079672365,9.348546633420949e-07,10.148040506496605,1.822449,1.92,True,1.99,1.5807353770399724,,False,True,True,upper-open
J100226.8+203102,16,object16.csv,True,True,13.22420567349863,2.7566027319539312,1.9233457648155987,0.8330492368120967,11.041527879164805,1.779490240410517,21.09324244374858,1.2407789672793281,False,False,False,True,0,ok,True,0.43312505325425227,interior-relative-error<1,740,718.9067599718935,-21.093240028106493,50,J100226.8+203102,13.224,2.756,1.923,0.833,21.093,1.241,J100226.8+203102,1.822449,0.00020567349863043205,0.00034576481559867034,-0.00022103272067197643,1.88,False,1.88,False,1.7822974585341975,,False,True,upper-open,19.725220005149254,11.970569573766229,0.0007157248218586876,12.317795612883312,1.822449,1.88,False,1.88,1.7820562396252766,,False,True,False,upper-open
J105417.5+143904,17,object17.csv,True,True,13.456618530526924,2.4879113065425673,2.1726712918442046,0.8055551648288313,9.137483773985748,1.3561112455937834,18.338689743448555,1.078746455496974,False,False,False,True,0,ok,True,0.3707671601556721,interior-relative-error<1,624,605.6613142611036,-18.3386857388964,53,J105417.5+143904,13.456,2.487,2.172,0.805,18.338,1.078,J105417.5+143904,1.861224,0.0006185305269248431,0.0006712918442044469,0.0007464554969738302,1.92,True,1.99,True,1.8038435719305408,,False,True,upper-open,17.05936955069592,14.923694862038072,1.0177528329234982e-06,10.13285834243107,1.861224,1.92,True,1.99,1.803837455062642,,False,True,True,upper-open
J111450.3-121351,18,object18.csv,True,True,11.400141235274466,2.272296762427774,2.4510718032202727,0.9065385438089186,8.956671434410024,1.0157050834970485,20.611288831624403,1.2124287548014354,False,False,False,True,0,ok,True,0.3698539319076202,interior-relative-error<1,582,561.3887138641036,-20.61128613589642,56,J111450.3-121351,11.4,2.272,2.451,0.906,20.611,1.212,J111450.3-121351,1.822449,0.00014123527446585626,7.180322027267039e-05,0.0004287548014354492,0.0,False,0.0,False,,1.3603500374790103,True,False,lower-open,18.87998158735222,0.07790395857033372,0.7083590899875707,4.809709227315538,1.822449,0.0,False,0.0,,1.7742365104332327,True,False,False,lower-open
J112358.8+212850,19,object19.csv,True,True,8.414774502324732,2.1828318758936938,3.4832876285000975,1.5294055642987792,9.747070984698395,0.6732863590176943,14.206544041316178,0.8356790612538928,False,False,False,True,0,ok,True,0.43906955939706327,interior-relative-error<1,568,553.7934564201062,-14.206543579893832,57,J112358.8+212850,8.415,2.183,3.483,1.529,14.206,0.835,J112358.8+212850,1.9,-0.00022549767526669484,0.00028762850009744767,0.000679061253892832,1.88,False,1.88,False,1.7871934758642074,,False,True,upper-open,13.899256974435843,2.855385628919401,0.11840438270881189,9.234718973168484,1.9,1.88,False,1.88,1.7872172159216295,,False,True,False,upper-open
J115235.4+371543,20,object20.csv,False,True,5.79520422100677,5.040079857343064,0.9431545226387379,1.6465131839941993,6.424527406104857,5.337600459353631,22.087955598398683,1.2992915057881578,False,False,False,True,0,ok,True,1.7457512469829646,relative-error>=1,480,457.91208999064577,-22.087910009354232,63,J115235.4+371543,5.795,5.04,0.943,1.646,22.088,1.299,J115235.4+371543,1.357143,0.00020422100677031096,0.0001545226387379417,0.000291505788157842,1.44,False,1.44,False,,,True,True,both-open,21.936120648826716,0.11671384044277183,0.600387293603028,6.455355028212526,1.357143,1.44,False,1.44,,,True,True,False,both-open
J131129.5-012028,23,object23.csv,False,True,28.826431011869253,6.938059692494551,0.8833476437111633,0.44523476168596127,7.593447587773659e-16,7.6197694649250085,11.666240732902903,0.6862494548766414,False,False,False,True,0,ok,True,0.5040311873312066,interior-relative-error<1,690,678.3337594383623,-11.666240561637665,73,J131129.5-012028,28.826,6.938,0.883,0.445,11.666,0.686,J131129.5-012028,1.512245,0.00043101186925298407,0.000347643711163248,0.0002494548766412974,1.88,False,1.88,False,,,True,True,both-open,11.405551746547332,28.91751683818305,0.00042385633010823986,5.936879405210952,1.512245,1.88,False,1.88,,,True,True,False,both-open
J131505.2+514903,24,object24.csv,True,True,21.981947702807048,3.87566612199479,1.2298209589502709,0.5170160806607834,4.997155601479268,3.9376514961728675,10.092880798511517,0.5936988705006775,False,False,False,True,0,ok,True,0.4203994710759272,interior-relative-error<1,664,653.9071198585983,-10.092880141401679,74,J131505.2+514903,21.981,3.875,1.229,0.517,10.093,0.593,J131505.2+514903,1.628571,0.0009477028070463689,0.0008209589502707892,0.0006988705006775175,0.4,False,0.4,False,,,True,True,both-open,9.831362093375166,0.07509296779062456,1.335211024482683,2.301146108381424,1.628571,0.28,False,0.28,,,True,True,False,both-open
J133238.4+503336,25,object25.csv,True,True,17.368224523421144,2.9191531657783365,1.537890538834127,0.6019624329758676,7.435574777606948,2.4402828015135896,16.416806767984205,0.9656945157637767,False,False,False,True,0,ok,True,0.39142085719066494,interior-relative-error<1,652,635.5831939918746,-16.416806008125377,77,J133238.4+503336,17.368,2.919,1.537,0.602,16.416,0.965,J133238.4+503336,1.589796,0.0002245234211457614,0.0008905388341271525,0.0006945157637767707,0.0,False,0.0,False,,1.7767512551342457,True,False,lower-open,14.934642506885169,0.09024030543151275,0.8077209806410416,4.236525393526819,1.589796,0.0,False,0.0,,1.7773739827706936,True,False,False,lower-open
J000311.6-060530,26,object26.csv,True,True,7.7272341544768635,2.194660746885514,2.9474761648548795,1.5077989895826638,9.794390022168526,0.8394837128664704,15.951120649205368,0.9383012146591393,False,False,False,True,0,ok,True,0.5115559567745991,interior-relative-error<1,575,559.048880617353,-15.951119382646993,4,J000311.6-060530,7.727,2.194,2.947,1.507,15.951,0.938,J000311.6-060530,1.9,0.0002341544768631465,0.00047616485487944615,0.0003012146591393483,1.92,True,1.94,False,1.8439021797938198,,False,True,upper-open,14.415933447279428,11.538638240400871,7.126877743613551e-05,10.096955672670838,1.9,1.92,True,1.96,1.844059241701724,,False,True,False,upper-open
J001248.9-085535,27,object27.csv,False,True,16.898123153195993,14.96776810098861,0.572511834074085,0.8178823343913193,1.6529350828568563e-15,15.818614793686228,16.707201603506768,0.9827765649121628,False,False,False,True,0,ok,True,1.4285859011352462,relative-error>=1,530,513.2927984208976,-16.70720157910239,5,J001248.9-085535,16.898,14.967,0.572,0.818,16.707,0.982,J001248.9-085535,1.512245,0.0001231531959930976,0.0005118340740850602,0.0007765649121628249,1.72,False,1.72,False,,1.9721371180422669,True,False,lower-open,16.06539110868997,28.91751683818305,0.005947539365657021,0.9943751143127243,1.512245,1.72,False,1.72,,1.9726559005714648,True,False,False,lower-open
J003353.1-075210,28,object28.csv,False,True,15.846744204909623,17.11468779796895,0.5385281688503305,0.8970028749926093,0.14024571365341237,17.889372373529188,16.27267894935046,0.9572164087853212,False,False,False,True,0,ok,True,1.665656370227696,relative-error>=1,519,502.7273222507959,-16.272677749204092,6,J003353.1-075210,15.846,17.114,0.538,0.897,16.272,0.957,J003353.1-075210,1.318367,0.000744204909622681,0.0005281688503304682,0.00021640878532125374,1.84,False,1.84,False,,,True,True,both-open,15.740163542605842,17.934019950735678,0.0006767701486153514,7.223193984325379,1.318367,1.84,False,1.84,,,True,True,False,both-open
J004624.8+203718,29,object29.csv,True,True,4.816220411849486,1.9832167084745058,4.603755934152523,3.07253138912988,7.109107560981176,0.47267333215959556,14.229232293975878,0.8370136643515222,False,False,False,True,0,ok,True,0.6673966719948379,interior-relative-error<1,405,390.77076801394594,-14.22923198605406,8,J004624.8+203718,4.816,1.983,4.604,3.072,14.229,0.837,J004624.8+203718,1.9,0.00022041184948573544,-0.00024406584747715954,1.3664351522280072e-05,1.88,False,1.88,False,1.8123512124166994,,False,True,upper-open,14.135893227294105,6.897805613589025,0.001226450207404008,7.0971570716633305,1.9,1.88,False,1.88,1.81236577618268,,False,True,False,upper-open
J004949.8+242702,30,object30.csv,False,True,5.936823385137908,3.5509321748166296,1.1942880050382225,1.5433329724087919,7.888648673444243,3.526195608405359,19.012994347978704,1.1184114322340415,False,False,False,True,0,ok,True,1.292261971901324,relative-error>=1,532,512.9870120505689,-19.012987949431135,9,J004949.8+242702,5.937,3.551,1.194,1.543,19.013,1.118,J004949.8+242702,1.589796,-0.00017661486209252786,0.00028800503822257184,0.00041143223404138674,1.36,False,1.36,False,,,True,True,both-open,18.741333687468824,0.1045301532016594,0.6626137479613723,7.119825688411669,1.589796,1.36,False,1.36,,,True,True,False,both-open
J005138.6+272000,31,object31.csv,False,True,18.223790787367896,24.725691881863995,0.4668014495602582,0.9340710034175214,1.2096992992226627e-14,25.728526650508112,17.537671472775056,1.0316277336926503,False,False,False,True,0,ok,True,2.001002791009852,relative-error>=1,624,606.4623286343813,-17.537671365618735,10,J005138.6+272000,18.223,24.725,0.466,0.934,17.537,1.031,J005138.6+272000,0.0,0.0007907873678973942,0.0008014495602581828,0.0006277336926503452,0.0,False,0.0,False,,1.8620281736979152,True,False,lower-open,16.467591023857608,1.369177071445479,0.05773136270369705,0.0,0.0,0.0,False,0.0,,1.861569631510945,True,False,False,lower-open
J005911.2+421629,32,object32.csv,False,True,13.330669361661299,82.00635218041026,0.25000159154837076,1.8565241621050166,2.0021995746211701e-10,82.77239852967888,14.537471904225113,0.855145406130889,False,False,False,True,0,ok,True,7.426049372752945,relative-error>=1,553,538.4625282145346,-14.537471785465414,11,J005911.2+421629,13.33,82.006,0.25,1.856,14.537,0.855,J005911.2+421629,1.008163,0.0006693616612984954,1.591548370760698e-06,0.0001454061308889809,0.0,False,0.0,False,,,True,True,both-open,14.042029470821603,0.7604934823939394,0.022366789298477862,7.632715628746431,1.008163,0.0,False,0.0,,,True,True,False,both-open
J010455.4+000336,33,object33.csv,True,True,11.116527303795179,2.343362710349817,3.045723465051325,1.1137914521171168,10.242940635904205,0.8188583855195608,13.44740526470391,0.79102383910023,False,False,False,True,0,ok,True,0.36569027519980307,interior-relative-error<1,619,605.5525946045623,-13.447405395437727,12,J010455.4+000336,11.116,2.343,3.045,1.114,13.447,0.791,J010455.4+000336,1.822449,0.0005273037951791792,0.0007234650513252561,2.383910022996094e-05,1.88,False,1.88,False,1.800720227962991,,False,True,upper-open,12.873774096195916,9.255353524721897,0.0010955045456072052,10.538246009503585,1.822449,1.88,False,1.88,1.80274729913186,,False,True,False,upper-open
J010919.5+433741,34,object34.csv,False,True,11.057870386009352,3.9156128073663754,1.220199283137557,0.9563667005536712,8.352058196681556,3.88519849034029,13.817410589896431,0.8127888582292018,False,False,False,True,0,ok,True,0.7837791037661649,interior-relative-error<1,642,628.182594952615,-13.817405047385023,13,J010919.5+433741,11.057,3.915,1.22,0.956,13.817,0.812,J010919.5+433741,1.5897796,0.0008703860093515203,0.00019928313755701588,0.0007888582292017166,1.92,True,1.94,False,,,True,True,both-open,13.084651749216391,19.301815664469956,3.256856046750769e-05,10.675977250928511,1.5897796,1.92,True,1.92,,,True,True,False,both-open
J012847.1-074201,35,object35.csv,False,True,0.645207626619439,1.7450337081601228,4.999999999999882,21.881061773568494,5.882987339946685,0.4206232261755246,28.165139636718184,1.656772919806952,False,False,True,True,0,ok,True,4.376212354713802,alpha-boundary,332,303.8348604599165,-28.165139540083487,14,J012847.1-074201,0.645,1.745,5.0,21.881,28.165,1.656,J012847.1-074201,1.9,0.00020762661943896088,-1.1812772982011666e-13,0.0007729198069521548,1.92,True,1.99,True,,,True,True,both-open,28.014185611666164,8.289192765866304,2.7971279605150626e-07,5.88456887203525,1.9,1.92,True,1.99,,,True,True,True,both-open
J014618.4-181303,36,object36.csv,False,True,8.124027551086325,3.641786301984122,1.2039054963327414,1.1684571569386866,7.352233317182727,3.597697751388502,15.703307930591206,0.9237239959171298,False,False,False,True,0,ok,True,0.9705555465092275,interior-relative-error<1,541,525.2967111377747,-15.70328886222535,15,J014618.4-181303,8.124,3.642,1.204,1.168,15.703,0.923,J014618.4-181303,1.434694,2.7551086324351104e-05,-9.450366725860526e-05,0.0007239959171297938,1.88,False,1.88,False,,,True,True,both-open,14.736057314233676,14.385206582029708,0.0002872151257498545,9.162739758996148,1.434694,1.88,False,1.88,,,True,True,False,both-open
J021644.0+165052,37,object37.csv,False,True,10.156845660552563,31.718193034324194,0.36600447132226277,1.52625265852033,3.130108763247383e-08,32.41946135672978,18.529940654073744,1.0899965090631614,False,False,False,True,0,ok,True,4.1700382867084755,relative-error>=1,388,369.4700591246027,-18.5299408753973,16,J021644.0+165052,10.156,31.718,0.366,1.526,18.529,1.089,J021644.0+165052,0.193878,0.0008456605525619665,4.47132226277791e-06,0.0009965090631613993,0.32,False,0.32,False,,,True,True,both-open,18.10046337959739,1.8371375686792928,0.036761810037987126,0.15631063513630206,0.193878,0.32,False,0.32,,,True,True,False,both-open
J021953.6+024712,38,object38.csv,True,True,9.672399803919225,2.0940395114667187,3.005566617613226,1.1384343884219923,8.20516266003493,0.7292253634309811,17.357062906128395,1.0210037003604937,False,False,False,True,0,ok,True,0.3787752970606399,interior-relative-error<1,509,491.6429388437284,-17.357061156271584,17,J021953.6+024712,9.672,2.094,3.005,1.138,17.357,1.021,J021953.6+024712,1.822449,0.00039980391922433967,0.0005666176132259615,3.7003604937968504e-06,1.88,False,1.88,False,1.7871418829945747,1.9261407424271582,False,False,two-sided,16.62438370952981,2.653042787593667,0.17425021987734138,7.674898703419539,1.822449,1.88,False,1.88,1.7872623322648418,1.9263049974938249,False,False,False,two-sided
J022133.8+212157,39,object39.csv,True,True,5.08887243684629,1.9004294115418803,2.2506702155569918,1.7187431368323682,7.366896209452853,1.0457050999200097,11.293648776892908,0.6643322809937005,False,False,False,True,0,ok,True,0.7636583649404259,interior-relative-error<1,438,426.70635299896963,-11.293647001030365,18,J022133.8+212157,5.088,1.9,2.251,1.718,11.293,0.664,J022133.8+212157,1.861224,0.0008724368462900145,-0.0003297844430081298,0.00033228099370041786,1.88,False,1.88,False,,,True,True,both-open,11.112050354287476,2.1280543166192527,0.17445878158606287,7.158654547309229,1.861224,1.88,False,1.88,,,True,True,False,both-open
J033341.5+390946,40,object40.csv,False,True,20.141849937548354,55.7990284912045,0.3310190117567938,1.187159084926252,6.803497381354523e-14,56.79880911856875,22.991364783916893,1.3524332225833466,False,False,False,True,0,ok,True,3.5863773462005293,relative-error>=1,779,756.00863508924,-22.991364910760012,21,J033341.5+390946,20.141,55.799,0.331,1.187,22.991,1.352,J033341.5+390946,1.279592,0.000849937548355939,1.901175679380751e-05,0.0004332225833465486,1.8,False,1.8,False,,,True,True,both-open,22.752387889502984,16.66315113481413,0.0014077136190177194,11.708099864661708,1.279592,1.8,False,1.8,,,True,True,False,both-open
J034039.9+364452,41,object41.csv,False,True,1.4000107102197055,5.461431205451349,0.932853942517329,6.863039984487171,8.984745460466735,5.633876358456087,10.91698456340959,0.6421755625535053,False,False,False,True,0,ok,True,7.35703594280482,relative-error>=1,501,490.08307449904754,-10.916925500952459,22,J034039.9+364452,1.4,5.461,0.933,6.863,10.916,0.642,J034039.9+364452,1.55102,1.0710219705556412e-05,-0.000146057482671047,0.00017556255350525962,1.92,True,1.92,False,,,True,True,both-open,10.74401899419729,16.66315113481413,1.201036569827929e-05,9.421525341272442,1.55102,1.92,True,1.92,,,True,True,False,both-open
J042013.6+074204,42,object42.csv,True,True,9.379986962121658,2.694513097017518,1.4717744120635368,0.9850921381302504,6.997619851918171,2.402634451643278,18.59767299198572,1.0939807642344541,False,False,False,True,0,ok,True,0.6693227780397937,interior-relative-error<1,520,501.4023333218545,-18.597666678145515,23,J042013.6+074204,9.379,2.694,1.471,0.985,18.597,1.094,J042013.6+074204,1.512245,0.0009869621216580526,0.000774412063536678,-1.9235765545966288e-05,0.0,False,0.0,False,,1.9021221348838921,True,False,lower-open,17.727245081927435,0.07238340535048404,0.5892125642806919,5.0327547081590875,1.512245,0.0,False,0.0,,1.9023862163182208,True,False,False,lower-open
J042427.5+251232,43,object43.csv,False,True,10.395946484114374,69.16869025875492,0.2559594573963186,2.0760088195196302,1.484672234255365e-14,69.9240066542125,16.355943373741514,0.962114316102442,False,False,False,True,0,ok,True,8.11069393816229,relative-error>=1,434,417.6440564656843,-16.355943534315713,24,J042427.5+251232,10.395,69.168,0.255,2.076,16.355,0.962,J042427.5+251232,0.077551,0.0009464841143742575,0.000959457396318586,0.00011431610244205803,0.24,False,0.24,False,,,True,True,both-open,16.10449016448336,2.3760932549700735,0.03608288737133257,0.06450368241966563,0.077551,0.24,False,0.24,,,True,True,False,both-open
J042735.2+084634,44,object44.csv,False,True,2.5192615137077876,1.9292066375593313,4.999999999660854,6.100871877730285,6.432335396126977,0.4343567026617411,15.415166706044428,0.9067745121202604,False,False,True,True,0,ok,True,1.2201743756288204,alpha-boundary,358,342.58483324007034,-15.415166759929662,25,J042735.2+084634,2.519,1.929,5.0,6.101,15.415,0.906,J042735.2+084634,1.9,0.0002615137077874863,-3.391456004919746e-10,0.0007745121202603622,1.92,True,1.99,True,1.8105091533303623,,False,True,upper-open,14.988365584987832,8.599486061252495,8.758535540831849e-07,6.455492325382104,1.9,1.92,True,1.99,1.8103830503288247,,False,True,True,upper-open
J043622.6+103916,45,object45.csv,False,True,13.059099496850212,14.497665715953726,0.5428048806177147,0.9418302879851386,1.3083431129524533e-11,15.210111886300526,13.103497847522341,0.770793991030726,False,False,False,True,0,ok,True,1.7351175746860104,relative-error>=1,420,406.8965022438779,-13.103497756122124,26,J043622.6+103916,13.059,14.497,0.543,0.942,13.103,0.771,J043622.6+103916,1.279592,9.949685021304333e-05,-0.00019511938228533587,-0.00020600896927402967,1.72,False,1.72,False,,,True,True,both-open,12.693853061524011,30.0,0.004428205802263372,1.0467363627619881,1.279592,1.72,False,1.72,,,True,True,False,both-open
J045158.4+252137,46,object46.csv,False,True,5.03193794599793,118.256936125914,0.2134242371466277,5.8755178842951,7.967241087537605,119.0429257186776,19.339370819160205,1.1376100481858944,False,False,False,True,0,ok,True,27.529759332153425,relative-error>=1,636,616.6606406860146,-19.33935931398537,27,J045158.4+252137,5.032,118.258,0.213,5.875,19.339,1.137,J045158.4+252137,1.861224,-6.205400207015543e-05,0.00042423714662770395,0.0006100481858943851,0.0,False,0.0,False,,,True,True,both-open,19.268094260647672,0.5879950815563622,0.007721451664235092,11.312700880515392,1.861224,0.0,False,0.0,,,True,True,False,both-open
J045534.8+594607,47,object47.csv,False,True,15.899088791048513,550.1858193343309,0.10518978569993612,3.931072631645398,1.2778114301855438e-14,551.0786786431584,32.68853346454441,1.9228549096790832,False,False,False,True,0,ok,True,37.371239094061444,relative-error>=1,767,734.3114665201784,-32.68853347982156,28,J045534.8+594607,15.899,550.189,0.105,3.931,32.688,1.922,J045534.8+594607,0.077551,8.879104851367003e-05,0.00018978569993612082,0.0008549096790833044,0.0,False,0.0,False,,1.9026375754026938,True,False,lower-open,32.01554927656764,1.4204301279813918,0.01990508817867645,10.214677873009158,0.077551,0.0,False,0.0,,1.9029106231297075,True,False,False,lower-open
J051622.3+171246,48,object48.csv,True,True,6.535096127906773,2.668102929446055,2.497555624816193,1.9791259083015824,16.592764875634842,1.3233037038211297,19.709585520138155,1.1593873835375386,False,False,False,True,0,ok,True,0.7924251570762255,interior-relative-error<1,925,905.2904193833375,-19.709580616662493,29,J051622.3+171246,6.536,2.668,2.497,1.979,19.709,1.159,J051622.3+171246,1.9,-0.0009038720932261768,0.0005556248161933119,0.0003873835375385326,1.92,True,1.94,False,1.6578395578908156,,False,True,upper-open,18.982507887658016,11.538638240400871,5.785150535214197e-05,17.035370626024697,1.9,1.92,True,1.94,1.6583818502872931,,False,True,False,upper-open
J062921.8+263019,49,object49.csv,False,True,6.3172542026637535,3.2812126867175686,1.7349302159078557,1.9445435779441524,18.23746840669846,2.504176210600034,15.913586932679744,0.9360933489811614,False,False,False,True,0,ok,True,1.1208194774143179,relative-error>=1,1029,1013.086416216782,-15.913583783217973,30,J062921.8+263019,6.317,3.281,1.735,1.944,15.913,0.936,J062921.8+263019,1.744898,0.00025420266375331124,-6.978409214442038e-05,9.334898116131196e-05,1.88,False,1.88,False,,,True,True,both-open,15.504596139588102,12.418669598172574,0.00031356931566426337,18.997094160402618,1.744898,1.88,False,1.88,,,True,True,False,both-open
J063158.7+252050,50,object50.csv,False,True,1.9896161575168085,2.787977967583335,4.999999999999996,11.26624817370669,16.741411690329095,0.693017286291098,17.488639924506717,1.0287435249709833,False,False,True,True,0,ok,True,2.25324963474134,alpha-boundary,883,865.5113602082358,-17.48863979176417,31,J063158.7+252050,1.989,2.787,5.0,11.266,17.488,1.028,J063158.7+252050,1.9,0.0006161575168084354,-4.440892098500626e-15,0.0007435249709832892,1.92,True,1.99,True,1.8323325429713615,,False,True,upper-open,16.931184547009707,4.7764845306792525,0.00027541786213044984,16.775411813471067,1.9,1.92,True,1.99,1.832287294371638,,False,True,True,upper-open
J072650.0+310204,51,object51.csv,True,True,8.429525038143154,2.41774347894664,2.372684781219222,1.3283066272143724,12.157402402244275,1.2224041679985682,19.942057300034218,1.17306219411966,False,False,False,True,0,ok,True,0.5598327421023083,interior-relative-error<1,720,700.0579439195885,-19.942056080411476,32,J072650.0+310204,8.429,2.417,2.372,1.328,19.942,1.173,J072650.0+310204,1.744898,0.0005250381431540774,0.0006847812192223302,6.219411965990851e-05,0.0,False,0.0,False,,,True,True,both-open,19.47839466008503,0.06725405828257434,0.6379372782978536,8.886976639496297,1.744898,0.0,False,0.0,,,True,True,False,both-open
J075053.0+174036,53,object53.csv,False,True,2.8985336005047353,31.462191200425604,0.42889310560812643,6.397170823426712,12.2593387283679,32.16498139467538,10.822496196995134,0.6366174233526549,False,False,False,True,0,ok,True,14.915536621546247,relative-error>=1,736,725.1776521036528,-10.822347896347196,34,J075053.0+174036,2.898,31.462,0.428,6.397,10.822,0.636,J075053.0+174036,1.667347,0.0005336005047351655,0.0008931056081264432,0.0006174233526549111,1.88,False,1.88,False,,,True,True,both-open,10.720955848798212,17.934019950735678,4.5209261561931714e-05,13.911939985899428,1.667347,1.88,False,1.88,,,True,True,False,both-open
J080530.7-011202,54,object54.csv,False,True,13.23340753569601,75.077381454415,0.2617683366086196,1.8122118329247228,0.40237617830972455,75.8798965519967,10.643927030195902,0.626113354717406,False,False,False,True,0,ok,True,6.9229604176086195,relative-error>=1,560,549.3566414074496,-10.643358592550385,35,J080530.7-011202,13.233,75.081,0.261,1.812,10.643,0.626,J080530.7-011202,1.008163,0.00040753569600937567,0.0007683366086195798,0.00011335471740603342,0.0,False,0.0,False,,,True,True,both-open,10.343793996905845,0.5667785890558299,0.023585871167714448,8.499110920103506,1.008163,0.0,False,0.0,,,True,True,False,both-open
J081545.8+100411,55,object55.csv,True,True,13.921229161626268,2.592915282536511,1.9525911356575834,0.7565979332890365,9.43477138573376,1.6146273165227598,27.412216197058516,1.6124833057093244,False,False,False,True,0,ok,True,0.38748405617145926,interior-relative-error<1,670,642.5877858425719,-27.41221415742814,36,J081545.8+100411,13.921,2.593,1.952,0.756,27.412,1.612,J081545.8+100411,1.822449,0.00022916162626884784,0.000591135657583397,0.00048330570932431094,0.0,False,0.0,False,,1.8928210569422446,True,False,lower-open,26.786810737502947,0.09024030543151275,0.6735583512723514,5.727410117715397,1.822449,0.0,False,0.0,,1.892870253719786,True,False,False,lower-open
J081725.6-073045,56,object56.csv,False,True,3.868447475123649e-14,1.0677008000348205,4.962182816022515,0.0,11.236333724359103,0.49759649458093297,28.735418618285458,1.6903187422520858,True,False,False,True,0,ok,False,0.0,amplitude-zero-alpha-unidentified,602,573.2646185339314,-28.73538146606859,37,J081725.6-073045,0.0,22.424,0.05,0.0,28.735,1.69,J081725.6-073045,0.0,3.868447475123649e-14,4.912182816022515,0.0003187422520858352,0.0,False,0.0,False,,,True,True,both-open,28.635815771644047,6.6489136659157975,0.03819209819757777,0.0,0.0,0.0,False,0.0,,,True,True,False,both-open
J082319.3+155746,57,object57.csv,True,True,8.804841192446926,2.2077770949680673,3.1961519209167673,1.3933040061697708,9.612852302492332,0.7484607144978042,20.439415902287053,1.2023185824874736,False,False,False,True,0,ok,True,0.43593172059547247,interior-relative-error<1,574,553.5605841841085,-20.439415815891493,38,J082319.3+155746,8.805,2.207,3.196,1.393,20.439,1.202,J082319.3+155746,1.783673,-0.00015880755307406957,0.00015192091676707875,0.0003185824874736287,1.92,True,1.96,False,1.8276634871759299,,False,True,upper-open,19.37750244802635,10.720969053112839,3.3108077568251344e-05,9.924662859978195,1.783673,1.92,True,1.96,1.828192597800829,,False,True,False,upper-open
J082605.8+401731,58,object58.csv,False,True,5.110333937617701,2.552657430569664,1.703818945320075,1.87407322682408,10.851249748249256,1.9774707825528344,23.298550324658112,1.3705029602740066,False,False,False,True,0,ok,True,1.0999251017672078,relative-error>=1,645,621.7014594028982,-23.298540597101805,39,J082605.8+401731,5.11,2.553,1.704,1.874,23.298,1.37,J082605.8+401731,1.861224,0.0003339376177002862,-0.000181054679925019,0.0005029602740065364,0.0,False,0.0,False,,,True,True,both-open,22.71916350776587,0.07790395857033372,0.3114829741898339,9.45857087283792,1.861224,0.0,False,0.0,,,True,True,False,both-open
J084606.5+050725,59,object59.csv,False,True,2.829623783884585,2.0784149319519165,4.999999999999886,5.753280447286209,9.229994320585629,0.5130535475886939,21.90606051262261,1.2885917948601535,False,False,True,True,0,ok,True,1.150656089457268,alpha-boundary,509,487.09393969652064,-21.906060303479364,41,J084606.5+050725,2.829,2.078,5.0,5.753,21.906,1.288,J084606.5+050725,1.9,0.0006237838845848387,-1.1368683772161603e-13,0.0005917948601534828,1.92,True,1.99,True,1.8857473256005746,,False,True,upper-open,20.54526517853759,4.7764845306792525,0.00038564409629019677,9.293879603226332,1.9,1.92,True,1.99,1.8852690538489283,,False,True,True,upper-open
J092207.6+034559,60,object60.csv,True,True,5.892058085467906,2.483981618921303,4.68252777759402,3.205430058685391,10.758272764471231,0.5842011636283789,15.943915332295814,0.9378773724879891,False,False,False,True,0,ok,True,0.6845512105712286,interior-relative-error<1,599,583.0561162554255,-15.943883744574464,46,J092207.6+034559,5.892,2.484,4.682,3.205,15.944,0.937,J092207.6+034559,1.9,5.8085467905755195e-05,0.0005277775940193408,0.0008773724879890255,1.92,True,1.99,True,1.878471681018867,,False,True,upper-open,14.557008648356486,9.255353524721897,1.6322715360421404e-06,10.802287238089086,1.9,1.92,True,1.99,1.878985694879137,,False,True,True,upper-open
J093208.6+290404,61,object61.csv,False,True,5.399627891659654,4.465537777947301,1.0435281150585354,1.811933094670004,8.345619762441975,4.665937439578265,26.911863911157013,1.5830508183033538,False,False,False,True,0,ok,True,1.7363529247780412,relative-error>=1,565,538.0881525077043,-26.911847492295692,47,J093208.6+290404,5.399,4.465,1.043,1.812,26.912,1.583,J093208.6+290404,1.667347,0.0006278916596542672,0.0005281150585354499,5.081830335385007e-05,0.0,False,0.0,False,,,True,True,both-open,26.470270956613092,0.06023344779883134,0.38231644987541585,7.952111720006722,1.667347,0.0,False,0.0,,,True,True,False,both-open
J094201.1+085820,62,object62.csv,False,True,14.055901884966689,19.65460218768824,0.49459922250369553,1.0208353504805052,0.6190829673248834,20.364292259247776,12.842781909732606,0.7554577593960357,False,False,False,True,0,ok,True,2.0639647294893955,relative-error>=1,501,488.157248658369,-12.842751341631015,48,J094201.1+085820,14.056,19.654,0.494,1.021,12.843,0.755,J094201.1+085820,0.697959,-9.81150333103642e-05,0.0005992225036955401,0.00045775939603565075,1.44,False,1.44,False,,,True,True,both-open,12.20448610654691,0.04170951571523017,2.764590966436381,5.164057268197166,0.697959,1.44,False,1.44,,,True,True,False,both-open
J102150.2+140720,63,object63.csv,False,True,10.841675954609702,2.233162195601807,2.1318898826038506,0.8835180475092774,6.973163970601867,1.2496987493076206,18.631141986833455,1.095949528637262,False,False,False,True,0,ok,True,0.4144294950310308,interior-relative-error<1,489,470.3688594859271,-18.63114051407291,51,J102150.2+140720,10.841,2.233,2.132,0.883,18.631,1.096,J102150.2+140720,1.861224,0.0006759546097026004,-0.00011011739614952276,-5.047136273805819e-05,1.92,True,1.94,False,1.865497498832714,,False,True,upper-open,15.959388936047617,14.923694862038072,5.615784255199023e-05,7.805618479136429,1.861224,1.92,True,1.94,1.866426901616448,,False,True,False,upper-open
J102320.8+594840,64,object64.csv,False,True,12.3848194887353,6.104470098326136,0.8740289012437309,0.8518123156636423,3.490662640233843,6.554448306841801,7.323073476446916,0.43076902802628914,False,False,False,True,0,ok,True,0.9745814062344224,interior-relative-error<1,479,471.6769266913936,-7.323073308606411,52,J102320.8+594840,12.384,6.104,0.874,0.852,7.323,0.431,J102320.8+594840,1.12449,0.0008194887352992453,2.890124373089442e-05,-0.00023097197371085842,1.88,False,1.88,False,,,True,True,both-open,6.983384683854069,19.301815664469956,0.0002536754897256563,7.245771121089665,1.12449,1.88,False,1.88,,,True,True,False,both-open
J105452.0+552113,65,object65.csv,True,True,6.631037862903601,2.299685768989586,4.99463279574087,2.6869910536223545,8.425013160437434,0.4939627032415827,8.218076712190673,0.48341627718768665,False,False,False,True,0,ok,True,0.5379756958136468,interior-relative-error<1,476,467.7819236785031,-8.21807632149688,54,J105452.0+552113,6.631,2.299,4.995,2.687,8.218,0.483,J105452.0+552113,1.9,3.786290360086042e-05,-0.00036720425913028265,0.00041627718768666444,1.88,False,1.88,False,1.8242765215565626,,False,True,upper-open,8.032605138311112,3.9747250111750985,0.02123115705534032,8.218558986828038,1.9,1.88,False,1.88,1.824149487807696,,False,True,False,upper-open
J111254.5+132609,66,object66.csv,True,True,7.613349611385778,2.5011995609133177,1.6973401008411928,1.2227592904926152,8.847733247738311,1.9130821994862677,8.777181885252203,0.5163048167795413,False,False,False,True,0,ok,True,0.7203973380977814,interior-relative-error<1,562,553.2228182438463,-8.777181756153709,55,J111254.5+132609,7.613,2.501,1.697,1.223,8.777,0.516,J111254.5+132609,1.861224,0.00034961138577749296,0.0003401008411927364,0.0003048167795413059,0.12,False,0.12,False,,,True,True,both-open,8.27087047364671,0.08082017450488878,0.43502639942970905,6.940796807312518,1.861224,0.08,False,0.08,,,True,True,False,both-open
J112951.5+025617,67,object67.csv,True,True,4.410283891931423,1.9812149898859264,4.1765336332272875,3.1422747480967224,7.905761632215146,0.5313718534492778,23.00774779726954,1.3533969292511494,False,False,False,True,0,ok,True,0.7523642867610829,interior-relative-error<1,453,429.99225605575026,-23.00774394424974,58,J112951.5+025617,4.4102,1.981,4.176,3.142,23.007,1.353,J112951.5+025617,1.9,8.389193142299689e-05,0.0005336332272873889,0.0003969292511494249,1.92,True,1.99,True,1.8377677429325083,,False,True,upper-open,22.05409727189476,9.60181357532853,1.0585584601216272e-06,7.965983928134901,1.9,1.92,True,1.99,1.8378370353534896,,False,True,True,upper-open
J113009.1+203054,68,object68.csv,False,True,5.710790588619014,2.361663892446368,4.9999999999998455,3.235507869541166,9.947531920511977,0.534660122098481,15.812800224497579,0.9301647190880928,False,False,True,True,0,ok,True,0.6471015739082532,alpha-boundary,556,540.1871996449598,-15.812800355040167,59,J113009.1+203054,5.7107,2.361,5.0,3.235,15.813,0.9301,J113009.1+203054,1.9,9.05886190141203e-05,-1.545430450278218e-13,6.471908809280169e-05,1.92,True,1.94,False,1.8484645448701829,,False,True,upper-open,15.420162278823454,3.431358206495192,3.397157727478329,10.06750813780247,1.9,1.92,True,1.94,1.8483607167765777,,False,True,False,upper-open
J113553.9+400132,69,object69.csv,False,True,14.251390628209785,33.524098904235686,0.38584645294865244,1.2278836891533507,3.1253447934501198e-15,34.31548545107354,9.664978737891753,0.5685281610524561,False,False,False,True,0,ok,True,3.1823117195190456,relative-error>=1,519,509.3350211548454,-9.664978845154621,60,J113553.9+400132,14.251,33.524,0.386,1.228,9.665,0.568,J113553.9+400132,0.853061,0.0003906282097858593,-0.00015354705134756896,0.000528161052456122,0.0,False,0.0,False,,,True,True,both-open,9.394921872073695,0.5879950815563622,0.033407262966332125,6.632816487643101,0.853061,0.0,False,0.0,,,True,True,False,both-open
J114739.1+252910,70,object70.csv,True,True,6.251519750486997,1.9724708596578735,2.9679705986148828,1.7348237767286099,8.208469107153382,0.7588181655773341,18.491381413849425,1.0877283184617308,False,False,False,True,0,ok,True,0.5845151490173898,interior-relative-error<1,485,466.5086198207197,-18.491380179280327,61,J114739.1+252910,6.251,1.972,2.968,1.735,18.491,1.087,J114739.1+252910,1.9,0.0005197504869967062,-2.9401385117200363e-05,0.0007283184617308258,1.92,True,1.99,True,1.843672903657348,,False,True,upper-open,17.517203062205112,14.923694862038072,5.09576687599429e-07,8.279959729442822,1.9,1.92,True,1.99,1.8469822383535688,,False,True,True,upper-open
J114935.7+222355,71,object71.csv,True,True,13.365549044819524,2.511896759621939,1.7919866414153232,0.730819332624287,7.259973118134854,1.7542348194543325,26.459077611964908,1.556416330115583,False,False,False,True,0,ok,True,0.40782632846363237,interior-relative-error<1,566,539.5409236930221,-26.459076306977863,62,J114935.7+222355,13.365,2.512,1.792,0.731,26.459,1.556,J114935.7+222355,1.744898,0.0005490448195235587,-1.3358584676881335e-05,0.0004163301155828414,0.2,False,0.2,False,,,True,True,both-open,25.97772439186977,0.11671384044277183,0.44929271239081187,4.768461802517458,1.744898,0.2,False,0.2,,,True,True,False,both-open
J120025.3+032049,72,object72.csv,False,True,4.5137387821138075,2.1328683157952737,4.999999999999912,3.7045342988193464,8.503401338570331,0.48814455701664705,26.339892347032357,1.549405432178374,False,False,True,True,0,ok,True,0.7409068597638823,alpha-boundary,486,459.66010772065613,-26.33989227934387,65,J120025.3+032049,4.514,2.133,5.0,3.704,26.339,1.549,J120025.3+032049,1.822449,-0.0002612178861927106,-8.79296635503124e-14,0.0004054321783739656,1.92,True,1.92,False,1.7961441330387502,,False,True,upper-open,25.955833853572415,3.431358206495192,0.27733129342154356,8.504961410924379,1.822449,1.92,True,1.92,1.7961336340427942,,False,True,False,upper-open
J121756.8+204017,73,object73.csv,False,True,15.953563133789851,23.43673373658999,0.47019473528870853,0.9859941860651273,1.5014817373449127e-09,24.084605668768017,35.65855331834282,2.0975619599025186,False,False,False,True,0,ok,True,2.096991123177311,relative-error>=1,565,529.3414465334255,-35.65855346657452,67,J121756.8+204017,15.953,23.436,0.4702,0.986,35.658,2.097,J121756.8+204017,1.240816,0.000563133789851733,-5.264711291474988e-06,0.0005619599025186162,0.0,False,0.0,False,,0.6302412435402118,True,False,lower-open,33.788184484199235,0.6565298340040548,0.044063602968088054,5.429376690975479,1.240816,0.0,False,0.0,,0.6284920455289719,True,False,False,lower-open
J122241.3+020559,74,object74.csv,True,True,8.737968398661911,2.245416458562787,2.3127998784683657,1.1627227806360365,9.03875621877237,1.1562172866375695,10.942150731486606,0.643655925381565,False,False,False,True,0,ok,True,0.5027338471697088,interior-relative-error<1,557,546.0578512252599,-10.942148774740076,68,J122241.3+020559,8.737,2.245,2.313,1.163,10.942,0.643,J122241.3+020559,1.861224,0.0009683986619108964,-0.00020012153163451174,0.0006559253815650035,1.88,False,1.88,False,1.7648370851454844,,False,True,upper-open,10.218893156689035,11.538638240400871,0.0005193637544746797,9.533246556571934,1.861224,1.88,False,1.88,1.7648753435030504,,False,True,False,upper-open
J132701.0+021220,77,object77.csv,True,True,13.301146816697415,2.3950556275958466,2.4564044456279324,0.8374625034355337,9.129711554981993,1.0859504163651348,19.635148326016846,1.1550087250598144,False,False,False,True,0,ok,True,0.3409302181186424,interior-relative-error<1,607,587.3648518189423,-19.63514818105773,75,J132701.0+021220,13.301,2.395,2.456,0.837,19.635,1.155,J132701.0+021220,1.861224,0.0001468166974145646,0.0004044456279324038,8.725059814418401e-06,1.8,False,1.8,False,1.7523244765847823,,False,True,upper-open,19.689843730051848,4.277870198282724,0.015726049031359643,8.593630457549077,1.861224,1.8,False,1.8,1.7523401507279486,,False,True,False,upper-open
J132722.9+033745,78,object78.csv,False,True,15.183031493838897,42.813777970303065,0.35426361284284785,1.337324868052293,2.6690773579710495e-14,43.87506744943116,20.871077651084384,1.2277104500637872,False,False,False,True,0,ok,True,3.7749427815086762,relative-error>=1,579,558.1289223882794,-20.87107761172058,76,J132722.9+033745,15.183,42.813,0.354,1.337,20.871,1.227,J132722.9+033745,1.861224,3.1493838896778925e-05,0.00026361284284787123,0.0007104500637871158,0.0,False,0.0,False,,1.8321387191912455,True,False,lower-open,19.513910809727406,0.06977161143425498,0.4998891618323316,7.031702266689572,1.861224,0.0,False,0.0,,1.83220574912176,True,False,False,lower-open
J153940.5+342527,79,object79.csv,True,True,15.242561744116015,3.362427091088158,1.4197413461069486,0.7308233547714341,9.245692524491638,3.076826576745438,8.489081979932331,0.49935776352543126,False,False,False,True,0,ok,True,0.5147580978573413,interior-relative-error<1,723,714.5109188499965,-8.489081150003472,78,J153940.5+342527,15.242,3.362,1.419,0.731,8.489,0.499,J153940.5+342527,1.667347,0.0005617441160143954,0.0007413461069485372,0.000357763525431265,1.72,False,1.72,False,,,True,True,both-open,8.30889702990521,0.09712277257018853,4.035243155217785,6.397968950043018,1.667347,1.72,False,1.72,,,True,True,False,both-open
J161602.6+075153,80,object80.csv,False,True,3.4499887010775865,2.3813052736293256,2.795112853090047,3.6916860411181918,15.274441869562901,1.061182661272742,20.904355888881202,1.2296679934636001,False,False,False,True,0,ok,True,1.3207645755830457,relative-error>=1,828,807.0956453443666,-20.90435465563337,79,J161602.6+075153,3.449,2.381,2.795,3.691,20.904,1.229,J161602.6+075153,1.9,0.00098870107758664,0.00011285309004716026,0.0006679934636000251,0.0,False,0.0,False,,,True,True,both-open,20.777511860404843,0.10075841551022788,0.15752787059517812,14.018643818282234,1.9,0.0,False,0.0,,,True,True,False,both-open
J161610.2+065504,81,object81.csv,True,True,13.396594968288333,2.6653876737543456,3.675110700847277,1.2287891245137696,13.154600094285282,0.7630028776613306,9.088503688200076,0.5346178640117691,False,False,False,True,0,ok,True,0.33435431597488446,interior-relative-error<1,767,757.9114965360818,-9.088503463918187,80,J161610.2+065504,13.396,2.665,3.675,1.228,9.088,0.534,J161610.2+065504,1.9,0.0005949682883326091,0.0001107008472773785,0.0006178640117691092,1.92,True,1.92,False,1.8270305580512272,,False,True,upper-open,8.81326105812343,9.96124282979601,0.0003919113843953047,13.466653154794695,1.9,1.92,True,1.92,1.8270476999272365,,False,True,False,upper-open
J165658.9-091055,82,object82.csv,False,True,3.7946764156676855e-09,32.806288812245796,0.050007971591445904,0.0,20.298266684989265,31.311764772246146,12.406087562875788,0.7297698566397522,True,True,False,True,0,ok,False,0.0,amplitude-zero-alpha-unidentified,1048,1035.5938507699009,-12.406149230099118,81,J165658.9-091055,0.0,32.806,0.05,0.0,12.406,0.729,J165658.9-091055,1.9,3.7946764156676855e-09,7.971591445901649e-06,0.0007698566397522644,0.0,False,1.98,False,,,True,True,both-open,12.406087562610992,2.7523554001260853,5.0,20.298267897327854,1.9,0.0,False,1.98,,,True,True,False,both-open
J172227.2+320757,83,object83.csv,False,True,15.10065168707906,10.435232066318815,0.7711793993079261,0.9651869465332192,9.459296945820187,11.077099022819844,14.668150952357502,0.862832408962206,False,False,False,True,0,ok,True,1.2515725230723227,relative-error>=1,886,871.3318487610873,-14.668151238912742,82,J172227.2+320757,15.1006,10.435,0.771,0.965,14.668,0.862,J172227.2+320757,0.891837,5.168707905944814e-05,0.00017939930792609804,0.0008324089622060438,0.12,False,0.12,False,,,True,True,both-open,14.598976165593399,0.04020452076692093,1.329116552581297,11.060340194484805,0.891837,0.44,False,0.44,,,True,True,False,both-open
J175402.9+580630,84,object84.csv,False,True,16.441936662994383,73.4099292189488,0.2766771410825505,1.5296140442078137,4.094520571281562e-07,74.33307306304675,16.805517333478136,0.9885598431457727,False,False,False,True,0,ok,True,5.528516155049585,relative-error>=1,665,648.1944828318897,-16.805517168110327,83,J175402.9+580630,16.442,73.409,0.276,1.529,16.805,0.988,J175402.9+580630,1.512245,-6.333700561711453e-05,0.0006771410825504587,0.0005598431457727315,0.0,False,0.0,False,,,True,True,both-open,16.649079787896994,0.5879950815563622,0.029743287710059633,9.720364475415671,1.512245,0.0,False,0.0,,,True,True,False,both-open
J202512.8+003134,85,object85.csv,True,True,15.181529534103548,3.217044217154602,2.061871532283612,0.9076441576118076,17.746838153629387,1.9689411581006975,21.4235849633694,1.2602108801982,False,False,False,True,0,ok,True,0.4402040298827699,interior-relative-error<1,1093,1071.5764172658714,-21.42358273412856,84,J202512.8+003134,15.181,3.217,2.062,0.907,21.423,1.26,J202512.8+003134,1.822449,0.0005295341035491674,-0.00012846771638796994,0.00021088019819992532,1.92,True,1.98,False,1.8438432380679028,,False,True,upper-open,19.320817144947227,16.06189845060586,4.6403531516986544e-06,18.87673771758104,1.822449,1.92,True,1.96,1.847207644353575,,False,True,False,upper-open
J205043.1+012329,86,object86.csv,True,True,9.118843060842933,3.872251544236892,1.3280021026920947,1.2663586266762645,12.886120145236626,3.6973171819520916,17.02529266660239,1.0014878039177877,False,False,False,True,0,ok,True,0.9535817933639804,interior-relative-error<1,829,811.9747111530717,-17.025288846928333,85,J205043.1+012329,9.118,3.872,1.328,1.266,17.025,1.001,J205043.1+012329,1.512245,0.0008430608429321751,2.1026920946631833e-06,0.0004878039177877991,0.28,False,0.28,False,,,True,True,both-open,16.605881044609646,0.07238340535048404,0.5830657458705711,11.356345441029847,1.512245,0.4,False,0.4,,,True,True,False,both-open
J205853.1+012411,87,object87.csv,True,True,11.540664735455021,2.737747534653107,2.3450467211835284,1.1119957522321804,14.851583240299798,1.4181988430083476,10.721717962225963,0.6306892918956448,False,False,False,True,0,ok,True,0.4741891674000269,interior-relative-error<1,879,868.2782818749534,-10.72171812504655,86,J205853.1+012411,11.54,2.737,2.345,1.112,10.721,0.631,J205853.1+012411,1.9,0.0006647354550217699,4.672118352821997e-05,-0.00031070810435518403,1.88,False,1.88,False,,,True,True,both-open,10.64902937486795,1.9772527742429318,0.48509757189182157,14.110713422685178,1.9,1.88,False,1.88,,,True,True,False,both-open
J205952.2+011500,88,object88.csv,True,True,7.383790618163783,2.947452224954572,1.669473496574011,1.4644447484192187,12.816573368147534,2.328003291518328,20.69969810802717,1.2176293004721865,False,False,False,True,0,ok,True,0.8771895758899201,interior-relative-error<1,775,754.3003027849006,-20.699697215099377,87,J205952.2+011500,7.383,2.947,1.669,1.464,20.699,1.217,J205952.2+011500,1.9,0.0007906181637826748,0.00047349657401096756,0.0006293004721864559,1.84,False,1.84,False,,,True,True,both-open,20.500756390938477,10.334126770500983,0.000977591890632951,13.542404769395107,1.9,1.84,False,1.84,,,True,True,False,both-open
J212936.5+172533,89,object89.csv,False,True,15.718068720350978,24.331236620885576,0.48183901723358247,1.08562928036248,2.5360798447808683,25.144347619714924,18.352233541665516,1.0795431495097363,False,False,False,True,0,ok,True,2.2530954147206317,relative-error>=1,664,645.647898399187,-18.352101600812944,88,J212936.5+172533,15.718,24.331,0.482,1.085,18.352,1.079,J212936.5+172533,1.395918,6.872035097771345e-05,-0.00016098276641751674,0.0005431495097363293,1.84,False,1.84,False,,,True,True,both-open,17.59907896906458,17.28691079672365,0.0006488632353386012,10.30117481689319,1.395918,1.84,False,1.84,,,True,True,False,both-open
J115914.9+494748 ,92,object92.csv,True,True,11.084551118514183,2.347668052943995,2.0243167781405447,0.8926141358244143,8.462932264341637,1.4109781867986027,14.574227042741404,0.8573074731024355,False,False,False,True,0,ok,True,0.4409458763881478,interior-relative-error<1,570,555.4257733659001,-14.574226634099887,64,J115914.9+494748 ,11.084,2.347,2.024,0.892,14.574,0.857,J115914.9+494748 ,1.861224,0.0005511185141831021,0.00031677814054464903,0.0003074731024355071,0.0,False,0.0,False,,1.8972296092966647,True,False,lower-open,14.125687742797794,0.07509296779062456,0.694607326891855,5.010365453102221,1.861224,0.0,False,0.0,,1.8970764020012825,True,False,False,lower-open
J121218.5+273255,93,object93.csv,True,True,18.90777207687682,3.0447095720129775,1.4467876663147674,0.559207413762606,5.89276615386054,2.741045451823943,23.500918723391024,1.3824069837288837,False,False,False,True,0,ok,True,0.38651657515647025,interior-relative-error<1,620,596.4990827340221,-23.500917265977932,66,J121218.5+273255,18.907,3.045,1.446,0.559,23.501,1.382,J121218.5+273255,1.628571,0.0007720768768209041,0.0007876663147674545,0.00040698372888381407,1.72,False,1.72,False,,1.9064432000037201,True,False,lower-open,23.205557090949075,0.1045301532016594,4.58580773531301,2.419694383892684,1.628571,1.72,False,1.72,,1.9059483793745784,True,False,False,lower-open
J122902.5+473721,94,object94.csv,True,True,9.3398752579991,2.1282063250096934,3.1336540124141647,1.254768994037833,8.160693615768713,0.723945193759334,17.597796437286163,1.0351644963109508,False,False,False,True,0,ok,True,0.4004172091325296,interior-relative-error<1,502,484.4022047608084,-17.597795239191612,69,J122902.5+473721,9.339,2.128,3.133,1.255,17.597,1.035,J122902.5+473721,1.9,0.0008752579991000431,0.0006540124141647397,0.0001644963109508346,1.92,True,1.99,True,1.8314706846390199,,False,True,upper-open,16.5785818406643,12.883543563921934,1.000737334792932e-06,8.366074639707607,1.9,1.92,True,1.99,1.8318802635889044,,False,True,True,upper-open
J123048.9+103247,95,object95.csv,False,True,17.045159439602845,19.67475547041315,0.5144035798315026,0.8944549327880478,2.4367247901179123e-08,20.46673616095204,40.74749131362452,2.396911253742619,False,False,False,True,0,ok,True,1.7388194170052904,relative-error>=1,585,544.2525087635643,-40.747491236435735,70,J123048.9+103247,17.045,19.674,0.514,0.894,40.747,2.396,J123048.9+103247,1.473469,0.0001594396028430367,0.00040357983150263177,0.0009112537426192446,1.84,False,1.84,False,,,True,True,both-open,40.177243528115696,21.551571146869588,0.0006251177058821626,7.344201222692973,1.473469,1.84,False,1.84,,,True,True,False,both-open
J124932.5+495344,96,object96.csv,False,True,1.717524596786631,2.3716916856938735,4.999999999996515,11.095141202798464,11.724005076490329,0.5783054106990031,19.027704315812915,1.1192767244595831,False,False,True,True,0,ok,True,2.2190282405612396,alpha-boundary,627,607.9722957186531,-19.027704281346928,71,J124932.5+495344,1.717,2.371,5.0,11.095,19.027,1.119,J124932.5+495344,1.9,0.0005245967866309709,-3.4852121189032914e-12,0.0002767244595831553,1.92,True,1.99,True,,,True,True,both-open,18.794824531473182,6.177747855853207,2.7105320960292545e-06,11.764596618218377,1.9,1.92,True,1.99,,,True,True,True,both-open
J130650.0+463333,97,object97.csv,False,True,19.37660733469606,9.903846339245627,0.7134094571939358,0.64779306245021,1.5529655803857772e-09,10.570154326097695,21.041408050487682,1.237729885322805,False,False,False,True,0,ok,True,0.9080242151515403,interior-relative-error<1,544,522.9585919009768,-21.041408099023215,72,J130650.0+463333,19.376,9.904,0.713,0.647,21.041,1.237,J130650.0+463333,0.891837,0.0006073346960597803,0.0004094571939358138,0.0007298853228048241,1.88,False,1.88,False,,,True,True,both-open,19.607526347990813,20.02434971074377,0.0003489959429972988,7.291278156004274,0.891837,1.88,False,1.88,,,True,True,False,both-open

